Near-clairvoyant dynamic two-sided matching on the line

Suppose $m$ supply units are available on the unit interval. At each time unit, a demand unit arrives at a uniformly random location on the interval, and must be matched to one of $m$ available supply units, incurring a cost equal to the distance between the demand and supply locations. A new supply unit then arrives at an independent uniformly random location on the interval, bringing the total number of supply units back to $m$. The goal is to minimize the long run expected average match distance. We compare achievable cost against that achievable under perfect foresight; the latter is known to scale as $\Omega(\log m/m)$. Previously, an $O(\sqrt{\log m})$-factor online approximation to the clairvoyant cost was known. We construct an efficient online policy for this problem which approximates the clairvoyant cost to within an $O(1)$ factor, by managing stochastic fluctuations in supply inventory at all length scales, while enabling cancellation across scales.

==> anc/lean-formalization/FD1D/Arithmetic.lean <==
import FD1D.Basic

namespace FD1D

noncomputable section

/-!
# Numerical estimates

The square-root estimates and explicit constants in the final cost bounds.
-/

theorem sqrt_div_sqrt_six_le_four_div
    {x m : ℝ} (hm : 0 < m) (hx0 : 0 ≤ x)
    (hx : x ≤ 96 / m ^ 2) :
    Real.sqrt x / Real.sqrt 6 ≤ 4 / m := by
  have hsix : 0 < Real.sqrt 6 := Real.sqrt_pos.2 (by norm_num)
  rw [div_le_iff₀ hsix]
  apply (Real.sqrt_le_iff).2
  constructor
  · positivity
  · calc
      x ≤ 96 / m ^ 2 := hx
      _ = (4 / m * Real.sqrt 6) ^ 2 := by
        rw [mul_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 6)]
        field_simp
        <;> ring

theorem stationary_sqrt_term_le
    {H m : ℝ} (hm : 0 < m)
    (hH0 : 1 / m ^ 2 ≤ H)
    (hH : H ≤ 206 / (3 * m ^ 2)) :
    Real.sqrt (H - 1 / m ^ 2) / Real.sqrt 6 ≤ 4 / m := by
  apply sqrt_div_sqrt_six_le_four_div hm (sub_nonneg.2 hH0)
  calc
    H - 1 / m ^ 2 ≤ 206 / (3 * m ^ 2) - 1 / m ^ 2 :=
      sub_le_sub_right hH _
    _ ≤ 96 / m ^ 2 := by
      field_simp
      nlinarith

/-- Equation (3) plus the hazard bound implies the advertised stationary cost. -/
theorem stationary_cost_le_six
    {a m H cell cost : ℝ}
    (ha : 0 ≤ a) (hm : 0 < m)
    (hcell : cell ≤ 2 * a / m)
    (hH0 : 1 / m ^ 2 ≤ H)
    (hH : H ≤ 206 / (3 * m ^ 2))
    (hcost :
      cost ≤ cell +
        a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2)) :
    cost ≤ 6 * a / m := by
  have hsqrt := stationary_sqrt_term_le hm hH0 hH
  have hterm :
      a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) ≤
        a * (4 / m) := by
    calc
      a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) =
          a * (Real.sqrt (H - 1 / m ^ 2) / Real.sqrt 6) := by ring
      _ ≤ a * (4 / m) := mul_le_mul_of_nonneg_left hsqrt ha
  calc
    cost ≤ cell +
        a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) := hcost
    _ ≤ 2 * a / m + a * (4 / m) := add_le_add hcell hterm
    _ = 6 * a / m := by ring

theorem inv_horizon_le_inv_sq
    {T m : ℝ} (hm : 0 < m) (hT : m ^ 2 ≤ T) :
    1 / T ≤ 1 / m ^ 2 := by
  have hm2 : 0 < m ^ 2 := sq_pos_of_pos hm
  have hT0 : 0 < T := lt_of_lt_of_le hm2 hT
  exact one_div_le_one_div_of_le hm2 hT

theorem transient_sqrt_term_le
    {H T m : ℝ} (hm : 0 < m) (hT : m ^ 2 ≤ T)
    (hH0 : 1 / m ^ 2 ≤ H)
    (hH : H ≤ 206 / (3 * m ^ 2) + 1 / T) :
    Real.sqrt (H - 1 / m ^ 2) / Real.sqrt 6 ≤ 4 / m := by
  apply sqrt_div_sqrt_six_le_four_div hm (sub_nonneg.2 hH0)
  have hInv := inv_horizon_le_inv_sq hm hT
  calc
    H - 1 / m ^ 2
        ≤ 206 / (3 * m ^ 2) + 1 / T - 1 / m ^ 2 :=
      sub_le_sub_right hH _
    _ ≤ 206 / (3 * m ^ 2) := by linarith
    _ ≤ 96 / m ^ 2 := by
      have hm2 : 0 < m ^ 2 := sq_pos_of_pos hm
      apply (div_le_div_iff₀ (by positivity) hm2).2
      field_simp
      norm_num

theorem transient_cost_le_six
    {a m T H cell cost : ℝ}
    (ha : 0 ≤ a) (hm : 0 < m) (hT : m ^ 2 ≤ T)
    (hcell : cell ≤ 2 * a / m)
    (hH0 : 1 / m ^ 2 ≤ H)
    (hH : H ≤ 206 / (3 * m ^ 2) + 1 / T)
    (hcost :
      cost ≤ cell +
        a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2)) :
    cost ≤ 6 * a / m := by
  have hsqrt := transient_sqrt_term_le hm hT hH0 hH
  have hterm :
      a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) ≤
        a * (4 / m) := by
    calc
      a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) =
          a * (Real.sqrt (H - 1 / m ^ 2) / Real.sqrt 6) := by ring
      _ ≤ a * (4 / m) := mul_le_mul_of_nonneg_left hsqrt ha
  calc
    cost ≤ cell +
        a / Real.sqrt 6 * Real.sqrt (H - 1 / m ^ 2) := hcost
    _ ≤ 2 * a / m + a * (4 / m) := add_le_add hcell hterm
    _ = 6 * a / m := by ring

end

end FD1D


==> anc/lean-formalization/FD1D/Averaging.lean <==
import FD1D.Expectations

namespace FD1D

noncomputable section

open scoped BigOperators

namespace FiniteLaw

variable {α : Type*} [Fintype α]

/--
Choose a time uniformly from `Fin T`, then sample from the law assigned to
that time.
-/
def timeAverage {T : ℕ} (hT : 0 < T)
    (μ : Fin T → FiniteLaw α) : FiniteLaw (Fin T × α) where
  mass z := (1 / (T : ℝ)) * (μ z.1).mass z.2
  mass_nonneg z :=
    mul_nonneg (by positivity) ((μ z.1).mass_nonneg z.2)
  sum_mass := by
    rw [Fintype.sum_prod_type]
    calc
      (∑ t : Fin T, ∑ x : α,
          (1 / (T : ℝ)) * (μ t).mass x) =
          ∑ _t : Fin T, (1 / (T : ℝ)) := by
            apply Finset.sum_congr rfl
            intro t _
            rw [← Finset.mul_sum, (μ t).sum_mass, mul_one]
      _ = 1 := by
        simp [hT.ne']

@[simp]
theorem timeAverage_mass {T : ℕ} (hT : 0 < T)
    (μ : Fin T → FiniteLaw α) (t : Fin T) (x : α) :
    (timeAverage hT μ).mass (t, x) =
      (1 / (T : ℝ)) * (μ t).mass x :=
  rfl

/-- Expectation under the time/state mixture is the average expectation. -/
theorem expect_timeAverage {T : ℕ} (hT : 0 < T)
    (μ : Fin T → FiniteLaw α) (f : Fin T × α → ℝ) :
    (timeAverage hT μ).expect f =
      (∑ t : Fin T, (μ t).expect (fun x => f (t, x))) / (T : ℝ) := by
  rw [expect, Fintype.sum_prod_type]
  simp only [expect]
  calc
    (∑ t : Fin T, ∑ x : α,
        (1 / (T : ℝ)) * (μ t).mass x * f (t, x)) =
        (1 / (T : ℝ)) *
          ∑ t : Fin T, ∑ x : α, (μ t).mass x * f (t, x) := by
            rw [Finset.mul_sum]
            apply Finset.sum_congr rfl
            intro t _
            rw [Finset.mul_sum]
            apply Finset.sum_congr rfl
            intro x _
            ring
    _ = (∑ t : Fin T, ∑ x : α, (μ t).mass x * f (t, x)) /
          (T : ℝ) := by ring

/-- Range-indexed form of `expect_timeAverage`. -/
theorem expect_timeAverage_eq_sum_range {T : ℕ} (hT : 0 < T)
    (μ : ℕ → FiniteLaw α) (f : ℕ → α → ℝ) :
    (timeAverage hT (fun t : Fin T => μ t)).expect
        (fun z => f z.1 z.2) =
      (∑ t ∈ Finset.range T, (μ t).expect (f t)) / (T : ℝ) := by
  rw [expect_timeAverage]
  congr 1
  exact Fin.sum_univ_eq_sum_range
    (fun t => (μ t).expect (f t)) T

/-- A state-only observable averages in the same way. -/
theorem expect_timeAverage_state {T : ℕ} (hT : 0 < T)
    (μ : ℕ → FiniteLaw α) (f : α → ℝ) :
    (timeAverage hT (fun t : Fin T => μ t)).expect
        (fun z => f z.2) =
      (∑ t ∈ Finset.range T, (μ t).expect f) / (T : ℝ) := by
  simpa using expect_timeAverage_eq_sum_range hT μ (fun _ => f)

/-- Lift a state permutation without changing the sampled time. -/
def timeLiftPerm {T : ℕ} (e : Equiv.Perm α) :
    Equiv.Perm (Fin T × α) :=
  (Equiv.refl (Fin T)).prodCongr e

@[simp]
theorem timeLiftPerm_apply {T : ℕ} (e : Equiv.Perm α)
    (t : Fin T) (x : α) :
    timeLiftPerm e (t, x) = (t, e x) :=
  rfl

/-- Pointwise state-law invariance passes to the uniform time mixture. -/
theorem timeAverage_lawInvariant {T : ℕ} (hT : 0 < T)
    (μ : Fin T → FiniteLaw α) (e : Equiv.Perm α)
    (hinv : ∀ t, FiniteKernel.LawInvariant (μ t) e) :
    FiniteKernel.LawInvariant (timeAverage hT μ) (timeLiftPerm e) := by
  intro z
  rcases z with ⟨t, x⟩
  simp only [timeLiftPerm_apply, timeAverage_mass]
  rw [hinv t x]

end FiniteLaw

end

end FD1D


==> anc/lean-formalization/FD1D/Balanced.lean <==
import FD1D.Dynamics
import FD1D.Symmetry

namespace FD1D

noncomputable section

open scoped BigOperators

namespace Balanced

/-! ## Discrete concavity of the harmonic potential -/

/-- The harmonic potential with a supporting linear function at `k` removed. -/
def adjustedPotential (a : ℝ) (k n : ℕ) : ℝ :=
  harmonicPotential a n - (n : ℝ) / ((k : ℝ) + 1 + a)

private theorem adjustedPotential_succ_sub
    (a : ℝ) (k n : ℕ) :
    adjustedPotential a k (n + 1) - adjustedPotential a k n =
      1 / ((n : ℝ) + 1 + a) - 1 / ((k : ℝ) + 1 + a) := by
  rw [adjustedPotential, adjustedPotential, harmonicPotential_succ]
  push_cast
  ring

private theorem adjustedPotential_step_nonneg
    {a : ℝ} (ha : 0 < a) {k n : ℕ} (hnk : n < k) :
    adjustedPotential a k n ≤ adjustedPotential a k (n + 1) := by
  have hnpos : 0 < (n : ℝ) + 1 + a := by positivity
  have hnk' : (n : ℝ) ≤ (k : ℝ) := by
    exact_mod_cast Nat.le_of_lt hnk
  have hden :
      (n : ℝ) + 1 + a ≤ (k : ℝ) + 1 + a := by
    linarith
  have hinv :
      1 / ((k : ℝ) + 1 + a) ≤ 1 / ((n : ℝ) + 1 + a) :=
    one_div_le_one_div_of_le hnpos hden
  have hstep := adjustedPotential_succ_sub a k n
  linarith

private theorem adjustedPotential_step_nonpos
    {a : ℝ} (ha : 0 < a) {k n : ℕ} (hkn : k ≤ n) :
    adjustedPotential a k (n + 1) ≤ adjustedPotential a k n := by
  have hkpos : 0 < (k : ℝ) + 1 + a := by positivity
  have hkn' : (k : ℝ) ≤ (n : ℝ) := by
    exact_mod_cast hkn
  have hden :
      (k : ℝ) + 1 + a ≤ (n : ℝ) + 1 + a := by
    linarith
  have hinv :
      1 / ((n : ℝ) + 1 + a) ≤ 1 / ((k : ℝ) + 1 + a) :=
    one_div_le_one_div_of_le hkpos hden
  have hstep := adjustedPotential_succ_sub a k n
  linarith

/--
The adjusted harmonic potential is maximized at the supporting point `k`.
This is the decreasing-increment statement used in the balancing argument.
-/
theorem adjustedPotential_le_at
    {a : ℝ} (ha : 0 < a) (k n : ℕ) :
    adjustedPotential a k n ≤ adjustedPotential a k k := by
  rcases le_total n k with hnk | hkn
  · have hwalk :
        ∀ j, n ≤ j → j ≤ k →
          adjustedPotential a k n ≤ adjustedPotential a k j := by
      intro j hnj
      induction j, hnj using Nat.le_induction with
      | base =>
          intro _
          exact le_rfl
      | succ j hnj ih =>
          intro hjk
          exact (ih (by omega)).trans
            (adjustedPotential_step_nonneg ha (by omega))
    exact hwalk k hnk le_rfl
  · induction n, hkn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hkn ih =>
        exact (adjustedPotential_step_nonpos ha hkn).trans ih

/--
Among `Fintype.card ι` nonnegative integer counts with total
`Fintype.card ι * k`, equal counts maximize the sum of harmonic potentials.
-/
theorem sum_harmonicPotential_le_equal
    {ι : Type*} [Fintype ι]
    {a : ℝ} (ha : 0 < a) (f : ι → ℕ) (k : ℕ)
    (hsum : ∑ i, f i = Fintype.card ι * k) :
    ∑ i, harmonicPotential a (f i) ≤
      ∑ _i : ι, harmonicPotential a k := by
  have hadjusted :
      ∑ i, adjustedPotential a k (f i) ≤
        ∑ _i : ι, adjustedPotential a k k :=
    Finset.sum_le_sum fun i _ => adjustedPotential_le_at ha k (f i)
  have htotalNat :
      ∑ i, f i = ∑ _i : ι, k := by
    simpa using hsum
  have htotalReal :
      ∑ i, (f i : ℝ) = ∑ _i : ι, (k : ℝ) := by
    exact_mod_cast htotalNat
  have hlinear :
      ∑ i, (f i : ℝ) / ((k : ℝ) + 1 + a) =
        ∑ _i : ι, (k : ℝ) / ((k : ℝ) + 1 + a) := by
    rw [← Finset.sum_div, ← Finset.sum_div, htotalReal]
  simp only [adjustedPotential, Finset.sum_sub_distrib] at hadjusted
  linarith

/-! ## The equal-count inventory -/

/-- The fixed-total leaf inventory having the same count in every leaf. -/
def inventory {L m : ℕ} (hdiv : 2 ^ L ∣ m) :
    InventoryState (DyadicNode L) m where
  val _ := m / 2 ^ L
  property := by
    rw [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    rw [Nat.mul_comm]
    exact Nat.div_mul_cancel hdiv

@[simp] theorem inventory_count
    {L m : ℕ} (hdiv : 2 ^ L ∣ m) (v : DyadicNode L) :
    (inventory hdiv).1 v = m / 2 ^ L :=
  rfl

/-- Every node at depth `d` contains the same number of balanced leaves. -/
theorem countLabel_inventory
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    HierarchicalDynamics.countLabel (inventory hdiv) d v =
      2 ^ (L - d) * (m / 2 ^ L) := by
  rw [HierarchicalDynamics.countLabel,
    HierarchicalDynamics.aggregatedInventory_count (inventory hdiv) hdL v]
  simp [inventory, card_leafBlock]

private theorem level_card_mul_balancedCount
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    {d : ℕ} (hdL : d ≤ L) :
    Fintype.card (DyadicNode d) *
        (2 ^ (L - d) * (m / 2 ^ L)) = m := by
  rw [show Fintype.card (DyadicNode d) = 2 ^ d by simp]
  calc
    2 ^ d * (2 ^ (L - d) * (m / 2 ^ L)) =
        (2 ^ d * 2 ^ (L - d)) * (m / 2 ^ L) := by ac_rfl
    _ = 2 ^ L * (m / 2 ^ L) := by
      rw [← pow_add, Nat.add_sub_of_le hdL]
    _ = (m / 2 ^ L) * 2 ^ L := by ac_rfl
    _ = m := Nat.div_mul_cancel hdiv

/-- Paper form of the balanced aggregate count: every depth-`d` node has `m/2^d`. -/
theorem countLabel_inventory_eq_div
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    HierarchicalDynamics.countLabel (inventory hdiv) d v = m / 2 ^ d := by
  rw [countLabel_inventory hdiv hdL v]
  have htotal := level_card_mul_balancedCount hdiv hdL
  simp only [Fintype.card_fin] at htotal
  have hm :
      m = (2 ^ (L - d) * (m / 2 ^ L)) * 2 ^ d := by
    calc
      m = 2 ^ d * (2 ^ (L - d) * (m / 2 ^ L)) := htotal.symm
      _ = (2 ^ (L - d) * (m / 2 ^ L)) * 2 ^ d := by ac_rfl
  exact (Nat.div_eq_of_eq_mul_left (by positivity) hm).symm

/-- Equal counts maximize the harmonic-potential sum on every tree level. -/
theorem level_harmonicPotential_le_inventory
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    {a : ℝ} (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) :
    ∑ v : DyadicNode d,
        harmonicPotential a (HierarchicalDynamics.countLabel x d v) ≤
      ∑ v : DyadicNode d,
        harmonicPotential a
          (HierarchicalDynamics.countLabel (inventory hdiv) d v) := by
  let k := 2 ^ (L - d) * (m / 2 ^ L)
  have hsum :
      ∑ v : DyadicNode d, HierarchicalDynamics.countLabel x d v =
        Fintype.card (DyadicNode d) * k := by
    calc
      ∑ v : DyadicNode d, HierarchicalDynamics.countLabel x d v = m := by
        exact (HierarchicalDynamics.aggregatedInventory x).level_count_eq hdL
      _ = Fintype.card (DyadicNode d) * k :=
        (level_card_mul_balancedCount hdiv hdL).symm
  have hmajor :=
    sum_harmonicPotential_le_equal ha
      (fun v : DyadicNode d => HierarchicalDynamics.countLabel x d v) k hsum
  simpa only [k, countLabel_inventory hdiv hdL] using hmajor

/--
The equal-leaf state globally maximizes the harmonic tree potential among all
fixed-total inventory states.
-/
theorem statePotential_le_inventory
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    {a : ℝ} (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    HierarchicalDynamics.statePotential a x ≤
      HierarchicalDynamics.statePotential a (inventory hdiv) := by
  unfold HierarchicalDynamics.statePotential globalHarmonicPotential
  apply Finset.sum_le_sum
  intro d hd
  have hdL : d + 1 ≤ L := by
    exact Nat.succ_le_iff.mpr (Finset.mem_range.mp hd)
  let c : ℝ := (((2 : ℝ) ^ (d + 1))⁻¹) ^ 2
  change
    ∑ v : DyadicNode (d + 1),
        c * harmonicPotential a (HierarchicalDynamics.countLabel x (d + 1) v) ≤
      ∑ v : DyadicNode (d + 1),
        c * harmonicPotential a
          (HierarchicalDynamics.countLabel (inventory hdiv) (d + 1) v)
  rw [← Finset.mul_sum, ← Finset.mul_sum]
  exact mul_le_mul_of_nonneg_left
    (level_harmonicPotential_le_inventory hdiv ha x hdL) (sq_nonneg _)

/-! ## Tree invariance -/

/-- The equal-count state is fixed by every permutation of the leaves. -/
theorem inventoryPerm_eq
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    (e : Equiv.Perm (DyadicNode L)) :
    TreeSymmetry.inventoryPerm e (inventory hdiv) = inventory hdiv := by
  apply InventoryState.ext
  intro v
  rfl

/-- In particular, every child-subtree swap fixes the equal-count state. -/
theorem inventorySwap_eq
    {d L m : ℕ} (hdiv : 2 ^ L ∣ m)
    (hdL : d < L) (v : DyadicNode d) :
    TreeSymmetry.inventorySwap hdL v (inventory hdiv) = inventory hdiv :=
  inventoryPerm_eq hdiv (TreeSymmetry.leafSwap hdL v)

/-- The point law concentrated on the equal-count state. -/
def law {L m : ℕ} (hdiv : 2 ^ L ∣ m) :
    FiniteLaw (InventoryState (DyadicNode L) m) :=
  FiniteLaw.dirac (inventory hdiv)

private theorem dirac_lawInvariant_of_fixed
    {α : Type*} [Fintype α] [DecidableEq α]
    (e : Equiv.Perm α) (x : α) (hfix : e x = x) :
    FiniteKernel.LawInvariant (FiniteLaw.dirac x) e := by
  intro y
  have heq : e y = x ↔ y = x := by
    constructor
    · intro h
      apply e.injective
      simpa [hfix] using h
    · rintro rfl
      exact hfix
  simp only [FiniteLaw.mass_dirac]
  simp [heq]

/-- The balanced point law is invariant under every leaf permutation. -/
theorem lawInvariant_inventoryPerm
    {L m : ℕ} (hdiv : 2 ^ L ∣ m)
    (e : Equiv.Perm (DyadicNode L)) :
    FiniteKernel.LawInvariant (law hdiv)
      (TreeSymmetry.inventoryPerm e) := by
  unfold law
  exact dirac_lawInvariant_of_fixed _ _
    (inventoryPerm_eq hdiv e)

/-- The balanced point law is invariant under every tree child swap. -/
theorem lawInvariant_inventorySwap
    {d L m : ℕ} (hdiv : 2 ^ L ∣ m)
    (hdL : d < L) (v : DyadicNode d) :
    FiniteKernel.LawInvariant (law hdiv)
      (TreeSymmetry.inventorySwap hdL v) := by
  exact lawInvariant_inventoryPerm hdiv (TreeSymmetry.leafSwap hdL v)

/-- Equivariance of a kernel propagates balanced tree invariance to every iterate. -/
theorem iterate_lawInvariant_inventorySwap
    {d L m : ℕ} (hdiv : 2 ^ L ∣ m)
    (K : FiniteKernel (InventoryState (DyadicNode L) m))
    (hdL : d < L) (v : DyadicNode d)
    (hK : K.Equivariant (TreeSymmetry.inventorySwap hdL v))
    (n : ℕ) :
    FiniteKernel.LawInvariant (K.iterate n (law hdiv))
      (TreeSymmetry.inventorySwap hdL v) :=
  FiniteKernel.iterate_lawInvariant hK
    (lawInvariant_inventorySwap hdiv hdL v) n

end Balanced

end

end FD1D


==> anc/lean-formalization/FD1D/Basic.lean <==
import Mathlib

/-!
# Fully dynamic matching on the line

Common definitions for the formal proof of the hierarchical quantile matching
bound.  All analytic quantities are represented in `ℝ`; finite probability
laws are represented by weighted sums over finite types.
-/

namespace FD1D

noncomputable section

/-- The regularizing parameter used by the policy. -/
def policyA (m : ℕ) : ℕ := 200 * ⌈Real.logb 2 (m + 1)⌉₊

/-- A probability mass function on a finite type, represented without quotienting. -/
structure FiniteLaw (α : Type*) [Fintype α] where
  mass : α → ℝ
  mass_nonneg : ∀ x, 0 ≤ mass x
  sum_mass : ∑ x, mass x = 1

namespace FiniteLaw

variable {α β : Type*} [Fintype α] [Fintype β]

def expect (μ : FiniteLaw α) (f : α → ℝ) : ℝ :=
  ∑ x, μ.mass x * f x

@[simp] theorem expect_const (μ : FiniteLaw α) (c : ℝ) :
    μ.expect (fun _ => c) = c := by
  simp [expect, ← Finset.sum_mul, μ.sum_mass]

theorem expect_nonneg (μ : FiniteLaw α) {f : α → ℝ}
    (hf : ∀ x, 0 ≤ f x) : 0 ≤ μ.expect f := by
  exact Finset.sum_nonneg fun x _ => mul_nonneg (μ.mass_nonneg x) (hf x)

theorem expect_mono (μ : FiniteLaw α) {f g : α → ℝ}
    (hfg : ∀ x, f x ≤ g x) : μ.expect f ≤ μ.expect g := by
  apply Finset.sum_le_sum
  intro x _
  exact mul_le_mul_of_nonneg_left (hfg x) (μ.mass_nonneg x)

end FiniteLaw

end

end FD1D


==> anc/lean-formalization/FD1D/Bellman.lean <==
import FD1D.PolynomialCertificate

namespace FD1D

noncomputable section

/-!
# The deterministic Bellman certificate

This file formalizes the local Bellman inequality and the exact four-chart
certificate in `optimal_dynamic_matching.tex`.  The coefficient checks use
the kernel-checked integer polynomials in `FD1D.PolynomialCertificate`; the
surrounding lemmas connect them to the real-valued Bellman residual.
-/

/-- The cubic scalar weight in the Bellman function. -/
def d (y : ℝ) : ℝ :=
  (1 + 7 * y ^ 3) / 12

/-- The Bellman function from equation (6). -/
def B (h t y : ℝ) : ℝ :=
  d y * (t - y * h) * (2 * h - t - (3 / 2 : ℝ) * y * h)

/-- `W = w²` in the normalized local variables. -/
def normalizedW (s v : ℝ) : ℝ :=
  s * (1 + v) * v / (s + 2)

/-- The normalized residual in equation (8). -/
def normalizedResidual (s r v : ℝ) : ℝ :=
  let A := 1 + v
  let W := normalizedW s v
  let y := (s + r) / (s + 1)
  let Y := (s + r) / (s + 2 + 2 * v)
  Y * (r * A / 2 + W) +
    d Y *
      (-(r ^ 2 / 4 + W) +
        (2 - Y / 2) * (r * A / 2 + W) +
        ((3 / 2 : ℝ) * Y ^ 2 - 2 * Y) * (A ^ 2 + W)) -
    d y * (r - y) * (2 - r - (3 / 2 : ℝ) * y) -
    (1 / 100 : ℝ) * (A ^ 2 + W - 1)

/-- Short mathematical name for the normalized residual. -/
abbrev R (s r v : ℝ) : ℝ := normalizedResidual s r v

/-- The cleared polynomial `P` from the exact certificate. -/
def bellmanPolynomial (s r v : ℝ) : ℝ :=
  let A := 1 + v
  let S := s + 2
  let BB := s + 1
  let C := s + r
  let M := s + 2 + 2 * v
  let W0 := s * A * v
  let dB := BB ^ 3 + 7 * C ^ 3
  let dM := M ^ 3 + 7 * C ^ 3
  let bp :=
    -2 * BB ^ 2 * r ^ 2 + (4 * BB ^ 2 - BB * C) * r +
      3 * C ^ 2 - 4 * BB * C
  let bc :=
    -M ^ 2 * (r ^ 2 * S + 4 * W0) +
      M * (4 * M - C) * (r * A * S + 2 * W0) +
      2 * C * (3 * C - 4 * M) * (A ^ 2 * S + W0)
  600 * BB ^ 5 * M ^ 4 * C * (r * A * S + 2 * W0) +
    25 * BB ^ 5 * dM * bc -
    50 * S * M ^ 5 * dB * bp -
    12 * BB ^ 5 * M ^ 5 * (S * (A ^ 2 - 1) + W0)

/-- Short mathematical name for the cleared polynomial certificate. -/
abbrev P (s r v : ℝ) : ℝ := bellmanPolynomial s r v

/-- The positive denominator used to clear the normalized residual. -/
def bellmanDenominator (s v : ℝ) : ℝ :=
  1200 * (s + 1) ^ 5 * (s + 2) * (s + 2 + 2 * v) ^ 5

/--
The exact bridge omitted by a bare coefficient check: equation (8), after
clearing its rational denominators, is exactly equation (13).
-/
theorem normalizedResidual_mul_denominator
    {s r v : ℝ}
    (hs1 : s + 1 ≠ 0) (hs2 : s + 2 ≠ 0)
    (hM : s + 2 + 2 * v ≠ 0) :
    normalizedResidual s r v * bellmanDenominator s v =
      bellmanPolynomial s r v := by
  dsimp [normalizedResidual, normalizedW, bellmanDenominator,
    bellmanPolynomial, d]
  field_simp
  ring

theorem normalizedResidual_eq_div
    {s r v : ℝ}
    (hs1 : s + 1 ≠ 0) (hs2 : s + 2 ≠ 0)
    (hM : s + 2 + 2 * v ≠ 0) :
    normalizedResidual s r v =
      bellmanPolynomial s r v / bellmanDenominator s v := by
  rw [eq_div_iff]
  · exact normalizedResidual_mul_denominator hs1 hs2 hM
  · unfold bellmanDenominator
    positivity

/-!
## Exact four-chart certificate

Each transformed polynomial has nonnegative integer coefficients.  The
certificate module computes and kernel-checks those coefficients, proves its
evaluator sound, and exposes the resulting real nonnegativity theorems.
-/

private def chartPlus (u v z : ℝ) : ℝ :=
  (2 * (1 + u)) ^ 5 *
    bellmanPolynomial (2 * v + z) (u / (2 * (1 + u))) v

private theorem chartPlus_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ chartPlus u v z := by
  have hden : 2 * (1 + u) ≠ 0 := by positivity
  have h := BellmanCertificate.chartPlus_nonnegative hu hv hz
  rw [BellmanCertificate.projectiveBellmanRealAt_eq hden] at h
  simpa [chartPlus, bellmanPolynomial,
    BellmanCertificate.bellmanRealAt] using h

private def chartOne (u v z : ℝ) : ℝ :=
  bellmanPolynomial (2 * u + 2 * v + z) (-u) (u + v)

private theorem chartOne_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ chartOne u v z := by
  simpa [chartOne, bellmanPolynomial,
    BellmanCertificate.bellmanRealAt] using
      BellmanCertificate.chartOne_nonnegative hu hv hz

private def chartTwo (u v z : ℝ) : ℝ :=
  bellmanPolynomial (2 * u + 2 * v + z) (-2 * u - v) (u + v)

private theorem chartTwo_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ chartTwo u v z := by
  simpa [chartTwo, bellmanPolynomial,
    BellmanCertificate.bellmanRealAt] using
      BellmanCertificate.chartTwo_nonnegative hu hv hz

private def chartThree (u v z : ℝ) : ℝ :=
  bellmanPolynomial (u + 2 * v + z) (-u - 2 * v) v

private theorem chartThree_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ chartThree u v z := by
  simpa [chartThree, bellmanPolynomial,
    BellmanCertificate.bellmanRealAt] using
      BellmanCertificate.chartThree_nonnegative hu hv hz

private theorem chartPlus_endpoint_nonnegative
    {v z : ℝ} (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ bellmanPolynomial (2 * v + z) (1 / 2) v := by
  have h :=
    BellmanCertificate.chartEndpoint_nonnegative hv hz
  rw [BellmanCertificate.projectiveBellmanRealAt_eq
    (by norm_num : (2 : ℝ) ≠ 0)] at h
  have hprod :
      0 ≤ (2 : ℝ) ^ 5 *
        bellmanPolynomial (2 * v + z) (1 / 2) v := by
    simpa [bellmanPolynomial, BellmanCertificate.bellmanRealAt] using h
  exact (mul_nonneg_iff_of_pos_left (by positivity : (0 : ℝ) < 2 ^ 5)).mp
    hprod

/-- The four charts cover the full closed normalized domain. -/
theorem bellmanPolynomial_nonnegative_closed
    {s r v : ℝ}
    (_hs : 0 ≤ s) (hrLower : -s ≤ r) (hrUpper : r ≤ 1 / 2)
    (hv : 0 ≤ v) (hvUpper : v ≤ s / 2) :
    0 ≤ bellmanPolynomial s r v := by
  by_cases hr : 0 ≤ r
  · by_cases hend : r = 1 / 2
    · subst r
      have hz : 0 ≤ s - 2 * v := by linarith
      simpa [show 2 * v + (s - 2 * v) = s by ring] using
        chartPlus_endpoint_nonnegative hv hz
    · have hrStrict : r < 1 / 2 := lt_of_le_of_ne hrUpper hend
      let u := 2 * r / (1 - 2 * r)
      let z := s - 2 * v
      have hbase : 0 < 1 - 2 * r := by linarith
      have hu : 0 ≤ u := by
        dsimp [u]
        positivity
      have hz : 0 ≤ z := by
        dsimp [z]
        linarith
      have hsCoord : 2 * v + z = s := by
        dsimp [z]
        ring
      have hrCoord : u / (2 * (1 + u)) = r := by
        dsimp [u]
        field_simp
        ring
      have hchart := chartPlus_nonnegative hu hv hz
      rw [chartPlus, hsCoord, hrCoord] at hchart
      have hscale : 0 < (2 * (1 + u)) ^ 5 := by positivity
      exact (mul_nonneg_iff_of_pos_left hscale).mp hchart
  · have hrNonpos : r ≤ 0 := le_of_not_ge hr
    let k : ℝ := -r
    have hk : 0 ≤ k := by
      dsimp [k]
      linarith
    have hkUpper : k ≤ s := by
      dsimp [k]
      linarith
    have hzBase : 0 ≤ s - 2 * v := by linarith
    by_cases hkOne : k ≤ v
    · let u := k
      let v' := v - k
      let z := s - 2 * v
      have hu : 0 ≤ u := by simpa [u] using hk
      have hv' : 0 ≤ v' := by
        dsimp [v']
        linarith
      have hz : 0 ≤ z := by
        dsimp [z]
        linarith
      have hsCoord : 2 * u + 2 * v' + z = s := by
        dsimp [u, v', z]
        ring
      have hrCoord : -u = r := by
        dsimp [u, k]
        ring
      have hvCoord : u + v' = v := by
        dsimp [u, v']
        ring
      simpa [chartOne, hsCoord, hrCoord, hvCoord] using
        chartOne_nonnegative hu hv' hz
    · have hvk : v ≤ k := le_of_not_ge hkOne
      by_cases hkTwo : k ≤ 2 * v
      · let u := k - v
        let v' := 2 * v - k
        let z := s - 2 * v
        have hu : 0 ≤ u := by
          dsimp [u]
          linarith
        have hv' : 0 ≤ v' := by
          dsimp [v']
          linarith
        have hz : 0 ≤ z := by simpa [z] using hzBase
        have hsCoord : 2 * u + 2 * v' + z = s := by
          dsimp [u, v', z]
          ring
        have hrCoord : -2 * u - v' = r := by
          dsimp [u, v', k]
          ring
        have hvCoord : u + v' = v := by
          dsimp [u, v']
          ring
        have hchart := chartTwo_nonnegative hu hv' hz
        rw [chartTwo] at hchart
        convert hchart using 1 <;>
          dsimp [u, v', z, k] <;>
          ring
      · have hTwoK : 2 * v ≤ k := le_of_not_ge hkTwo
        let u := k - 2 * v
        let z := s - k
        have hu : 0 ≤ u := by
          dsimp [u]
          linarith
        have hz : 0 ≤ z := by
          dsimp [z]
          linarith
        have hsCoord : u + 2 * v + z = s := by
          dsimp [u, z]
          ring
        have hrCoord : -u - 2 * v = r := by
          dsimp [u, k]
          ring
        simpa [chartThree, hsCoord, hrCoord] using
          chartThree_nonnegative hu hv hz

/-- Polynomial nonnegativity on the (strict-lower-bound) physical domain. -/
theorem bellmanPolynomial_nonnegative
    {s r v : ℝ}
    (hs : 0 ≤ s) (hrLower : -s < r) (hrUpper : r ≤ 1 / 2)
    (hv : 0 ≤ v) (hvUpper : v ≤ s / 2) :
    0 ≤ bellmanPolynomial s r v :=
  bellmanPolynomial_nonnegative_closed hs hrLower.le hrUpper hv hvUpper

/-- The normalized local Bellman residual is nonnegative on its full domain. -/
theorem normalizedResidual_nonnegative
    {s r v : ℝ}
    (hs : 0 ≤ s) (hrLower : -s < r) (hrUpper : r ≤ 1 / 2)
    (hv : 0 ≤ v) (hvUpper : v ≤ s / 2) :
    0 ≤ normalizedResidual s r v := by
  have hs1 : 0 < s + 1 := by linarith
  have hs2 : 0 < s + 2 := by linarith
  have hM : 0 < s + 2 + 2 * v := by linarith
  have hP :=
    bellmanPolynomial_nonnegative hs hrLower hrUpper hv hvUpper
  rw [← normalizedResidual_mul_denominator hs1.ne' hs2.ne' hM.ne'] at hP
  have hden : 0 < bellmanDenominator s v := by
    unfold bellmanDenominator
    positivity
  exact nonneg_of_mul_nonneg_left hP hden

/-! ## The local Bellman inequality -/

/--
Equation (7), moved to the left-hand side and written in the canonical
normalized child coordinates.
-/
def localBellmanGap (h s r v w : ℝ) : ℝ :=
  let A := 1 + v
  let y := (s + r) / (s + 1)
  let Y := (s + r) / (s + 2 + 2 * v)
  let hL := h * (A + w)
  let hR := h * (A - w)
  let tL := h * (r / 2 + w)
  let tR := h * (r / 2 - w)
  let ZL := Y * hL
  let ZR := Y * hR
  (tL * ZL + tR * ZR) / 2 +
      (B hL tL Y + B hR tR Y) / 2 -
      B h (h * r) y -
    (1 / 100 : ℝ) * ((hL ^ 2 + hR ^ 2) / 2 - h ^ 2)

/-- Exact algebra connecting the normalized residual to equation (7). -/
theorem localBellmanGap_eq
    {h s r v w : ℝ} (hw : w ^ 2 = normalizedW s v) :
    localBellmanGap h s r v w =
      h ^ 2 * normalizedResidual s r v := by
  unfold localBellmanGap normalizedResidual
  dsimp only
  rw [← hw]
  unfold B d
  ring

/-- Canonical normalized form of the full deterministic local lemma (7). -/
theorem localBellmanGap_nonnegative
    {h s r v w : ℝ}
    (hs : 0 ≤ s) (hrLower : -s < r) (hrUpper : r ≤ 1 / 2)
    (hv : 0 ≤ v) (hvUpper : v ≤ s / 2)
    (hw : w ^ 2 = normalizedW s v) :
    0 ≤ localBellmanGap h s r v w := by
  rw [localBellmanGap_eq hw]
  exact mul_nonneg (sq_nonneg h)
    (normalizedResidual_nonnegative hs hrLower hrUpper hv hvUpper)

/--
A reusable form of (7).  Callers need only provide the normalized identities
for their parent and two children.
-/
theorem local_bellman_inequality
    {h t y hL hR tL tR yL yR ZL ZR s r v w : ℝ}
    (hs : 0 ≤ s) (hrLower : -s < r) (hrUpper : r ≤ 1 / 2)
    (hv : 0 ≤ v) (hvUpper : v ≤ s / 2)
    (hw : w ^ 2 = normalizedW s v)
    (ht : t = h * r)
    (hy : y = (s + r) / (s + 1))
    (hhL : hL = h * (1 + v + w))
    (hhR : hR = h * (1 + v - w))
    (htL : tL = h * (r / 2 + w))
    (htR : tR = h * (r / 2 - w))
    (hyL : yL = (s + r) / (s + 2 + 2 * v))
    (hyR : yR = (s + r) / (s + 2 + 2 * v))
    (hZL : ZL = yL * hL) (hZR : ZR = yR * hR) :
    (tL * ZL + tR * ZR) / 2 +
        (B hL tL yL + B hR tR yR) / 2 - B h t y ≥
      (1 / 100 : ℝ) * ((hL ^ 2 + hR ^ 2) / 2 - h ^ 2) := by
  subst t
  subst y
  subst hL
  subst hR
  subst tL
  subst tR
  subst yL
  subst yR
  subst ZL
  subst ZR
  have hgap :=
    localBellmanGap_nonnegative (h := h) hs hrLower hrUpper hv hvUpper hw
  dsimp [localBellmanGap] at hgap
  linarith

/-! ## Terminal and root bounds -/

theorem d_nonnegative {y : ℝ} (hy : 0 ≤ y) : 0 ≤ d y := by
  unfold d
  positivity

/--
The sign argument used at terminal nodes: if `t = hr`, `r ≤ y ≤ 1`, and
`r ≤ 1/2`, then the Bellman value is nonpositive.
-/
theorem bellman_nonpositive
    {h r y : ℝ}
    (hh : 0 ≤ h) (hr : r ≤ 1 / 2)
    (_hy0 : 0 ≤ y) (hy1 : y ≤ 1) (hry : r ≤ y) :
    B h (h * r) y ≤ 0 := by
  have hfirst : h * r - y * h ≤ 0 := by
    rw [show h * r - y * h = h * (r - y) by ring]
    exact mul_nonpos_of_nonneg_of_nonpos hh (sub_nonpos.mpr hry)
  have hcoefficient : 0 ≤ 2 - r - (3 / 2 : ℝ) * y := by
    linarith
  have hsecond :
      0 ≤ 2 * h - h * r - (3 / 2 : ℝ) * y * h := by
    rw [show 2 * h - h * r - (3 / 2 : ℝ) * y * h =
      h * (2 - r - (3 / 2 : ℝ) * y) by ring]
    exact mul_nonneg hh hcoefficient
  unfold B
  exact mul_nonpos_of_nonpos_of_nonneg
    (mul_nonpos_of_nonneg_of_nonpos (d_nonnegative _hy0) hfirst) hsecond

/-- The parent Bellman value is nonpositive throughout the normalized domain. -/
theorem normalized_bellman_nonpositive
    {h s r : ℝ}
    (hh : 0 ≤ h) (hs : 0 ≤ s)
    (hrLower : -s < r) (hrUpper : r ≤ 1 / 2) :
    B h (h * r) ((s + r) / (s + 1)) ≤ 0 := by
  have hden : 0 < s + 1 := by linarith
  have hy0 : 0 ≤ (s + r) / (s + 1) := by
    exact div_nonneg (by linarith) hden.le
  have hy1 : (s + r) / (s + 1) ≤ 1 := by
    apply (div_le_one hden).2
    linarith
  have hr1 : r ≤ 1 := by linarith
  have hsr : s * r ≤ s := by
    simpa using mul_le_mul_of_nonneg_left hr1 hs
  have hry : r ≤ (s + r) / (s + 1) := by
    apply (le_div_iff₀ hden).2
    nlinarith
  exact bellman_nonpositive hh hrUpper hy0 hy1 hry

/-- Exact polynomial identity behind the root estimate. -/
theorem root_bellman_identity (h y : ℝ) :
    h ^ 2 / 3 + B h 0 y =
      h ^ 2 * (1 - y) *
        (5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3)) / 24 := by
  unfold B d
  ring

/-- At the root, `B(h,0,y) ≥ -h²/3`. -/
theorem bellman_root_bound
    {h y : ℝ} (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    -(h ^ 2) / 3 ≤ B h 0 y := by
  have hpoly :
      0 ≤ 5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3) := by
    positivity
  have hrhs :
      0 ≤ h ^ 2 * (1 - y) *
        (5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3)) / 24 := by
    positivity
  nlinarith [root_bellman_identity h y]

/-- Root bound in the `h = 1/m` normalization used in the tree proof. -/
theorem bellman_root_bound_inv
    {m y : ℝ} (hm : 0 < m) (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    -1 / (3 * m ^ 2) ≤ B (1 / m) 0 y := by
  have h := bellman_root_bound (h := 1 / m) hy0 hy1
  calc
    -1 / (3 * m ^ 2) = -((1 / m) ^ 2) / 3 := by
      field_simp
    _ ≤ B (1 / m) 0 y := h

end

end FD1D


==> anc/lean-formalization/FD1D/Bounds.lean <==
import FD1D.Dynamics
import FD1D.Expectations

namespace FD1D

noncomputable section

open scoped BigOperators

namespace HierarchicalDynamics

variable {L m : ℕ}

theorem stateHazardEnergy_nonneg (a : ℝ)
    (x : InventoryState (DyadicNode L) m) (d : ℕ) :
    0 ≤ stateHazardEnergy a x d := by
  unfold stateHazardEnergy hazardEnergy weightedLevel
  exact Finset.sum_nonneg fun v _ =>
    mul_nonneg (nodeMass_nonneg d v) (sq_nonneg _)

theorem stateHazardEnergy_root (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    stateHazardEnergy a x 0 = 1 / (m : ℝ) ^ 2 := by
  rw [stateHazardEnergy, hazardEnergy_root]
  change (HierarchicalPolicy.hazard (aggregatedInventory x) a 0 dyadicRoot) ^ 2 =
    1 / (m : ℝ) ^ 2
  rw [HierarchicalPolicy.hazard_root]
  ring

theorem stateHazardEnergy_root_le
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    1 / (m : ℝ) ^ 2 ≤ stateHazardEnergy a x L := by
  rw [← stateHazardEnergy_root a x]
  exact stateHazardEnergy_mono_to_depth a ha x (Nat.zero_le L) le_rfl

/-- A canonical witness that the fixed-total count state space is nonempty. -/
def concentratedInventory (L m : ℕ) :
    InventoryState (DyadicNode L) m :=
  ⟨fun i => if i = 0 then m else 0, by simp⟩

instance inventoryStateNonempty (L m : ℕ) :
    Nonempty (InventoryState (DyadicNode L) m) :=
  ⟨concentratedInventory L m⟩

private theorem expect_scaled_hazard_sub
    {α : Type*} [Fintype α] (μ : FiniteLaw α)
    (a c : ℝ) (H : α → ℝ) :
    μ.expect (fun x => a * (H x / 100 - c)) =
      a / 100 * μ.expect H - a * c := by
  calc
    μ.expect (fun x => a * (H x / 100 - c)) =
        μ.expect (fun x => a / 100 * H x - a * c) := by
          apply congrArg μ.expect
          funext x
          ring
    _ = μ.expect (fun x => a / 100 * H x) -
          μ.expect (fun _ => a * c) := μ.expect_sub _ _
    _ = a / 100 * μ.expect H - a * c := by
          rw [μ.expect_const_mul, μ.expect_const]

private theorem expect_depth_mul
    {α : Type*} [Fintype α] (μ : FiniteLaw α)
    (depth : ℝ) (H : α → ℝ) :
    μ.expect (fun x => depth * H x) = depth * μ.expect H :=
  μ.expect_const_mul depth H

/--
Equation (11) for an actual stationary law of the concrete hierarchical
count kernel.
-/
theorem stationary_expected_hazard_bound
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 200 * (L : ℝ) ≤ a)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (kernel a ha hm).IsStationary μ) :
    μ.expect (fun x => stateHazardEnergy a x L) ≤
      206 / (3 * (m : ℝ) ^ 2) := by
  let H : ℝ := μ.expect (fun x => stateHazardEnergy a x L)
  have hH : 0 ≤ H :=
    μ.expect_nonneg (fun x => stateHazardEnergy_nonneg a x L)
  have hstationary :
      ∀ y, ∑ x, μ.mass x * kernel a ha hm x y = μ.mass y := by
    intro y
    have hy := congrArg
      (fun ν : FiniteLaw (InventoryState (DyadicNode L) m) => ν.mass y) hμ
    simpa only [FiniteKernel.mass_step] using hy
  have hDR :
      μ.expect (stateDrift a) = μ.expect (stateRemainder a) :=
    stationary_expect_drift_eq_remainder μ (kernel a ha hm)
      (statePotential a) (stateDrift a) (stateRemainder a)
      (kernel a ha hm).sum_trans hstationary
      (kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm)
  have hD :
      a / 100 * H - 103 * a / (300 * (m : ℝ) ^ 2) ≤
        μ.expect (stateDrift a) := by
    calc
      a / 100 * H - 103 * a / (300 * (m : ℝ) ^ 2) =
          μ.expect (fun x =>
            a * (stateHazardEnergy a x L / 100 -
              103 / (300 * (m : ℝ) ^ 2))) := by
            rw [expect_scaled_hazard_sub]
            dsimp [H]
            ring
      _ ≤ μ.expect (stateDrift a) :=
        μ.expect_mono (stateDrift_lower_bound a ha hm)
  have hR :
      μ.expect (stateRemainder a) ≤ (L : ℝ) * H := by
    calc
      μ.expect (stateRemainder a) ≤
          μ.expect (fun x => (L : ℝ) * stateHazardEnergy a x L) := by
            apply μ.expect_mono
            intro x
            exact (stateRemainder_bounds a ha hm x).2.1.trans
              (stateRemainder_bounds a ha hm x).2.2
      _ = (L : ℝ) * H := by
            rw [expect_depth_mul]
  have hmain :
      (a / 100 - (L : ℝ)) * H ≤
        103 * a / (300 * (m : ℝ) ^ 2) := by
    rw [hDR] at hD
    linarith
  exact stationary_hazard_bound ha (by exact_mod_cast hm)
    (Nat.cast_nonneg L) hH haL hmain

/-- The concrete count chain has a unique stationary law. -/
theorem existsUnique_stationaryLaw
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    ∃! μ : FiniteLaw (InventoryState (DyadicNode L) m),
      (kernel a ha hm).IsStationary μ := by
  obtain ⟨μ, hμ⟩ :=
    (kernel (L := L) a ha hm).exists_stationary
  refine ⟨μ, hμ, ?_⟩
  intro ν hν
  exact FiniteKernel.stationary_unique
    (kernel_irreducible (L := L) a ha hm) hν hμ

/--
Equation (12) for the actual kernel iterates, from an arbitrary initial count
law.  No invariance assumption is needed for this potential estimate.
-/
theorem finite_average_expected_hazard_bound
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 200 * (L : ℝ) ≤ a)
    (hlogA : 200 * Real.log (1 + (m : ℝ) / a) ≤ a)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect
          (fun x => stateHazardEnergy a x L)) / (T : ℝ) ≤
      206 / (3 * (m : ℝ) ^ 2) + 1 / (T : ℝ) := by
  let K : FiniteKernel (InventoryState (DyadicNode L) m) :=
    kernel (L := L) a ha hm
  let μt : ℕ → FiniteLaw (InventoryState (DyadicNode L) m) :=
    fun t => K.iterate t μ₀
  let Phi : ℕ → ℝ := fun t => (μt t).expect (statePotential a)
  let D : ℕ → ℝ := fun t => (μt t).expect (stateDrift a)
  let R : ℕ → ℝ := fun t => (μt t).expect (stateRemainder a)
  let H : ℕ → ℝ := fun t =>
    (μt t).expect (fun x => stateHazardEnergy a x L)
  have hdrift : ∀ t < T, Phi (t + 1) - Phi t = D t - R t := by
    intro t _
    calc
      Phi (t + 1) - Phi t =
          (μt t).expect (fun x =>
            ∑ y, K x y * (statePotential a y - statePotential a x)) := by
              simpa [Phi, μt] using
                K.expect_iterate_succ μ₀ t (statePotential a)
      _ = (μt t).expect
          (fun x => stateDrift a x - stateRemainder a x) := by
            apply congrArg (μt t).expect
            funext x
            exact kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm x
      _ = D t - R t := by
            rw [(μt t).expect_sub]
  have hD : ∀ t < T,
      a * (H t / 100 - 103 / (300 * (m : ℝ) ^ 2)) ≤ D t := by
    intro t _
    calc
      a * (H t / 100 - 103 / (300 * (m : ℝ) ^ 2)) =
          (μt t).expect (fun x =>
            a * (stateHazardEnergy a x L / 100 -
              103 / (300 * (m : ℝ) ^ 2))) := by
                rw [expect_scaled_hazard_sub]
                dsimp [H]
                ring
      _ ≤ D t := by
            dsimp [D]
            exact (μt t).expect_mono (stateDrift_lower_bound a ha hm)
  have hR : ∀ t < T, R t ≤ (L : ℝ) * H t := by
    intro t _
    calc
      R t ≤ (μt t).expect
          (fun x => (L : ℝ) * stateHazardEnergy a x L) := by
            dsimp [R]
            apply (μt t).expect_mono
            intro x
            exact (stateRemainder_bounds a ha hm x).2.1.trans
              (stateRemainder_bounds a ha hm x).2.2
      _ = (L : ℝ) * H t := by
            rw [expect_depth_mul]
  have hPhi0 : 0 ≤ Phi 0 := by
    dsimp [Phi]
    exact (μt 0).expect_nonneg (statePotential_nonneg a ha)
  have hPhiT : Phi T ≤ Real.log (1 + (m : ℝ) / a) := by
    calc
      Phi T ≤ (μt T).expect
          (fun _ => Real.log (1 + (m : ℝ) / a)) := by
            dsimp [Phi]
            exact (μt T).expect_mono (statePotential_le_log_one_add a ha)
      _ = Real.log (1 + (m : ℝ) / a) := (μt T).expect_const _
  have hmain :
      (a / 100 - (L : ℝ)) *
          ((∑ t ∈ Finset.range T, H t) / (T : ℝ)) ≤
        a * (103 / (300 * (m : ℝ) ^ 2)) +
          Real.log (1 + (m : ℝ) / a) / (T : ℝ) :=
    finite_time_hazard_drift_inequality Phi D R H hT hdrift hD hR
      hPhi0 hPhiT
  have hmain' :
      (a / 100 - (L : ℝ)) *
          ((∑ t ∈ Finset.range T, H t) / (T : ℝ)) ≤
        103 * a / (300 * (m : ℝ) ^ 2) +
          Real.log (1 + (m : ℝ) / a) / (T : ℝ) := by
    convert hmain using 1 <;> ring
  have hHave : 0 ≤ (∑ t ∈ Finset.range T, H t) / (T : ℝ) := by
    apply div_nonneg
    · apply Finset.sum_nonneg
      intro t _
      exact (μt t).expect_nonneg
        (fun x => stateHazardEnergy_nonneg a x L)
    · positivity
  have hlog : 0 ≤ Real.log (1 + (m : ℝ) / a) := by
    apply Real.log_nonneg
    have : 0 ≤ (m : ℝ) / a := div_nonneg (Nat.cast_nonneg m) ha.le
    linarith
  have hbound := transient_hazard_bound
    (a := a) (L := (L : ℝ)) (m := (m : ℝ)) (T := (T : ℝ))
    (H := (∑ t ∈ Finset.range T, H t) / (T : ℝ))
    (logTerm := Real.log (1 + (m : ℝ) / a))
    ha (by exact_mod_cast hm) (by exact_mod_cast hT)
    (Nat.cast_nonneg L) hHave hlog haL hlogA hmain'
  simpa [H, μt, K] using hbound

end HierarchicalDynamics

end

end FD1D


==> anc/lean-formalization/FD1D/ConcreteTransport.lean <==
import FD1D.Transport
import FD1D.Dynamics
import FD1D.Bounds
import FD1D.Spatial

namespace FD1D

noncomputable section

open scoped BigOperators
open Set MeasureTheory

/-!
# Concrete transport for the hierarchical count chain

This module identifies the recursive dyadic mass used by the analytic
transport argument with the deletion probabilities of the concrete
hierarchical policy.
-/

namespace HierarchicalDynamics

variable {L m : ℕ}

/-- The deletion-mass tree below `v`, with `k` levels still to descend. -/
def stateDyadicMassAt (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    (d k : ℕ) → DyadicNode d → DyadicMass k
  | d, 0, v => .leaf (deletionLabel a x d v)
  | d, k + 1, v =>
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v))

/-- The complete depth-`L` deletion-mass tree of a count state. -/
def stateDyadicMass (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : DyadicMass L :=
  stateDyadicMassAt a x 0 L dyadicRoot

@[simp] theorem stateDyadicMassAt_zero
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d 0 v =
      .leaf (deletionLabel a x d v) :=
  rfl

@[simp] theorem stateDyadicMassAt_succ
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d k : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d (k + 1) v =
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v)) :=
  rfl

/-- Every concrete recursive subtree has its policy deletion mass as total. -/
theorem stateDyadicMassAt_total
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).total =
      deletionLabel a x d v := by
  induction k generalizing d with
  | zero => rfl
  | succ k ih =>
      simp only [stateDyadicMassAt, DyadicMass.total]
      rw [ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)]
      symm
      exact HierarchicalPolicy.deletionMass_children
        (aggregatedInventory x) ha d (by omega) v

theorem stateDyadicMassAt_allNonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).allNonneg := by
  induction k generalizing d with
  | zero =>
      exact deletionLabel_nonneg a ha hm x (by omega) v
  | succ k ih =>
      exact ⟨ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)⟩

/-- At remaining depth zero, the recursive leaf is the concrete deletion
probability of that leaf. -/
@[simp] theorem stateDyadicMassAt_leaf_probability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    stateDyadicMassAt a x L 0 w =
      .leaf ((deletionRule a ha hm).prob x w) := by
  rw [stateDyadicMassAt_zero, deletionRule_prob]
  rfl

@[simp] theorem stateDyadicMass_total
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).total = 1 := by
  rw [stateDyadicMass,
    stateDyadicMassAt_total a ha x (by omega)]
  exact HierarchicalPolicy.deletionMass_root
    (aggregatedInventory x) a hm

theorem stateDyadicMass_isProbability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).IsProbability where
  nonneg :=
    stateDyadicMassAt_allNonneg a ha hm x (by omega) dyadicRoot
  total_eq_one := stateDyadicMass_total a ha hm x

/-- The root coefficient of every recursive subtree is the concrete policy
imbalance at the same node. -/
theorem stateDyadicMassAt_rootCoefficient
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + (k + 1) ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x (d + 1) k (leftChild v)).total -
        (stateDyadicMassAt a x (d + 1) k (rightChild v)).total =
      HierarchicalPolicy.imbalance (aggregatedInventory x) a d v := by
  rw [stateDyadicMassAt_total a ha x (by omega),
    stateDyadicMassAt_total a ha x (by omega)]
  rfl

/-- Prefix a relative dyadic node by an absolute node. -/
private def appendDyadicNode {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode r) :
    DyadicNode (d + r) :=
  ⟨v.val * 2 ^ r + w.val, by
    rw [pow_add]
    calc
      v.val * 2 ^ r + w.val < (v.val + 1) * 2 ^ r := by
        rw [Nat.add_mul, one_mul]
        omega
      _ ≤ 2 ^ d * 2 ^ r :=
        Nat.mul_le_mul_right (2 ^ r) (Nat.succ_le_iff.mpr v.isLt)⟩

@[simp] private theorem appendDyadicNode_zero
    {d : ℕ} (v : DyadicNode d) :
    appendDyadicNode v (0 : DyadicNode 0) = v := by
  apply Fin.ext
  simp [appendDyadicNode]

private theorem appendDyadicNode_leftNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.leftNode j).2 ≍
      appendDyadicNode (leftChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.leftNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.leftNode, leftChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_rightNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.rightNode j).2 ≍
      appendDyadicNode (rightChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.rightNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.rightNode, rightChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_inl_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inl w)) ≍
      appendDyadicNode (leftChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inl_val,
    leftChild_val, pow_succ]
  ring

private theorem appendDyadicNode_inr_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inr w)) ≍
      appendDyadicNode (rightChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inr_val,
    rightChild_val, pow_succ]
  ring

private theorem deletionLabel_eq_of_depth_node_heq
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    deletionLabel a x d v = deletionLabel a x e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_leafMass
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (w : DyadicNode k) :
    (stateDyadicMassAt a x d k v).leafMass w =
      deletionLabel a x (d + k) (appendDyadicNode v w) := by
  induction k generalizing d with
  | zero =>
      have hw : w = 0 := Fin.eq_zero w
      subst w
      simp [stateDyadicMassAt, DyadicMass.leafMass]
  | succ k ih =>
      obtain ⟨w | w, rfl⟩ := (dyadicLeafSumEquiv k).surjective w
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_left,
          ih (d := d + 1) (by omega) (leftChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inl_heq v w).symm
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_right,
          ih (d := d + 1) (by omega) (rightChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inr_heq v w).symm

/-- Every indexed leaf mass of the concrete dyadic tree is exactly the
probability assigned by the concrete deletion rule. -/
theorem stateDyadicMass_leafMass_eq_deletionRule
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateDyadicMass a x).leafMass w =
      (deletionRule a ha hm).prob x w := by
  rw [deletionRule_prob]
  rw [stateDyadicMass,
    stateDyadicMassAt_leafMass a x (by omega) dyadicRoot w]
  apply deletionLabel_eq_of_depth_node_heq
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

private theorem completeHaarNode_cases
    {k : ℕ} (i : CompleteHaarNode (k + 1)) :
    i = ⟨⟨0, Nat.zero_lt_succ k⟩, (0 : DyadicNode 0)⟩ ∨
      (∃ j : CompleteHaarNode k, i = DyadicMass.leftNode j) ∨
      ∃ j : CompleteHaarNode k, i = DyadicMass.rightNode j := by
  rcases i with ⟨⟨d, hd⟩, w⟩
  cases d with
  | zero =>
      left
      congr 1
      exact Fin.eq_zero w
  | succ r =>
      have hrk : r < k := by omega
      let depth : Fin k := ⟨r, hrk⟩
      by_cases hw : w.val < 2 ^ r
      · right
        left
        let u : Fin (2 ^ r) := ⟨w.val, hw⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.leftNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.leftNode, depth])).2
          rfl
      · right
        right
        have hwlt : w.val < 2 ^ (r + 1) := w.isLt
        have hpow : 2 ^ (r + 1) = 2 ^ r * 2 := by
          rw [pow_succ]
        have hu : w.val - 2 ^ r < 2 ^ r := by omega
        let u : Fin (2 ^ r) := ⟨w.val - 2 ^ r, hu⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.rightNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.rightNode, depth])).2
          dsimp [u, DyadicMass.rightNode, depth]
          omega

private theorem imbalance_eq_of_depth_node_heq
    (I : AggregatedInventory L m) (a : ℝ)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    HierarchicalPolicy.imbalance I a d v =
      HierarchicalPolicy.imbalance I a e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_nodeCoefficient
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (i : CompleteHaarNode k) :
    (stateDyadicMassAt a x d k v).nodeCoefficient i =
      HierarchicalPolicy.imbalance (aggregatedInventory x) a
        (d + i.1.val) (appendDyadicNode v i.2) := by
  induction k generalizing d with
  | zero => exact Fin.elim0 i.1
  | succ k ih =>
      rcases completeHaarNode_cases i with hi | hi | hi
      · subst i
        rw [stateDyadicMassAt_succ]
        simp only [DyadicMass.nodeCoefficient,
          DyadicMass.nodeChildMasses,
          Nat.add_zero, appendDyadicNode_zero]
        exact stateDyadicMassAt_rootCoefficient a ha x hdk v
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_leftNode,
          ih (d := d + 1) (by omega) (leftChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.leftNode]
          omega
        · exact (appendDyadicNode_leftNode_heq v j).symm
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_rightNode,
          ih (d := d + 1) (by omega) (rightChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.rightNode]
          omega
        · exact (appendDyadicNode_rightNode_heq v j).symm

/-- Every canonical Haar coefficient of the concrete mass tree is exactly
the policy imbalance at the same depth and node. -/
theorem stateDyadicMass_nodeCoefficient
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) :
    (stateDyadicMass a x).nodeCoefficient i =
      HierarchicalPolicy.imbalance (aggregatedInventory x) a
        i.1.val i.2 := by
  rw [stateDyadicMass,
    stateDyadicMassAt_nodeCoefficient a ha x (by omega) dyadicRoot i]
  congr 2
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

/-- The recursive Haar series of the concrete policy is the canonical
complete-tree tent combination with the policy imbalances as coefficients. -/
theorem stateDyadicMass_haarSeries_eq
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (stateDyadicMass a x).haarSeries z =
      haarCombination (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
        (fun i : CompleteHaarNode L => HierarchicalPolicy.imbalance
          (aggregatedInventory x) a i.1.val i.2) z := by
  rw [(stateDyadicMass a x).haarSeries_eq_haarCombination hz.1 hz.2]
  apply congrFun
  congr 1
  funext i
  exact stateDyadicMass_nodeCoefficient a ha x i

/-- The concrete coefficient family in the canonical complete-tree index. -/
def stateHaarCoefficient (a : ℝ)
    (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) : ℝ :=
  HierarchicalPolicy.imbalance
    (aggregatedInventory x) a i.1.val i.2

/-- The monotone quantile policy associated with a concrete count state. -/
def stateQuantilePolicy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    MonotoneQuantilePolicy (stateDyadicMass a x).piecewiseCDF :=
  (stateDyadicMass a x).quantilePolicy
    (stateDyadicMass_isProbability a ha hm x)

/-- Cost of the continuous quantile map before rounding to a cell endpoint. -/
def stateQuantileCost
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  (stateQuantilePolicy a ha hm x).quantileDistance

/-- Cost of the demand-driven selected cell endpoint. -/
def stateCellCost
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  (stateQuantilePolicy a ha hm x).expectedDistance

private theorem stateDiscrepancyArea_eq_haarArea
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    cdfTransportArea
        (fun z => (stateDyadicMass a x).piecewiseCDF z - z) =
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) (stateHaarCoefficient a x)) := by
  unfold cdfTransportArea
  apply setIntegral_congr_fun measurableSet_Icc
  intro z hz
  apply congrArg abs
  calc
    (stateDyadicMass a x).piecewiseCDF z - z =
        (stateDyadicMass a x).haarSeries z :=
      (stateDyadicMass a x).quantile_discrepancy_eq_haar
        (stateDyadicMass_isProbability a ha hm x) hz
    _ = haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) (stateHaarCoefficient a x) z := by
      unfold stateHaarCoefficient
      exact stateDyadicMass_haarSeries_eq a ha x hz

/-- The continuous quantile cost is the CDF area of the canonical concrete
Haar combination. -/
theorem stateQuantileCost_eq_haarArea
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateQuantileCost a ha hm x =
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) (stateHaarCoefficient a x)) := by
  rw [stateQuantileCost,
    MonotoneQuantilePolicy.quantileDistance_eq_cdfTransportArea]
  exact stateDiscrepancyArea_eq_haarArea a ha hm x

/-- Pointwise transport-cost hypothesis used by equation (3). -/
theorem stateCellCost_pointwise
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateCellCost a ha hm x ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) (stateHaarCoefficient a x)) := by
  calc
    stateCellCost a ha hm x ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
        cdfTransportArea
          (fun z => (stateDyadicMass a x).piecewiseCDF z - z) := by
      exact (stateDyadicMass a x).quantile_cost_within_leaf
        (stateDyadicMass_isProbability a ha hm x)
    _ = _ := by
      rw [stateDiscrepancyArea_eq_haarArea a ha hm x]

/-- Spatial's actual occupied-point selector satisfies the same one-cell
pointwise hypothesis for the concrete hierarchical deletion rule. -/
theorem stateActualCost_pointwise
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (fallback : Fin m) :
    C.expectedActualDistance (stateDyadicMass a C.countState) fallback ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        cdfTransportArea
          (haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a C.countState)) := by
  calc
    C.expectedActualDistance (stateDyadicMass a C.countState) fallback ≤
        dyadicCellWidth L +
          cdfTransportArea (fun z =>
            (stateDyadicMass a C.countState).piecewiseCDF z - z) := by
      exact C.expectedActualDistance_le_one_cell_of_deletionRule
        (stateDyadicMass a C.countState)
        (stateDyadicMass_isProbability a ha hm C.countState)
        (deletionRule a ha hm)
        (stateDyadicMass_leafMass_eq_deletionRule a ha hm C.countState)
        fallback
    _ = _ := by
      rw [stateDiscrepancyArea_eq_haarArea a ha hm C.countState]
      rfl

private theorem expected_internalWeightedSum_eq
    {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω) (b : Ω → ∀ d, DyadicNode d → ℝ) :
    (∑ i : CompleteHaarNode L,
        haarNodeWidth i *
          μ.expect (fun ω => (b ω i.1.val i.2) ^ 2)) =
      μ.expect (fun ω =>
        internalWeightedSum (fun d v => (b ω d v) ^ 2) L) := by
  rw [Fintype.sum_sigma]
  simp only [haarNodeWidth, one_div]
  change (∑ d : Fin L, ∑ v : DyadicNode d.val,
      ((2 ^ d.val : ℕ) : ℝ)⁻¹ *
        μ.expect (fun ω => (b ω d.val v) ^ 2)) = _
  rw [Fin.sum_univ_eq_sum_range
    (fun d => ∑ v : DyadicNode d,
      ((2 ^ d : ℕ) : ℝ)⁻¹ *
        μ.expect (fun ω => (b ω d v) ^ 2)) L]
  unfold FiniteLaw.expect internalWeightedSum weightedLevel
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro ω hω
  apply Finset.sum_congr rfl
  intro v hv
  simp [nodeMass]
  ring

/-- Expected equation (2), derived pointwise from the concrete policy's
hazard-energy telescope.  The sample type may contain data besides the count
state, which is useful for time averages and spatial configurations. -/
theorem expected_equation_two
    {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω)
    (state : Ω → InventoryState (DyadicNode L) m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (∑ i : CompleteHaarNode L,
        haarNodeWidth i * μ.expect (fun ω =>
          (stateHaarCoefficient a (state ω) i) ^ 2)) ≤
      2 * a ^ 2 *
        (μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
          1 / (m : ℝ) ^ 2) := by
  calc
    (∑ i : CompleteHaarNode L,
        haarNodeWidth i * μ.expect (fun ω =>
          (stateHaarCoefficient a (state ω) i) ^ 2)) =
        μ.expect (fun ω => internalWeightedSum
          (fun d v => (HierarchicalPolicy.imbalance
            (aggregatedInventory (state ω)) a d v) ^ 2) L) := by
      simpa [stateHaarCoefficient] using
        expected_internalWeightedSum_eq μ
          (fun ω d v => HierarchicalPolicy.imbalance
            (aggregatedInventory (state ω)) a d v)
    _ ≤ μ.expect (fun ω => 2 * a ^ 2 *
          (stateHazardEnergy a (state ω) L -
            1 / (m : ℝ) ^ 2)) := by
      apply μ.expect_mono
      intro ω
      simpa [stateHazardEnergy, hazardLabel] using
        HierarchicalPolicy.hazard_energy_bound
          (aggregatedInventory (state ω)) ha hm
    _ = 2 * a ^ 2 *
        (μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
          1 / (m : ℝ) ^ 2) := by
      rw [μ.expect_const_mul, μ.expect_sub, μ.expect_const]

theorem expected_hazard_gap_nonneg
    {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω)
    (state : Ω → InventoryState (DyadicNode L) m)
    (a : ℝ) (ha : 0 < a) :
    0 ≤ μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
      1 / (m : ℝ) ^ 2 := by
  have h := μ.expect_mono
    (f := fun _ => 1 / (m : ℝ) ^ 2)
    (g := fun ω => stateHazardEnergy a (state ω) L)
    (fun ω => stateHazardEnergy_root_le a ha (state ω))
  rw [μ.expect_const] at h
  linarith

/--
Concrete equation (3) for an arbitrary finite sample space and state
projection.  Callers supply only the pointwise cost comparison and the
law-level separated-or-odd `hsym` condition; equation (2) is discharged
internally by `expected_equation_two`.
-/
theorem concrete_transport_equation_three
    {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω)
    (state : Ω → InventoryState (DyadicNode L) m)
    (cost : Ω → ℝ)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (hcost : ∀ ω, cost ω ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L))
          (stateHaarCoefficient a (state ω))))
    (hsym : ∀ i j : CompleteHaarNode L, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun ω =>
          stateHaarCoefficient a (state ω) i *
            stateHaarCoefficient a (state ω) j)) :
    μ.expect cost ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
      a / Real.sqrt 6 *
        Real.sqrt
          (μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
            1 / (m : ℝ) ^ 2) := by
  let gap :=
    μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
      1 / (m : ℝ) ^ 2
  exact transport_cost_equation_three
    μ (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
    (fun ω => stateHaarCoefficient a (state ω)) cost
    (((2 ^ L : ℕ) : ℝ)) a gap
    (by positivity) ha.le
    (expected_hazard_gap_nonneg μ state a ha)
    (fun i => haarNodeWidth_pos i)
    hcost hsym (expected_equation_two μ state a ha hm)

/-- Equation (3) specialized to the concrete selected-cell endpoint cost. -/
theorem expected_stateCellCost_equation_three
    {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω)
    (state : Ω → InventoryState (DyadicNode L) m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (hsym : ∀ i j : CompleteHaarNode L, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun ω =>
          stateHaarCoefficient a (state ω) i *
            stateHaarCoefficient a (state ω) j)) :
    μ.expect (fun ω => stateCellCost a ha hm (state ω)) ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        a / Real.sqrt 6 *
          Real.sqrt
            (μ.expect (fun ω => stateHazardEnergy a (state ω) L) -
              1 / (m : ℝ) ^ 2) := by
  apply concrete_transport_equation_three μ state
    (fun ω => stateCellCost a ha hm (state ω)) a ha hm
  · exact fun ω => stateCellCost_pointwise a ha hm (state ω)
  · exact hsym

end HierarchicalDynamics

end

end FD1D


==> anc/lean-formalization/FD1D/Drift.lean <==
import FD1D.Arithmetic

namespace FD1D

noncomputable section

/-!
# Harmonic-potential drift

This module separates the stochastic bookkeeping from the concrete tree.  The
tree module supplies `D`, `R`, and `H`; the lemmas below prove the exact
one-coordinate drift identity and the arithmetic implications used in the
stationary and finite-horizon arguments.
-/

/-- The finite harmonic potential used at a node with inventory `k`. -/
def harmonicPotential (a : ℝ) (k : ℕ) : ℝ :=
  ∑ j ∈ Finset.Icc 1 k, 1 / (j + a)

@[simp] theorem harmonicPotential_zero (a : ℝ) :
    harmonicPotential a 0 = 0 := by
  simp [harmonicPotential]

theorem harmonicPotential_succ (a : ℝ) (k : ℕ) :
    harmonicPotential a (k + 1) =
      harmonicPotential a k + 1 / (k + 1 + a) := by
  rw [harmonicPotential, harmonicPotential, Finset.sum_Icc_succ_top]
  · simp [add_comm, add_left_comm, add_assoc]
  · omega

/-- Exact drift of one node under an independent deletion and arrival. -/
theorem node_harmonic_drift_identity
    (a N p q : ℝ) (hNa : N + a ≠ 0) (hNa1 : N + a + 1 ≠ 0) :
    p * (1 - q) / (N + a + 1) - q * (1 - p) / (N + a) =
      (p - q) / (N + a) -
        p * (1 - q) / ((N + a) * (N + a + 1)) := by
  field_simp
  ring

/-- The remainder term is bounded by `p h²` using `p ≤ (N+a)h`. -/
theorem node_remainder_le
    {a N p q h : ℝ}
    (hp : 0 ≤ p) (hq : 0 ≤ q) (hq1 : q ≤ 1)
    (hNa : 0 < N + a) (hmajor : p ≤ (N + a) * h) :
    0 ≤ p ^ 3 * (1 - q) / ((N + a) * (N + a + 1)) ∧
      p ^ 3 * (1 - q) / ((N + a) * (N + a + 1)) ≤ p * h ^ 2 := by
  have h1q : 0 ≤ 1 - q := sub_nonneg.mpr hq1
  have hNa1 : 0 < N + a + 1 := by linarith
  have hh : 0 ≤ h := by
    by_contra hn
    have hhneg : h < 0 := lt_of_not_ge hn
    have : (N + a) * h < 0 := mul_neg_of_pos_of_neg hNa hhneg
    linarith
  constructor
  · positivity
  · have hp_div : p / (N + a) ≤ h := by
      apply (div_le_iff₀ hNa).2
      simpa [mul_comm] using hmajor
    have hp_div' : p / (N + a + 1) ≤ h := by
      calc
        p / (N + a + 1) ≤ p / (N + a) := by
          exact div_le_div_of_nonneg_left hp hNa (by linarith)
        _ ≤ h := hp_div
    calc
      p ^ 3 * (1 - q) / ((N + a) * (N + a + 1))
          ≤ p ^ 3 / ((N + a) * (N + a + 1)) := by
            have hp3 : 0 ≤ p ^ 3 := by positivity
            have hnum : p ^ 3 * (1 - q) ≤ p ^ 3 := by
              calc
                p ^ 3 * (1 - q) ≤ p ^ 3 * 1 :=
                  mul_le_mul_of_nonneg_left (by linarith) hp3
                _ = p ^ 3 := mul_one _
            exact div_le_div_of_nonneg_right hnum (by positivity)
      _ = p * (p / (N + a)) * (p / (N + a + 1)) := by
            field_simp
            <;> ring
      _ ≤ p * h ^ 2 := by
            have hmul :
                (p / (N + a)) * (p / (N + a + 1)) ≤ h * h :=
              mul_le_mul hp_div hp_div' (by positivity) hh
            simpa [pow_two, mul_assoc] using
              mul_le_mul_of_nonneg_left hmul hp

/--
The numerical core of the stationary hazard estimate.  This is equation (11)
after the deterministic Bellman lower bound and the stochastic remainder
upper bound have been combined.
-/
theorem stationary_hazard_bound
    {a L m H : ℝ}
    (ha : 0 < a) (hm : 0 < m) (hL : 0 ≤ L) (hH : 0 ≤ H)
    (haL : 200 * L ≤ a)
    (hmain :
      (a / 100 - L) * H ≤ 103 * a / (300 * m ^ 2)) :
    H ≤ 206 / (3 * m ^ 2) := by
  have hm2 : 0 < m ^ 2 := sq_pos_of_pos hm
  have hcoef : a / 200 ≤ a / 100 - L := by
    linarith
  have ha200 : 0 < a / 200 := by positivity
  have hscaled : (a / 200) * H ≤ 103 * a / (300 * m ^ 2) := by
    calc
      (a / 200) * H ≤ (a / 100 - L) * H :=
        mul_le_mul_of_nonneg_right hcoef hH
      _ ≤ _ := hmain
  apply (mul_le_mul_iff_of_pos_left ha200).mp
  calc
    a / 200 * H ≤ 103 * a / (300 * m ^ 2) := hscaled
    _ = a / 200 * (206 / (3 * m ^ 2)) := by
      field_simp
      <;> ring

/-- Algebraic form of the transient averaged hazard estimate (12). -/
theorem transient_hazard_bound
    {a L m T H logTerm : ℝ}
    (ha : 0 < a) (hm : 0 < m) (hT : 0 < T)
    (hL : 0 ≤ L) (hH : 0 ≤ H) (hlog : 0 ≤ logTerm)
    (haL : 200 * L ≤ a) (hlogA : 200 * logTerm ≤ a)
    (hmain :
      (a / 100 - L) * H ≤
        103 * a / (300 * m ^ 2) + logTerm / T) :
    H ≤ 206 / (3 * m ^ 2) + 1 / T := by
  have hm2 : 0 < m ^ 2 := sq_pos_of_pos hm
  have hcoef : a / 200 ≤ a / 100 - L := by linarith
  have ha200 : 0 < a / 200 := by positivity
  have hscaled :
      (a / 200) * H ≤
        103 * a / (300 * m ^ 2) + logTerm / T := by
    calc
      (a / 200) * H ≤ (a / 100 - L) * H :=
        mul_le_mul_of_nonneg_right hcoef hH
      _ ≤ _ := hmain
  have hlogScaled : logTerm / T ≤ (a / 200) * (1 / T) := by
    apply (div_le_iff₀ hT).2
    field_simp
    nlinarith
  apply (mul_le_mul_iff_of_pos_left ha200).mp
  calc
    a / 200 * H ≤
        103 * a / (300 * m ^ 2) + logTerm / T := hscaled
    _ ≤ a / 200 * (206 / (3 * m ^ 2)) +
        a / 200 * (1 / T) := by
      apply add_le_add
      · field_simp
        norm_num
      · exact hlogScaled
    _ = a / 200 * (206 / (3 * m ^ 2) + 1 / T) := by ring

/-- The initialization-period arithmetic used in the final horizon bound. -/
theorem main_horizon_long_enough {m N : ℕ} (hm : 1 ≤ m)
    (hN : 2 * m ^ 2 ≤ N) : m ^ 2 ≤ N - m := by
  have hmm : m ≤ m ^ 2 := by
    nlinarith [Nat.mul_le_mul_left m hm]
  omega

/-- Adding at most `m` initialization cost preserves the advertised constant. -/
theorem initialization_average_bound
    {a m N mainCost : ℝ}
    (ha : 1 ≤ a) (hm : 0 < m) (hN : m ^ 2 ≤ N)
    (hmain : mainCost ≤ 6 * a / m) :
    m / N + mainCost ≤ 7 * a / m := by
  have hNpos : 0 < N := lt_of_lt_of_le (sq_pos_of_pos hm) hN
  have hinit : m / N ≤ 1 / m := by
    rw [div_le_div_iff₀ hNpos hm]
    nlinarith
  have hone : 1 / m ≤ a / m := by
    exact div_le_div_of_nonneg_right ha hm.le
  calc
    m / N + mainCost ≤ 1 / m + 6 * a / m :=
      add_le_add hinit hmain
    _ ≤ a / m + 6 * a / m := add_le_add_left hone _
    _ = 7 * a / m := by ring

end

end FD1D


==> anc/lean-formalization/FD1D/Dynamics.lean <==
import FD1D.Markov
import FD1D.Policy
import FD1D.Potential
import FD1D.PotentialBounds

namespace FD1D

noncomputable section

/-!
# Concrete hierarchical inventory dynamics

This module instantiates the finite inventory chain with the hierarchical
deletion masses.  It also connects the actual delete-then-arrive kernel to
the harmonic-potential drift identity.
-/

open scoped BigOperators

namespace HierarchicalDynamics

variable {L m : ℕ}

/-- Regard a fixed-total count vector as a leaf inventory. -/
def leafInventory (x : InventoryState (DyadicNode L) m) :
    LeafInventory L m where
  count := x.1
  total_count := x.2

/-- Canonical coherent counts associated with a count-chain state. -/
def aggregatedInventory (x : InventoryState (DyadicNode L) m) :
    AggregatedInventory L m :=
  (leafInventory x).aggregate

@[simp] theorem leafInventory_count
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (leafInventory x).count w = x.1 w :=
  rfl

@[simp] theorem aggregatedInventory_leaf_count
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (aggregatedInventory x).count L w = x.1 w := by
  change ((leafInventory x).aggregate).count L w = x.1 w
  rw [(leafInventory x).aggregate.count_leaf]
  rfl

theorem aggregatedInventory_count
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory x).count d v =
      ∑ w ∈ leafBlock hdL v, x.1 w := by
  simp [aggregatedInventory, LeafInventory.aggregate,
    LeafInventory.nodeCount, leafInventory, hdL]

/-- Leaf deletion probabilities prescribed by the hierarchical policy. -/
def deletionRule (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    DeletionRule (DyadicNode L) m where
  prob x w :=
    HierarchicalPolicy.deletionMass (aggregatedInventory x) a L w
  nonneg x w :=
    HierarchicalPolicy.leaf_deletionMass_nonneg
      (aggregatedInventory x) ha hm w
  empty x w hw :=
    HierarchicalPolicy.leaf_deletionMass_eq_zero_of_count_eq_zero
      (aggregatedInventory x) a w (by simpa using hw)
  occupied_pos x w hw := by
    rw [HierarchicalPolicy.deletionMass_eq_count_mul_hazard]
    exact mul_pos (by
      rw [aggregatedInventory_leaf_count]
      exact_mod_cast hw)
      (HierarchicalPolicy.hazard_pos
        (aggregatedInventory x) ha hm L le_rfl w)
  sum_prob x :=
    HierarchicalPolicy.sum_leaf_deletionMass
      (aggregatedInventory x) ha hm

@[simp] theorem deletionRule_prob
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (deletionRule a ha hm).prob x w =
      HierarchicalPolicy.deletionMass (aggregatedInventory x) a L w :=
  rfl

/-- Delete according to the hierarchical rule, then add a uniform leaf. -/
def kernel (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    FiniteKernel (InventoryState (DyadicNode L) m) :=
  (deletionRule a ha hm).kernel

@[simp] theorem kernel_apply
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x y : InventoryState (DyadicNode L) m) :
    kernel a ha hm x y =
      ∑ deleted, ∑ arrived,
        if InventoryState.move x deleted arrived = y then
          HierarchicalPolicy.deletionMass
              (aggregatedInventory x) a L deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ)
        else 0 :=
  rfl

/-! ## Constructive irreducibility of fixed-total inventory dynamics -/

/-- Total target deficit of one fixed-total inventory relative to another. -/
def inventoryDeficit
    {ι : Type*} [Fintype ι] {m : ℕ}
    (x y : InventoryState ι m) : ℕ :=
  ∑ i, (y.1 i - x.1 i)

theorem inventoryDeficit_eq_zero_iff
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (x y : InventoryState ι m) :
    inventoryDeficit x y = 0 ↔ x = y := by
  constructor
  · intro hzero
    have hpoint :
        ∀ i : ι, y.1 i - x.1 i = 0 := by
      rw [inventoryDeficit,
        Finset.sum_eq_zero_iff_of_nonneg
          (fun _ _ => Nat.zero_le _)] at hzero
      exact fun i => hzero i (Finset.mem_univ i)
    have hyx : ∀ i : ι, y.1 i ≤ x.1 i :=
      fun i => Nat.sub_eq_zero_iff_le.mp (hpoint i)
    apply InventoryState.ext
    have hsum : (∑ i, y.1 i) = ∑ i, x.1 i := by
      rw [x.2, y.2]
    have hall :=
      (Finset.sum_eq_sum_iff_of_le
        (s := Finset.univ)
        (fun i _ => hyx i)).mp hsum
    intro i
    exact (hall i (Finset.mem_univ i)).symm
  · rintro rfl
    simp [inventoryDeficit]

private theorem exists_deficit_and_excess
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (x y : InventoryState ι m) (hxy : x ≠ y) :
    ∃ arrived deleted : ι,
      x.1 arrived < y.1 arrived ∧ y.1 deleted < x.1 deleted := by
  have hdeficit : inventoryDeficit x y ≠ 0 := by
    exact fun hzero =>
      hxy ((inventoryDeficit_eq_zero_iff x y).mp hzero)
  have hexists :
      ∃ arrived : ι, y.1 arrived - x.1 arrived ≠ 0 := by
    by_contra h
    push Not at h
    apply hdeficit
    unfold inventoryDeficit
    simp [h]
  obtain ⟨arrived, harrived⟩ := hexists
  have harrivedlt : x.1 arrived < y.1 arrived := by
    omega
  have hexcess : ∃ deleted : ι, y.1 deleted < x.1 deleted := by
    by_contra h
    push Not at h
    have hsumlt :
        (∑ i, x.1 i) < ∑ i, y.1 i :=
      Finset.sum_lt_sum
        (fun i _ => h i)
        ⟨arrived, Finset.mem_univ arrived, harrivedlt⟩
    rw [x.2, y.2] at hsumlt
    omega
  obtain ⟨deleted, hdeleted⟩ := hexcess
  exact ⟨arrived, deleted, harrivedlt, hdeleted⟩

theorem inventoryDeficit_move_lt
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (x y : InventoryState ι m) {deleted arrived : ι}
    (harrived : x.1 arrived < y.1 arrived)
    (hdeleted : y.1 deleted < x.1 deleted) :
    inventoryDeficit (InventoryState.move x deleted arrived) y <
      inventoryDeficit x y := by
  have hdeletedPos : 0 < x.1 deleted := by omega
  have hne : arrived ≠ deleted := by
    intro h
    subst deleted
    omega
  let deficit : ι → ℕ := fun i => y.1 i - x.1 i
  have hfun :
      (fun i =>
        y.1 i - (InventoryState.move x deleted arrived).1 i) =
        Function.update deficit arrived (deficit arrived - 1) := by
    funext i
    rw [InventoryState.move_apply_of_pos x hdeletedPos]
    by_cases hia : i = arrived
    · subst i
      simp [deficit, hne]
      omega
    · by_cases hid : i = deleted
      · subst i
        have hda : deleted ≠ arrived := Ne.symm hne
        simp [deficit, hda]
        omega
      · simp [deficit, hia, hid]
  unfold inventoryDeficit
  rw [hfun, Finset.sum_update_of_mem (Finset.mem_univ arrived)]
  have hsplit :=
    Finset.sum_erase_add Finset.univ deficit (Finset.mem_univ arrived)
  have hpos : 0 < deficit arrived := by
    dsimp [deficit]
    omega
  simp only [Finset.sdiff_singleton_eq_erase]
  change
    deficit arrived - 1 +
        ∑ x ∈ Finset.univ.erase arrived, deficit x <
      ∑ i, deficit i
  omega

/--
Every fixed-total inventory is reachable from every other one under any
deletion rule that is strictly positive on occupied coordinates.
-/
theorem deletionRule_kernel_irreducible
    {ι : Type*} [Fintype ι] [DecidableEq ι] [Nonempty ι] {m : ℕ}
    (R : DeletionRule ι m) :
    R.kernel.Irreducible := by
  intro x y
  induction hdef : inventoryDeficit x y using
      Nat.strong_induction_on generalizing x with
  | h n ih =>
      by_cases hxy : x = y
      · subst y
        exact R.kernel.reaches_refl x
      · obtain ⟨arrived, deleted, harrived, hdeleted⟩ :=
          exists_deficit_and_excess x y hxy
        let z := InventoryState.move x deleted arrived
        have hstep : R.kernel.Reaches x z :=
          R.kernel.reaches_of_pos
            (R.kernel_move_pos x (by omega))
        have hdecrease : inventoryDeficit z y < n := by
          rw [← hdef]
          exact inventoryDeficit_move_lt x y harrived hdeleted
        exact R.kernel.reaches_trans hstep
          (ih (inventoryDeficit z y) hdecrease z rfl)

theorem kernel_move_pos
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted) :
    0 < kernel a ha hm x
      (InventoryState.move x deleted arrived) :=
  (deletionRule a ha hm).kernel_move_pos x hdeleted

/-- The hierarchical fixed-total count chain is irreducible. -/
theorem kernel_irreducible
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (kernel (L := L) a ha hm).Irreducible :=
  deletionRule_kernel_irreducible (deletionRule a ha hm)

private theorem leafBlock_self (v : DyadicNode L) :
    leafBlock (le_refl L) v = {v} := by
  ext w
  rw [mem_leafBlock_interval, Finset.mem_singleton]
  simp only [Nat.sub_self, pow_zero, mul_one]
  constructor
  · intro hw
    apply Fin.ext
    omega
  · rintro rfl
    omega

/--
A coherent tree label equals the sum of its leaf labels over the corresponding
descendant block.
-/
theorem coherent_eq_sum_leafBlock
    {A : Type*} [AddCommMonoid A]
    (q : CoherentTreeLabel L A)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    q.value d v = ∑ w ∈ leafBlock hdL v, q.value L w := by
  induction hgap : L - d using Nat.strong_induction_on generalizing d with
  | h k ih =>
      by_cases hd : d = L
      · subst d
        rw [leafBlock_self]
        simp
      · have hlt : d < L := lt_of_le_of_ne hdL hd
        have hgap' : L - (d + 1) < k := by omega
        rw [q.children d hlt v, leafBlock_children hlt v]
        rw [Finset.sum_union
          (leafBlock_disjoint (show d + 1 ≤ L by omega)
            (leftChild_ne_rightChild v))]
        rw [ih (L - (d + 1)) hgap' (d := d + 1)
              (Nat.succ_le_iff.mpr hlt) (leftChild v) rfl,
            ih (L - (d + 1)) hgap' (d := d + 1)
              (Nat.succ_le_iff.mpr hlt) (rightChild v) rfl]

/-- Probability that the deleted leaf lies below a given node. -/
def deletionMarginal
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) : ℝ :=
  ∑ w ∈ leafBlock hdL v, (deletionRule a ha hm).prob x w

theorem deletionMarginal_eq
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionMarginal a ha hm x hdL v =
      HierarchicalPolicy.deletionMass
        (aggregatedInventory x) a d v := by
  let q : CoherentTreeLabel L ℝ :=
    { value :=
        HierarchicalPolicy.deletionMass (aggregatedInventory x) a
      children :=
        HierarchicalPolicy.deletionMass_children
          (aggregatedInventory x) ha }
  simpa [deletionMarginal, deletionRule, q] using
    (coherent_eq_sum_leafBlock q hdL v).symm

/-- Probability that a uniform arriving leaf lies below a given node. -/
def arrivalMarginal {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) : ℝ :=
  ∑ _w ∈ leafBlock hdL v,
    (1 / Fintype.card (DyadicNode L) : ℝ)

theorem arrivalMarginal_eq_nodeMass
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    arrivalMarginal hdL v = nodeMass d v := by
  rw [arrivalMarginal, Finset.sum_const, nsmul_eq_mul, card_leafBlock]
  simp only [Fintype.card_fin]
  norm_num [nodeMass]
  have hpow :
      (2 : ℝ) ^ L = (2 : ℝ) ^ d * (2 : ℝ) ^ (L - d) := by
    rw [← pow_add, Nat.add_sub_of_le hdL]
  rw [hpow]
  field_simp

/-! ## Counts under an actual leaf move -/

private theorem sum_update_add_one
    {ι : Type*} [DecidableEq ι]
    (S : Finset ι) (f : ι → ℕ) (j : ι) :
    ∑ i ∈ S, Function.update f j (f j + 1) i =
      (∑ i ∈ S, f i) + if j ∈ S then 1 else 0 := by
  by_cases hj : j ∈ S
  · rw [Finset.sum_update_of_mem hj]
    have hsplit := Finset.sum_erase_add S f hj
    simp only [Finset.sdiff_singleton_eq_erase, if_pos hj]
    omega
  · rw [if_neg hj]
    apply Finset.sum_congr rfl
    intro i hi
    have hij : i ≠ j := by
      intro hij
      exact hj (hij ▸ hi)
    simp [hij]

private theorem sum_update_sub_one
    {ι : Type*} [DecidableEq ι]
    (S : Finset ι) (f : ι → ℕ) (j : ι) (hjpos : 0 < f j) :
    ∑ i ∈ S, Function.update f j (f j - 1) i =
      (∑ i ∈ S, f i) - if j ∈ S then 1 else 0 := by
  by_cases hj : j ∈ S
  · rw [Finset.sum_update_of_mem hj]
    have hsplit := Finset.sum_erase_add S f hj
    simp only [Finset.sdiff_singleton_eq_erase, if_pos hj]
    omega
  · rw [if_neg hj, Nat.sub_zero]
    apply Finset.sum_congr rfl
    intro i hi
    have hij : i ≠ j := by
      intro hij
      exact hj (hij ▸ hi)
    simp [hij]

/-- Boolean membership in a finite block. -/
def inBlock {ι : Type*} [DecidableEq ι] (S : Finset ι) (i : ι) : Bool :=
  decide (i ∈ S)

@[simp] theorem inBlock_eq_true
    {ι : Type*} [DecidableEq ι] {S : Finset ι} {i : ι} :
    inBlock S i = true ↔ i ∈ S := by
  simp [inBlock]

@[simp] theorem inBlock_eq_false
    {ι : Type*} [DecidableEq ι] {S : Finset ι} {i : ι} :
    inBlock S i = false ↔ i ∉ S := by
  simp [inBlock]

/--
The count in any finite block after an occupied deletion and an arrival is
the four-case `updateCount` used by the potential calculation.
-/
theorem sum_move_eq_updateCount
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (x : InventoryState ι m) (S : Finset ι)
    {deleted arrived : ι} (hdeleted : 0 < x.1 deleted) :
    ∑ i ∈ S, (InventoryState.move x deleted arrived).1 i =
      updateCount (∑ i ∈ S, x.1 i)
        (inBlock S deleted) (inBlock S arrived) := by
  rw [InventoryState.move, dif_pos hdeleted]
  let removed := Function.update x.1 deleted (x.1 deleted - 1)
  change
    (∑ i ∈ S, Function.update removed arrived (removed arrived + 1) i) =
      updateCount (∑ i ∈ S, x.1 i)
        (inBlock S deleted) (inBlock S arrived)
  rw [sum_update_add_one S removed arrived]
  have hremoved := sum_update_sub_one S x.1 deleted hdeleted
  change (∑ i ∈ S, removed i) =
    (∑ i ∈ S, x.1 i) - if deleted ∈ S then 1 else 0 at hremoved
  rw [hremoved]
  by_cases hdS : deleted ∈ S <;>
    by_cases haS : arrived ∈ S <;>
    simp [inBlock, hdS, haS, updateCount]
  have hsumpos : 0 < ∑ i ∈ S, x.1 i := by
    exact lt_of_lt_of_le hdeleted
      (Finset.single_le_sum
        (s := S) (f := x.1) (fun _ _ => Nat.zero_le _) hdS)
  omega

/-- Concrete aggregated count update at every node. -/
theorem aggregatedInventory_move_count
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory (InventoryState.move x deleted arrived)).count d v =
      updateCount ((aggregatedInventory x).count d v)
        (inBlock (leafBlock hdL v) deleted)
        (inBlock (leafBlock hdL v) arrived) := by
  rw [aggregatedInventory_count _ hdL,
    aggregatedInventory_count _ hdL]
  exact sum_move_eq_updateCount x (leafBlock hdL v) hdeleted

/-! ## Finite weighted membership partitions -/

private theorem weighted_inBlock_partition
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (weight : ι → ℝ) (S : Finset ι) (q : ℝ)
    (hsum : ∑ i, weight i = 1)
    (hq : ∑ i ∈ S, weight i = q)
    (f : Bool → ℝ) :
    ∑ i, weight i * f (inBlock S i) =
      q * f true + (1 - q) * f false := by
  have hpartition :=
    Finset.sum_filter_add_sum_filter_not
      Finset.univ (fun i => i ∈ S) weight
  have hout :
      ∑ i ∈ Finset.univ with i ∉ S, weight i = 1 - q := by
    have hin :
        ∑ i ∈ Finset.univ with i ∈ S, weight i = q := by
      simpa only [Finset.filter_mem_eq_inter, Finset.univ_inter] using hq
    linarith
  calc
    ∑ i, weight i * f (inBlock S i) =
        (∑ i ∈ Finset.univ with i ∈ S,
            weight i * f (inBlock S i)) +
          ∑ i ∈ Finset.univ with i ∉ S,
            weight i * f (inBlock S i) := by
              rw [Finset.sum_filter_add_sum_filter_not]
    _ = (∑ i ∈ S, weight i) * f true +
          (∑ i ∈ Finset.univ with i ∉ S, weight i) * f false := by
            congr 1
            · rw [Finset.filter_mem_eq_inter, Finset.univ_inter,
                Finset.sum_mul]
              apply Finset.sum_congr rfl
              intro i hi
              simp [inBlock, hi]
            · rw [Finset.sum_mul]
              apply Finset.sum_congr rfl
              intro i hi
              have hiS : i ∉ S := (Finset.mem_filter.mp hi).2
              simp [inBlock, hiS]
    _ = q * f true + (1 - q) * f false := by rw [hq, hout]

theorem double_inBlock_partition
    {ι κ : Type*}
    [Fintype ι] [DecidableEq ι] [Fintype κ] [DecidableEq κ]
    (deleteWeight : ι → ℝ) (arrivalWeight : κ → ℝ)
    (deleteSet : Finset ι) (arrivalSet : Finset κ)
    (q p : ℝ)
    (hdeleteSum : ∑ i, deleteWeight i = 1)
    (harrivalSum : ∑ j, arrivalWeight j = 1)
    (hq : ∑ i ∈ deleteSet, deleteWeight i = q)
    (hp : ∑ j ∈ arrivalSet, arrivalWeight j = p)
    (f : Bool → Bool → ℝ) :
    (∑ i, ∑ j,
        deleteWeight i * arrivalWeight j *
          f (inBlock deleteSet i) (inBlock arrivalSet j)) =
      ∑ deleted : Bool, ∑ arrived : Bool,
        bernoulliMass q deleted * bernoulliMass p arrived *
          f deleted arrived := by
  have hinner (i : ι) :
      (∑ j, deleteWeight i * arrivalWeight j *
          f (inBlock deleteSet i) (inBlock arrivalSet j)) =
        deleteWeight i *
          (p * f (inBlock deleteSet i) true +
            (1 - p) * f (inBlock deleteSet i) false) := by
    calc
      (∑ j, deleteWeight i * arrivalWeight j *
          f (inBlock deleteSet i) (inBlock arrivalSet j)) =
          deleteWeight i * ∑ j,
            arrivalWeight j *
              f (inBlock deleteSet i) (inBlock arrivalSet j) := by
            rw [Finset.mul_sum]
            apply Finset.sum_congr rfl
            intro j hj
            ring
      _ = deleteWeight i *
          (p * f (inBlock deleteSet i) true +
            (1 - p) * f (inBlock deleteSet i) false) := by
            rw [weighted_inBlock_partition arrivalWeight arrivalSet
              p harrivalSum hp]
  simp_rw [hinner]
  rw [weighted_inBlock_partition deleteWeight deleteSet q
    hdeleteSum hq
    (fun deleted =>
      p * f deleted true + (1 - p) * f deleted false)]
  simp [bernoulliMass]
  ring

/-! ## Expectations under the concrete kernel -/

theorem kernel_expectation_eq_delete_arrive
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    (f : InventoryState (DyadicNode L) m → ℝ) :
    ∑ y, kernel a ha hm x y * f y =
      ∑ deleted, ∑ arrived,
        (deletionRule a ha hm).prob x deleted *
          (1 / Fintype.card (DyadicNode L) : ℝ) *
            f (InventoryState.move x deleted arrived) := by
  rw [kernel]
  simp only [DeletionRule.kernel_apply]
  calc
    ∑ y, (∑ deleted, ∑ arrived,
          if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y =
        ∑ deleted, ∑ arrived, ∑ y,
          (if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y := by
            simp_rw [Finset.sum_mul]
            rw [Finset.sum_comm]
            apply Finset.sum_congr rfl
            intro deleted _
            rw [Finset.sum_comm]
    _ = ∑ deleted, ∑ arrived,
          (deletionRule a ha hm).prob x deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ) *
              f (InventoryState.move x deleted arrived) := by
            apply Finset.sum_congr rfl
            intro deleted _
            apply Finset.sum_congr rfl
            intro arrived _
            simp

theorem kernel_expected_nodePotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    ∑ y, kernel a ha hm x y *
        (harmonicPotential a
            ((aggregatedInventory y).count d v) -
          harmonicPotential a
            ((aggregatedInventory x).count d v)) =
      expectedNodePotentialChange a
        ((aggregatedInventory x).count d v)
        (nodeMass d v)
        (HierarchicalPolicy.deletionMass
          (aggregatedInventory x) a d v) := by
  let S := leafBlock hdL v
  let deleteWeight : DyadicNode L → ℝ :=
    fun w => (deletionRule a ha hm).prob x w
  let arrivalWeight : DyadicNode L → ℝ :=
    fun _ => (1 / Fintype.card (DyadicNode L) : ℝ)
  let N := (aggregatedInventory x).count d v
  let q :=
    HierarchicalPolicy.deletionMass (aggregatedInventory x) a d v
  let p := nodeMass d v
  let change : Bool → Bool → ℝ := fun deleted arrived =>
    harmonicPotential a (updateCount N deleted arrived) -
      harmonicPotential a N
  rw [kernel_expectation_eq_delete_arrive]
  have hrewrite (deleted arrived : DyadicNode L) :
      deleteWeight deleted * arrivalWeight arrived *
          (harmonicPotential a
              ((aggregatedInventory
                (InventoryState.move x deleted arrived)).count d v) -
            harmonicPotential a N) =
        deleteWeight deleted * arrivalWeight arrived *
          change (inBlock S deleted) (inBlock S arrived) := by
    by_cases hdeleted : 0 < x.1 deleted
    · rw [aggregatedInventory_move_count x hdeleted hdL v]
    · have hempty : x.1 deleted = 0 := by omega
      have hweight : deleteWeight deleted = 0 :=
        (deletionRule a ha hm).empty x deleted hempty
      simp [hweight]
  change
    (∑ deleted, ∑ arrived,
      deleteWeight deleted * arrivalWeight arrived *
        (harmonicPotential a
            ((aggregatedInventory
              (InventoryState.move x deleted arrived)).count d v) -
          harmonicPotential a N)) =
      expectedNodePotentialChange a N p q
  simp_rw [hrewrite]
  apply Eq.trans
    (double_inBlock_partition deleteWeight arrivalWeight S S q p
      ((deletionRule a ha hm).sum_prob x)
      (by
        dsimp only [arrivalWeight]
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
        have hcard :
            (Fintype.card (DyadicNode L) : ℝ) ≠ 0 := by
          exact_mod_cast Fintype.card_ne_zero
        field_simp)
      (by
        simpa [deleteWeight, S, q, deletionMarginal] using
          deletionMarginal_eq a ha hm x hdL v)
      (by
        simpa [arrivalWeight, S, p, arrivalMarginal] using
          arrivalMarginal_eq_nodeMass hdL v)
      change)
  rfl

/-! ## Global state observables and exact kernel drift -/

/-- Coherent natural count label of a count-chain state. -/
def countLabel (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℕ :=
  (aggregatedInventory x).count

/-- Hierarchical deletion mass at every tree node. -/
def deletionLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  HierarchicalPolicy.deletionMass (aggregatedInventory x) a

/-- Extended policy hazard at every tree node. -/
def hazardLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  HierarchicalPolicy.hazard (aggregatedInventory x) a

/-- Global harmonic potential of a count-chain state. -/
def statePotential (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  globalHarmonicPotential L a (countLabel x)

/-- Bellman drift quantity `D` of a count-chain state. -/
def stateDrift (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialDrift L a (countLabel x) (deletionLabel a x)

/-- Harmonic drift remainder `R` of a count-chain state. -/
def stateRemainder (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialRemainder L a (countLabel x) (deletionLabel a x)

/-- Hazard energy at one level in a count-chain state. -/
def stateHazardEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) (d : ℕ) : ℝ :=
  hazardEnergy (hazardLabel a x) d

theorem kernel_expected_globalPotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      expectedGlobalPotentialChange L a
        (countLabel x) (deletionLabel a x) := by
  have hpoint (y : InventoryState (DyadicNode L) m) :
      statePotential a y - statePotential a x =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential a
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential a
                ((aggregatedInventory x).count (d + 1) v)) := by
    unfold statePotential globalHarmonicPotential countLabel
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro d hd
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro v hv
    ring
  simp_rw [hpoint, Finset.mul_sum]
  calc
    ∑ y, ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
        kernel a ha hm x y *
          ((nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential a
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential a
                ((aggregatedInventory x).count (d + 1) v))) =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (∑ y, kernel a ha hm x y *
              (harmonicPotential a
                  ((aggregatedInventory y).count (d + 1) v) -
                harmonicPotential a
                  ((aggregatedInventory x).count (d + 1) v))) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro d hd
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro v hv
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro y hy
      ring
    _ = expectedGlobalPotentialChange L a
          (countLabel x) (deletionLabel a x) := by
      unfold expectedGlobalPotentialChange countLabel deletionLabel
      apply Finset.sum_congr rfl
      intro d hd
      have hdL : d < L := Finset.mem_range.mp hd
      apply Finset.sum_congr rfl
      intro v hv
      rw [kernel_expected_nodePotentialChange a ha hm x
        (show d + 1 ≤ L by omega) v]

/--
The conditional drift of the actual count-chain kernel is exactly the
policy's `D - R`.
-/
theorem kernel_drift_eq_stateDrift_sub_stateRemainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      stateDrift a x - stateRemainder a x := by
  rw [kernel_expected_globalPotentialChange a ha hm x]
  exact expectedGlobalPotentialChange_eq_drift_sub_remainder ha
    (fun d v hzero => by
      change
        ((aggregatedInventory x).count d v : ℝ) *
          HierarchicalPolicy.hazard (aggregatedInventory x) a d v = 0
      change (aggregatedInventory x).count d v = 0 at hzero
      rw [hzero]
      simp)

/--
Expanded form of the concrete one-step identity, exposing the generic
`potentialDrift` and `potentialRemainder` definitions directly.
-/
theorem kernel_drift_eq_potentialDrift_sub_potentialRemainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      potentialDrift L a (countLabel x) (deletionLabel a x) -
        potentialRemainder L a (countLabel x) (deletionLabel a x) := by
  simpa [stateDrift, stateRemainder] using
    kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm x

/-! ## Per-state bounds used by stationarity and finite-time telescoping -/

theorem countLabel_le_total
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    countLabel x d v ≤ m := by
  have hsum := (aggregatedInventory x).level_count_eq hdL
  have hle := Finset.single_le_sum
    (fun w _ => Nat.zero_le ((aggregatedInventory x).count d w))
    (Finset.mem_univ v)
  change (aggregatedInventory x).count d v ≤ m
  omega

theorem countLabel_le_total_all
    (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    countLabel x d v ≤ m := by
  by_cases hdL : d ≤ L
  · exact countLabel_le_total x hdL v
  · change (aggregatedInventory x).count d v ≤ m
    simp [aggregatedInventory, LeafInventory.aggregate, hdL]

theorem deletionLabel_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionLabel a x d v :=
  HierarchicalPolicy.deletionMass_nonneg
    (aggregatedInventory x) ha hm hdL v

theorem deletionLabel_le_one
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionLabel a x d v ≤ 1 := by
  rw [← HierarchicalPolicy.sum_deletionMass
    (aggregatedInventory x) ha hm hdL]
  exact Finset.single_le_sum
    (fun w _ =>
      HierarchicalPolicy.deletionMass_nonneg
        (aggregatedInventory x) ha hm hdL w)
    (Finset.mem_univ v)

theorem deletionLabel_eq_zero_of_count_eq_zero
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (v : DyadicNode d)
    (hzero : countLabel x d v = 0) :
    deletionLabel a x d v = 0 := by
  change
    ((aggregatedInventory x).count d v : ℝ) *
      HierarchicalPolicy.hazard (aggregatedInventory x) a d v = 0
  change (aggregatedInventory x).count d v = 0 at hzero
  rw [hzero]
  simp

theorem intervalMass_le_count_add_a_mul_hazard
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    nodeMass d v ≤
      ((countLabel x d v : ℝ) + a) * hazardLabel a x d v :=
  HierarchicalPolicy.intervalMass_le_regularized_count_mul_hazard
    (aggregatedInventory x) ha hm hdL v

theorem stateDrift_lower_bound
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateDrift a x ≥
      a * (stateHazardEnergy a x L / 100 -
        103 / (300 * (m : ℝ) ^ 2)) := by
  exact HierarchicalPolicy.deterministic_bellman_bound
    (aggregatedInventory x) ha hm

theorem stateHazardEnergy_step
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d < L) :
    stateHazardEnergy a x d ≤ stateHazardEnergy a x (d + 1) := by
  let I := aggregatedInventory x
  let h := HierarchicalPolicy.hazard I a
  have hlocal (v : DyadicNode d) :
      0 ≤ childAverage (fun d v => (h d v) ^ 2) d v -
        (h d v) ^ 2 := by
    have hineq :=
      HierarchicalPolicy.local_hazard_inequality I ha d hdL v
    have hcoef : 0 < 2 * a ^ 2 := by positivity
    have :
        0 ≤ 2 * a ^ 2 *
          (childAverage (fun d v => (h d v) ^ 2) d v -
            (h d v) ^ 2) :=
      (sq_nonneg (HierarchicalPolicy.imbalance I a d v)).trans hineq
    exact (mul_nonneg_iff_of_pos_left hcoef).mp this
  change hazardEnergy h d ≤ hazardEnergy h (d + 1)
  have hsum :
      0 ≤ ∑ v, nodeMass d v *
        (childAverage (fun d v => (h d v) ^ 2) d v -
          (h d v) ^ 2) := by
    apply Finset.sum_nonneg
    intro v hv
    exact mul_nonneg (nodeMass_nonneg d v) (hlocal v)
  rw [weighted_local_sum] at hsum
  simpa [hazardEnergy] using hsum

theorem stateHazardEnergy_mono_to_depth
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m)
    {i j : ℕ} (hij : i ≤ j) (hjL : j ≤ L) :
    stateHazardEnergy a x i ≤ stateHazardEnergy a x j := by
  induction j, hij using Nat.le_induction with
  | base => exact le_rfl
  | succ j hij ih =>
      exact (ih (by omega)).trans
        (stateHazardEnergy_step a ha x (by omega))

theorem stateRemainder_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateRemainder a x := by
  unfold stateRemainder potentialRemainder
  apply Finset.sum_nonneg
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  apply Finset.sum_nonneg
  intro v hv
  have hq :=
    deletionLabel_le_one a ha hm x
      (show d + 1 ≤ L by omega) v
  have hp := nodeMass_nonneg (d + 1) v
  positivity

theorem stateRemainder_le_sum_hazardEnergy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateRemainder a x ≤
      ∑ d ∈ Finset.range L, stateHazardEnergy a x (d + 1) := by
  unfold stateRemainder potentialRemainder stateHazardEnergy
  apply Finset.sum_le_sum
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  simp only [hazardEnergy, weightedLevel]
  apply Finset.sum_le_sum
  intro v hv
  exact potentialRemainder_summand_le
    (nodeMass_nonneg (d + 1) v)
    (deletionLabel_nonneg a ha hm x (by omega) v)
    (deletionLabel_le_one a ha hm x (by omega) v)
    (by positivity)
    (intervalMass_le_count_add_a_mul_hazard
      a ha hm x (by omega) v)

theorem sum_stateHazardEnergy_le_depth_mul
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    (∑ d ∈ Finset.range L, stateHazardEnergy a x (d + 1)) ≤
      (L : ℝ) * stateHazardEnergy a x L := by
  calc
    (∑ d ∈ Finset.range L, stateHazardEnergy a x (d + 1))
        ≤ ∑ _d ∈ Finset.range L, stateHazardEnergy a x L := by
          apply Finset.sum_le_sum
          intro d hd
          have hdL : d < L := Finset.mem_range.mp hd
          exact stateHazardEnergy_mono_to_depth a ha x
            (by omega) le_rfl
    _ = (L : ℝ) * stateHazardEnergy a x L := by simp

theorem stateRemainder_bounds
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateRemainder a x ∧
      stateRemainder a x ≤
        ∑ d ∈ Finset.range L, stateHazardEnergy a x (d + 1) ∧
      (∑ d ∈ Finset.range L, stateHazardEnergy a x (d + 1)) ≤
        (L : ℝ) * stateHazardEnergy a x L :=
  ⟨stateRemainder_nonneg a ha hm x,
    stateRemainder_le_sum_hazardEnergy a ha hm x,
    sum_stateHazardEnergy_le_depth_mul a ha x⟩

theorem statePotential_nonneg
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ statePotential a x :=
  globalHarmonicPotential_nonneg ha

theorem statePotential_le_log_one_add
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    statePotential a x ≤ Real.log (1 + (m : ℝ) / a) := by
  exact globalHarmonicPotential_le_log_one_add ha
    (countLabel_le_total_all x)

theorem statePotential_bounds
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ statePotential a x ∧
      statePotential a x ≤ Real.log (1 + (m : ℝ) / a) :=
  ⟨statePotential_nonneg a ha x,
    statePotential_le_log_one_add a ha x⟩

end HierarchicalDynamics

end

end FD1D


==> anc/lean-formalization/FD1D/Expectations.lean <==
import FD1D.Markov

namespace FD1D

noncomputable section

open scoped BigOperators

namespace FiniteLaw

variable {α : Type*} [Fintype α]

theorem expect_add (μ : FiniteLaw α) (f g : α → ℝ) :
    μ.expect (fun x => f x + g x) = μ.expect f + μ.expect g := by
  simp [expect, mul_add, Finset.sum_add_distrib]

theorem expect_sub (μ : FiniteLaw α) (f g : α → ℝ) :
    μ.expect (fun x => f x - g x) = μ.expect f - μ.expect g := by
  simp [expect, mul_sub, Finset.sum_sub_distrib]

theorem expect_const_mul (μ : FiniteLaw α) (c : ℝ) (f : α → ℝ) :
    μ.expect (fun x => c * f x) = c * μ.expect f := by
  rw [expect, expect, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro x _
  ring

theorem expect_mul_const (μ : FiniteLaw α) (f : α → ℝ) (c : ℝ) :
    μ.expect (fun x => f x * c) = μ.expect f * c := by
  rw [expect, expect, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro x _
  ring

end FiniteLaw

namespace FiniteKernel

variable {α : Type*} [Fintype α]

/-- The expectation after one kernel step is the expectation of the
conditional next-state expectation. -/
theorem expect_step (K : FiniteKernel α) (μ : FiniteLaw α) (f : α → ℝ) :
    (K.step μ).expect f =
      μ.expect (fun x => ∑ y, K x y * f y) := by
  rw [FiniteLaw.expect, FiniteLaw.expect]
  simp_rw [mass_step, Finset.sum_mul]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro x _
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro y _
  ring

/-- Expected one-step change, in conditional-drift form. -/
theorem expect_step_sub (K : FiniteKernel α) (μ : FiniteLaw α)
    (f : α → ℝ) :
    (K.step μ).expect f - μ.expect f =
      μ.expect (fun x => ∑ y, K x y * (f y - f x)) := by
  rw [K.expect_step μ f, ← μ.expect_sub]
  apply congrArg μ.expect
  funext x
  simp_rw [mul_sub]
  rw [Finset.sum_sub_distrib, ← Finset.sum_mul, K.sum_trans, one_mul]

theorem expect_iterate_succ (K : FiniteKernel α) (μ : FiniteLaw α)
    (n : ℕ) (f : α → ℝ) :
    (K.iterate (n + 1) μ).expect f - (K.iterate n μ).expect f =
      (K.iterate n μ).expect
        (fun x => ∑ y, K x y * (f y - f x)) := by
  rw [iterate_succ]
  exact K.expect_step_sub (K.iterate n μ) f

theorem IsStationary.expect_eq {K : FiniteKernel α} {μ : FiniteLaw α}
    (hμ : K.IsStationary μ) (f : α → ℝ) :
    (K.step μ).expect f = μ.expect f := by
  rw [hμ]

end FiniteKernel

end

end FD1D


==> anc/lean-formalization/FD1D/FinalArithmetic.lean <==
import FD1D.Bounds
import FD1D.Parameters
import FD1D.Arithmetic
import FD1D.Initialization

/-!
# Final arithmetic for the chosen parameters

This file turns the concrete stationary and finite-time hazard estimates into
the advertised `6a/m` and `7a/m` bounds.  Transport enters only through an
equation-(3) inequality supplied as a hypothesis.
-/

namespace FD1D

noncomputable section

open scoped BigOperators

/-- The concrete hierarchical count kernel with the paper's parameter and
tree depth. -/
def parameterizedKernel (m : ℕ) (hm : 1 ≤ m) :
    FiniteKernel
      (InventoryState (DyadicNode (treeDepth m)) m) :=
  HierarchicalDynamics.kernel
    (L := treeDepth m) (parameterA m : ℝ)
    (parameterA_cast_pos hm) (by omega)

/-- Terminal hazard energy for the paper's parameter and tree depth. -/
def parameterizedHazardEnergy (m : ℕ)
    (x : InventoryState (DyadicNode (treeDepth m)) m) : ℝ :=
  HierarchicalDynamics.stateHazardEnergy
    (parameterA m : ℝ) x (treeDepth m)

/-- The count law at time `t` after iid uniform refreshing. -/
def refreshedIterate (m : ℕ) (hm : 1 ≤ m) (t : ℕ) :
    FiniteLaw
      (InventoryState (DyadicNode (treeDepth m)) m) :=
  (parameterizedKernel m hm).iterate t
    (refreshedLaw (treeDepth m) m)

/--
For the chosen parameters, stationary equation (3) implies the advertised
stationary `6a/m` bound.  All hazard and parameter hypotheses are discharged
internally.
-/
theorem stationary_expected_cost_le_six
    {m : ℕ} (hm : 1 ≤ m)
    (μ : FiniteLaw
      (InventoryState (DyadicNode (treeDepth m)) m))
    (cost :
      InventoryState (DyadicNode (treeDepth m)) m → ℝ)
    (hμ : (parameterizedKernel m hm).IsStationary μ)
    (htransport :
      μ.expect cost ≤
        1 / (leafCount m : ℝ) +
          (parameterA m : ℝ) / Real.sqrt 6 *
            Real.sqrt
              (μ.expect (parameterizedHazardEnergy m) -
                1 / (m : ℝ) ^ 2)) :
    μ.expect cost ≤
      6 * (parameterA m : ℝ) / (m : ℝ) := by
  have hmpos : 0 < m := by omega
  have hmreal : 0 < (m : ℝ) := by exact_mod_cast hmpos
  have ha : 0 < (parameterA m : ℝ) :=
    parameterA_cast_pos hm
  have hμ' :
      (HierarchicalDynamics.kernel
        (L := treeDepth m) (parameterA m : ℝ)
        ha hmpos).IsStationary μ := by
    simpa [parameterizedKernel] using hμ
  have hHazard :
      μ.expect (parameterizedHazardEnergy m) ≤
        206 / (3 * (m : ℝ) ^ 2) := by
    change
      μ.expect (fun x =>
        HierarchicalDynamics.stateHazardEnergy
          (parameterA m : ℝ) x (treeDepth m)) ≤
        206 / (3 * (m : ℝ) ^ 2)
    exact HierarchicalDynamics.stationary_expected_hazard_bound
      (L := treeDepth m) (m := m)
      (a := (parameterA m : ℝ))
      ha hmpos (parameterA_cast_ge_treeDepth hm) μ hμ'
  have hRootPoint :
      ∀ x : InventoryState (DyadicNode (treeDepth m)) m,
        1 / (m : ℝ) ^ 2 ≤ parameterizedHazardEnergy m x := by
    intro x
    simpa [parameterizedHazardEnergy] using
      (HierarchicalDynamics.stateHazardEnergy_root_le
        (L := treeDepth m) (m := m)
        (a := (parameterA m : ℝ)) ha x)
  have hRoot :
      1 / (m : ℝ) ^ 2 ≤
        μ.expect (parameterizedHazardEnergy m) := by
    calc
      1 / (m : ℝ) ^ 2 =
          μ.expect (fun _ => 1 / (m : ℝ) ^ 2) :=
        (μ.expect_const _).symm
      _ ≤ μ.expect (parameterizedHazardEnergy m) :=
        μ.expect_mono hRootPoint
  exact stationary_cost_le_six
    ha.le hmreal
    (one_div_leafCount_le_two_mul_parameterA_div hm)
    hRoot hHazard htransport

/--
For `T ≥ m²`, an averaged equation-(3)/Jensen estimate along the concrete
iterates from the refreshed law implies average expected cost at most `6a/m`.
-/
theorem finite_average_expected_cost_le_six
    {m T : ℕ} (hm : 1 ≤ m) (hT : m ^ 2 ≤ T)
    (cost : ℕ →
      InventoryState (DyadicNode (treeDepth m)) m → ℝ)
    (htransport :
      (∑ t ∈ Finset.range T,
          (refreshedIterate m hm t).expect (cost t)) / (T : ℝ) ≤
        1 / (leafCount m : ℝ) +
          (parameterA m : ℝ) / Real.sqrt 6 *
            Real.sqrt
              ((∑ t ∈ Finset.range T,
                  (refreshedIterate m hm t).expect
                    (parameterizedHazardEnergy m)) / (T : ℝ) -
                1 / (m : ℝ) ^ 2)) :
    (∑ t ∈ Finset.range T,
        (refreshedIterate m hm t).expect (cost t)) / (T : ℝ) ≤
      6 * (parameterA m : ℝ) / (m : ℝ) := by
  have hmpos : 0 < m := by omega
  have hmreal : 0 < (m : ℝ) := by exact_mod_cast hmpos
  have hTpos : 0 < T := by
    have : 0 < m ^ 2 := pow_pos hmpos 2
    omega
  have hTreal : (m : ℝ) ^ 2 ≤ (T : ℝ) := by
    exact_mod_cast hT
  have hTrealPos : 0 < (T : ℝ) := by exact_mod_cast hTpos
  have ha : 0 < (parameterA m : ℝ) :=
    parameterA_cast_pos hm
  have hHazard :
      (∑ t ∈ Finset.range T,
          (refreshedIterate m hm t).expect
            (parameterizedHazardEnergy m)) / (T : ℝ) ≤
        206 / (3 * (m : ℝ) ^ 2) + 1 / (T : ℝ) := by
    change
      (∑ t ∈ Finset.range T,
          ((parameterizedKernel m hm).iterate t
            (refreshedLaw (treeDepth m) m)).expect
              (fun x =>
                HierarchicalDynamics.stateHazardEnergy
                  (parameterA m : ℝ) x (treeDepth m))) / (T : ℝ) ≤
        206 / (3 * (m : ℝ) ^ 2) + 1 / (T : ℝ)
    simpa [parameterizedKernel] using
      (HierarchicalDynamics.finite_average_expected_hazard_bound
        (L := treeDepth m) (m := m)
        (a := (parameterA m : ℝ))
        ha hmpos
        (parameterA_cast_ge_treeDepth hm)
        (two_hundred_mul_log_one_add_le_parameterA hm)
        (refreshedLaw (treeDepth m) m) T hTpos)
  have hRootPoint :
      ∀ x : InventoryState (DyadicNode (treeDepth m)) m,
        1 / (m : ℝ) ^ 2 ≤ parameterizedHazardEnergy m x := by
    intro x
    simpa [parameterizedHazardEnergy] using
      (HierarchicalDynamics.stateHazardEnergy_root_le
        (L := treeDepth m) (m := m)
        (a := (parameterA m : ℝ)) ha x)
  have hRootAt (t : ℕ) :
      1 / (m : ℝ) ^ 2 ≤
        (refreshedIterate m hm t).expect
          (parameterizedHazardEnergy m) := by
    calc
      1 / (m : ℝ) ^ 2 =
          (refreshedIterate m hm t).expect
            (fun _ => 1 / (m : ℝ) ^ 2) :=
        ((refreshedIterate m hm t).expect_const _).symm
      _ ≤ (refreshedIterate m hm t).expect
          (parameterizedHazardEnergy m) :=
        (refreshedIterate m hm t).expect_mono hRootPoint
  have hRootSum :
      ∑ t ∈ Finset.range T, (1 / (m : ℝ) ^ 2) ≤
        ∑ t ∈ Finset.range T,
          (refreshedIterate m hm t).expect
            (parameterizedHazardEnergy m) := by
    apply Finset.sum_le_sum
    intro t ht
    exact hRootAt t
  have hRoot :
      1 / (m : ℝ) ^ 2 ≤
        (∑ t ∈ Finset.range T,
            (refreshedIterate m hm t).expect
              (parameterizedHazardEnergy m)) / (T : ℝ) := by
    apply (le_div_iff₀ hTrealPos).2
    simpa [mul_comm] using hRootSum
  exact transient_cost_le_six
    (a := (parameterA m : ℝ))
    (m := (m : ℝ)) (T := (T : ℝ))
    (H :=
      (∑ t ∈ Finset.range T,
          (refreshedIterate m hm t).expect
            (parameterizedHazardEnergy m)) / (T : ℝ))
    (cell := 1 / (leafCount m : ℝ))
    (cost :=
      (∑ t ∈ Finset.range T,
          (refreshedIterate m hm t).expect (cost t)) / (T : ℝ))
    ha.le hmreal hTreal
    (one_div_leafCount_le_two_mul_parameterA_div hm)
    hRoot hHazard htransport

/--
For `N ≥ 2m²`, at most `m` initialization cost followed by the concrete main
policy bound gives total expected average cost at most `7a/m`.
-/
theorem finite_horizon_expected_cost_le_seven
    {m N : ℕ} (hm : 1 ≤ m) (hN : 2 * m ^ 2 ≤ N)
    (initializationCost : ℝ)
    (cost : ℕ →
      InventoryState (DyadicNode (treeDepth m)) m → ℝ)
    (hinitialization : initializationCost ≤ (m : ℝ))
    (htransport :
      (∑ t ∈ Finset.range (N - m),
          (refreshedIterate m hm t).expect (cost t)) /
            ((N - m : ℕ) : ℝ) ≤
        1 / (leafCount m : ℝ) +
          (parameterA m : ℝ) / Real.sqrt 6 *
            Real.sqrt
              ((∑ t ∈ Finset.range (N - m),
                  (refreshedIterate m hm t).expect
                    (parameterizedHazardEnergy m)) /
                    ((N - m : ℕ) : ℝ) -
                1 / (m : ℝ) ^ 2)) :
    (initializationCost +
        ∑ t ∈ Finset.range (N - m),
          (refreshedIterate m hm t).expect (cost t)) / (N : ℝ) ≤
      7 * (parameterA m : ℝ) / (m : ℝ) := by
  have hmpos : 0 < m := by omega
  have hmreal : 0 < (m : ℝ) := by exact_mod_cast hmpos
  have hMainHorizon : m ^ 2 ≤ N - m :=
    main_horizon_long_enough hm hN
  have hMainPos : 0 < N - m := by
    have : 0 < m ^ 2 := pow_pos hmpos 2
    omega
  have hMainRealPos : 0 < ((N - m : ℕ) : ℝ) := by
    exact_mod_cast hMainPos
  have hNpos : 0 < N := by omega
  have hNrealPos : 0 < (N : ℝ) := by exact_mod_cast hNpos
  have hmain :=
    finite_average_expected_cost_le_six
      hm hMainHorizon cost htransport
  let mainSum : ℝ :=
    ∑ t ∈ Finset.range (N - m),
      (refreshedIterate m hm t).expect (cost t)
  let rate : ℝ :=
    6 * (parameterA m : ℝ) / (m : ℝ)
  have hmainSum :
      mainSum ≤ rate * ((N - m : ℕ) : ℝ) := by
    exact (div_le_iff₀ hMainRealPos).mp hmain
  have hMainLeN : ((N - m : ℕ) : ℝ) ≤ (N : ℝ) := by
    exact_mod_cast Nat.sub_le N m
  have hrate : 0 ≤ rate := by
    dsimp [rate]
    positivity
  have hmainScaled : mainSum / (N : ℝ) ≤ rate := by
    apply (div_le_iff₀ hNrealPos).2
    calc
      mainSum ≤ rate * ((N - m : ℕ) : ℝ) := hmainSum
      _ ≤ rate * (N : ℝ) :=
        mul_le_mul_of_nonneg_left hMainLeN hrate
  have hinitScaled :
      initializationCost / (N : ℝ) ≤
        (m : ℝ) / (N : ℝ) :=
    div_le_div_of_nonneg_right hinitialization hNrealPos.le
  have haOne : (1 : ℝ) ≤ (parameterA m : ℝ) := by
    exact_mod_cast parameterA_pos hm
  have hNsqNat : m ^ 2 ≤ N := by omega
  have hNsqReal : (m : ℝ) ^ 2 ≤ (N : ℝ) := by
    exact_mod_cast hNsqNat
  have hfinal :
      (m : ℝ) / (N : ℝ) + rate ≤
        7 * (parameterA m : ℝ) / (m : ℝ) := by
    exact initialization_average_bound
      haOne hmreal hNsqReal (le_refl rate)
  change (initializationCost + mainSum) / (N : ℝ) ≤
    7 * (parameterA m : ℝ) / (m : ℝ)
  calc
    (initializationCost + mainSum) / (N : ℝ) =
        initializationCost / (N : ℝ) +
          mainSum / (N : ℝ) := by ring
    _ ≤ (m : ℝ) / (N : ℝ) + rate :=
      add_le_add hinitScaled hmainScaled
    _ ≤ 7 * (parameterA m : ℝ) / (m : ℝ) := hfinal

end

end FD1D


==> anc/lean-formalization/FD1D/FiniteConvergence.lean <==
import FD1D.Expectations

namespace FD1D

noncomputable section

open Filter
open scoped BigOperators Topology

namespace FiniteKernel

variable {α : Type*} [Fintype α] [DecidableEq α] [Nonempty α]

private noncomputable def reachTime
    (K : FiniteKernel α) (hirr : K.Irreducible) (x y : α) : ℕ :=
  Classical.choose (hirr x y)

private theorem reachTime_spec
    (K : FiniteKernel α) (hirr : K.Irreducible) (x y : α) :
    0 < K.pow (reachTime K hirr x y) x y :=
  Classical.choose_spec (hirr x y)

private theorem pow_loop_pos
    (K : FiniteKernel α) (hloop : K.HasPositiveLoops)
    (x : α) (n : ℕ) :
    0 < K.pow n x x := by
  induction n with
  | zero =>
      simp [FiniteKernel.pow_zero]
  | succ n ih =>
      rw [show n + 1 = n + 1 by rfl, K.pow_add]
      have hterm : 0 < K.pow n x x * K.pow 1 x x := by
        simpa using mul_pos ih (hloop x)
      exact lt_of_lt_of_le hterm
        (Finset.single_le_sum
          (fun y _ =>
            mul_nonneg (K.pow_nonneg n x y) (K.pow_nonneg 1 y x))
          (Finset.mem_univ x))

/-- Irreducibility and positive one-step loops make one common kernel power
strictly positive in every entry. -/
theorem exists_pow_pos
    (K : FiniteKernel α) (hirr : K.Irreducible)
    (hloop : K.HasPositiveLoops) :
    ∃ N : ℕ, 0 < N ∧ ∀ x y, 0 < K.pow N x y := by
  let N : ℕ := 1 + ∑ x, ∑ y, reachTime K hirr x y
  refine ⟨N, by simp [N], ?_⟩
  intro x y
  let n := reachTime K hirr x y
  have hnInner : n ≤ ∑ z, reachTime K hirr x z := by
    exact Finset.single_le_sum
      (fun z _ => Nat.zero_le (reachTime K hirr x z))
      (Finset.mem_univ y)
  have hnSum :
      (∑ z, reachTime K hirr x z) ≤
        ∑ w, ∑ z, reachTime K hirr w z := by
    exact Finset.single_le_sum
      (fun w _ => Nat.zero_le (∑ z, reachTime K hirr w z))
      (Finset.mem_univ x)
  have hnN : n ≤ N := by
    dsimp [N]
    omega
  have hsplit : n + (N - n) = N := Nat.add_sub_of_le hnN
  rw [← hsplit, K.pow_add]
  exact lt_of_lt_of_le
    (mul_pos (reachTime_spec K hirr x y)
      (pow_loop_pos K hloop y (N - n)))
    (Finset.single_le_sum
      (fun z _ =>
        mul_nonneg (K.pow_nonneg n x z) (K.pow_nonneg (N - n) z y))
      (Finset.mem_univ y))

/-- The `ℓ¹` distance between two finite probability laws. -/
def lawL1 (μ ν : FiniteLaw α) : ℝ :=
  ∑ x, |μ.mass x - ν.mass x|

private theorem lawL1_nonneg (μ ν : FiniteLaw α) :
    0 ≤ lawL1 μ ν :=
  Finset.sum_nonneg fun _ _ => abs_nonneg _

private theorem mass_iterate_sub
    (K : FiniteKernel α) (n : ℕ) (μ ν : FiniteLaw α) (y : α) :
    (K.iterate n μ).mass y - (K.iterate n ν).mass y =
      ∑ x, (μ.mass x - ν.mass x) * K.pow n x y := by
  rw [K.mass_iterate, K.mass_iterate, ← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro x _
  ring

private theorem lawL1_iterate_le
    (K : FiniteKernel α) (n : ℕ) (μ ν : FiniteLaw α) :
    lawL1 (K.iterate n μ) (K.iterate n ν) ≤ lawL1 μ ν := by
  unfold lawL1
  simp_rw [mass_iterate_sub]
  calc
    (∑ y, |∑ x, (μ.mass x - ν.mass x) * K.pow n x y|) ≤
        ∑ y, ∑ x, |(μ.mass x - ν.mass x) * K.pow n x y| := by
      exact Finset.sum_le_sum fun y _ => Finset.abs_sum_le_sum_abs _ _
    _ = ∑ x, ∑ y, |μ.mass x - ν.mass x| * K.pow n x y := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro x _
      apply Finset.sum_congr rfl
      intro y _
      rw [abs_mul, abs_of_nonneg (K.pow_nonneg n x y)]
    _ = ∑ x, |μ.mass x - ν.mass x| := by
      apply Finset.sum_congr rfl
      intro x _
      rw [← Finset.mul_sum, K.sum_pow, mul_one]

private theorem exists_minorization
    (K : FiniteKernel α) {N : ℕ}
    (hpos : ∀ x y, 0 < K.pow N x y) :
    ∃ ε : ℝ, 0 < ε ∧
      (∀ x y, ε ≤ K.pow N x y) ∧
      (Fintype.card α : ℝ) * ε ≤ 1 := by
  obtain ⟨p, _, hp⟩ :=
    Finset.exists_min_image (Finset.univ : Finset (α × α))
      (fun p => K.pow N p.1 p.2) Finset.univ_nonempty
  let ε := K.pow N p.1 p.2
  refine ⟨ε, hpos p.1 p.2, ?_, ?_⟩
  · intro x y
    exact hp (x, y) (Finset.mem_univ _)
  · let x₀ : α := Classical.arbitrary α
    calc
      (Fintype.card α : ℝ) * ε = ∑ _y : α, ε := by
        simp
      _ ≤ ∑ y, K.pow N x₀ y := by
        exact Finset.sum_le_sum fun y _ => hp (x₀, y) (Finset.mem_univ _)
      _ = 1 := K.sum_pow N x₀

private theorem sum_mass_sub (μ ν : FiniteLaw α) :
    ∑ x, (μ.mass x - ν.mass x) = 0 := by
  rw [Finset.sum_sub_distrib, μ.sum_mass, ν.sum_mass, sub_self]

private theorem mass_iterate_sub_eq_residual
    (K : FiniteKernel α) (N : ℕ) (ε : ℝ)
    (μ ν : FiniteLaw α) (y : α) :
    (K.iterate N μ).mass y - (K.iterate N ν).mass y =
      ∑ x, (μ.mass x - ν.mass x) * (K.pow N x y - ε) := by
  rw [mass_iterate_sub]
  simp_rw [mul_sub]
  rw [Finset.sum_sub_distrib, ← Finset.sum_mul, sum_mass_sub, zero_mul, sub_zero]

private theorem lawL1_block_contraction
    (K : FiniteKernel α) (N : ℕ) (ε : ℝ)
    (hε : ∀ x y, ε ≤ K.pow N x y)
    (μ ν : FiniteLaw α) :
    lawL1 (K.iterate N μ) (K.iterate N ν) ≤
      (1 - (Fintype.card α : ℝ) * ε) * lawL1 μ ν := by
  unfold lawL1
  simp_rw [mass_iterate_sub_eq_residual K N ε]
  calc
    (∑ y, |∑ x, (μ.mass x - ν.mass x) * (K.pow N x y - ε)|) ≤
        ∑ y, ∑ x,
          |(μ.mass x - ν.mass x) * (K.pow N x y - ε)| := by
      exact Finset.sum_le_sum fun y _ => Finset.abs_sum_le_sum_abs _ _
    _ = ∑ x, ∑ y,
        |μ.mass x - ν.mass x| * (K.pow N x y - ε) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro x _
      apply Finset.sum_congr rfl
      intro y _
      rw [abs_mul, abs_of_nonneg (sub_nonneg.mpr (hε x y))]
    _ = ∑ x, |μ.mass x - ν.mass x| *
        (1 - (Fintype.card α : ℝ) * ε) := by
      apply Finset.sum_congr rfl
      intro x _
      rw [← Finset.mul_sum]
      congr 1
      rw [Finset.sum_sub_distrib, K.sum_pow]
      simp
    _ = (1 - (Fintype.card α : ℝ) * ε) *
        ∑ x, |μ.mass x - ν.mass x| := by
      rw [← Finset.sum_mul]
      ring

private theorem lawL1_blocks_le
    (K : FiniteKernel α) (π μ : FiniteLaw α)
    (hπ : K.IsStationary π)
    (N : ℕ) (ε : ℝ)
    (hε : ∀ x y, ε ≤ K.pow N x y)
    (hq : 0 ≤ 1 - (Fintype.card α : ℝ) * ε)
    (k : ℕ) :
    lawL1 (K.iterate (k * N) μ) π ≤
      (1 - (Fintype.card α : ℝ) * ε) ^ k * lawL1 μ π := by
  let q := 1 - (Fintype.card α : ℝ) * ε
  induction k with
  | zero =>
      simp [q]
  | succ k ih =>
      have hcontract :=
        lawL1_block_contraction K N ε hε (K.iterate (k * N) μ) π
      rw [hπ.iterate N] at hcontract
      have hstep :
          lawL1 (K.iterate N (K.iterate (k * N) μ)) π ≤
            q ^ (k + 1) * lawL1 μ π := by
        calc
          lawL1 (K.iterate N (K.iterate (k * N) μ)) π ≤
              q * lawL1 (K.iterate (k * N) μ) π := hcontract
          _ ≤ q * (q ^ k * lawL1 μ π) :=
            mul_le_mul_of_nonneg_left ih hq
          _ = q ^ (k + 1) * lawL1 μ π := by
            rw [pow_succ]
            ring
      rw [← K.iterate_add] at hstep
      simpa [q, Nat.succ_mul, Nat.add_comm] using hstep

private theorem lawL1_iterate_geometric
    (K : FiniteKernel α) (π μ : FiniteLaw α)
    (hπ : K.IsStationary π)
    (N : ℕ) (hN : 0 < N)
    (ε : ℝ) (hε : ∀ x y, ε ≤ K.pow N x y)
    (hc : (Fintype.card α : ℝ) * ε ≤ 1)
    (n : ℕ) :
    lawL1 (K.iterate n μ) π ≤
      (1 - (Fintype.card α : ℝ) * ε) ^ (n / N) * lawL1 μ π := by
  let q := 1 - (Fintype.card α : ℝ) * ε
  have hq : 0 ≤ q := sub_nonneg.mpr hc
  have hdecomp : n % N + (n / N) * N = n := by
    rw [mul_comm, Nat.mod_add_div]
  calc
    lawL1 (K.iterate n μ) π =
        lawL1
          (K.iterate (n % N) (K.iterate ((n / N) * N) μ))
          (K.iterate (n % N) π) := by
      rw [← K.iterate_add, hdecomp, hπ.iterate]
    _ ≤ lawL1 (K.iterate ((n / N) * N) μ) π :=
      lawL1_iterate_le K (n % N) _ _
    _ ≤ q ^ (n / N) * lawL1 μ π :=
      lawL1_blocks_le K π μ hπ N ε hε hq (n / N)

private theorem tendsto_lawL1_zero
    (K : FiniteKernel α) (hirr : K.Irreducible)
    (hloop : K.HasPositiveLoops)
    (π : FiniteLaw α) (hπ : K.IsStationary π)
    (μ : FiniteLaw α) :
    Tendsto (fun n => lawL1 (K.iterate n μ) π) atTop (𝓝 0) := by
  obtain ⟨N, hN, hpow⟩ := exists_pow_pos K hirr hloop
  obtain ⟨ε, hεpos, hε, hc⟩ := exists_minorization K hpow
  let q := 1 - (Fintype.card α : ℝ) * ε
  have hq0 : 0 ≤ q := sub_nonneg.mpr hc
  have hcard : 0 < (Fintype.card α : ℝ) := by positivity
  have hq1 : q < 1 := by
    dsimp [q]
    nlinarith
  have hpowlim :
      Tendsto (fun n : ℕ => q ^ (n / N)) atTop (𝓝 0) :=
    (tendsto_pow_atTop_nhds_zero_of_lt_one hq0 hq1).comp
      (Nat.tendsto_div_const_atTop hN.ne')
  refine squeeze_zero (fun n => lawL1_nonneg (K.iterate n μ) π)
    (fun n => lawL1_iterate_geometric K π μ hπ N hN ε hε hc n) ?_
  simpa [q] using hpowlim.mul_const (lawL1 μ π)

/-- Ordinary iterates of a finite irreducible kernel with positive loops
converge, pointwise in mass, to any stationary law. -/
theorem tendsto_iterate_mass
    (K : FiniteKernel α) (hirr : K.Irreducible)
    (hloop : K.HasPositiveLoops)
    (π : FiniteLaw α) (hπ : K.IsStationary π)
    (μ : FiniteLaw α) :
    Tendsto (fun n => (K.iterate n μ).mass) atTop (𝓝 π.mass) := by
  rw [tendsto_pi_nhds]
  intro x
  apply tendsto_iff_dist_tendsto_zero.mpr
  have hL1 := tendsto_lawL1_zero K hirr hloop π hπ μ
  refine squeeze_zero (fun n => dist_nonneg)
    (fun n => ?_) hL1
  rw [Real.dist_eq]
  exact Finset.single_le_sum
    (fun y _ => abs_nonneg ((K.iterate n μ).mass y - π.mass y))
    (Finset.mem_univ x)

/-- A finite irreducible kernel with positive loops has one stationary law,
and every initial law converges ordinarily to it. -/
theorem existsUnique_stationary_and_tendsto
    (K : FiniteKernel α) (hirr : K.Irreducible)
    (hloop : K.HasPositiveLoops) :
    ∃! π : FiniteLaw α,
      K.IsStationary π ∧
        ∀ μ : FiniteLaw α,
          Tendsto (fun n => (K.iterate n μ).mass) atTop (𝓝 π.mass) := by
  obtain ⟨π, hπ⟩ := K.exists_stationary
  refine ⟨π, ⟨hπ, fun μ => tendsto_iterate_mass K hirr hloop π hπ μ⟩, ?_⟩
  intro ν hν
  exact K.stationary_unique hirr hν.1 hπ

/-- Expectations of every real observable converge along the ordinary
iterates to their value under the unique stationary law. -/
theorem tendsto_expect_iterate
    (K : FiniteKernel α) (hirr : K.Irreducible)
    (hloop : K.HasPositiveLoops)
    (π : FiniteLaw α) (hπ : K.IsStationary π)
    (μ : FiniteLaw α) (f : α → ℝ) :
    Tendsto (fun n => (K.iterate n μ).expect f) atTop (𝓝 (π.expect f)) := by
  have hmass := tendsto_iterate_mass K hirr hloop π hπ μ
  rw [tendsto_pi_nhds] at hmass
  unfold FiniteLaw.expect
  apply tendsto_finsetSum
  intro x _
  exact (hmass x).mul_const (f x)

end FiniteKernel

end

end FD1D


==> anc/lean-formalization/FD1D/Hazard.lean <==
import FD1D.Basic

namespace FD1D

noncomputable section

/-!
# Local two-child hazard algebra

This file formalizes equations (1), (4), and (5) from
`hierarchical_quantile_matching.md`.  The namespace contains only local
quantities for a parent with natural-valued child counts `x` and `y`.

At an empty parent the paper extends both child hazards by the parent hazard.
The policy split is immaterial there; we set it to `(1 / 2, 1 / 2)`, which
keeps all `q = N * h` propagation identities valid without a separate API.
-/

namespace LocalHazard

/-- The parent count, coerced to `ℝ`. -/
def N (x y : ℕ) : ℝ := (x : ℝ) + (y : ℝ)

/-- The denominator `D = 2xy + a(x+y)` at a nonempty parent. -/
def D (a : ℝ) (x y : ℕ) : ℝ :=
  2 * (x : ℝ) * (y : ℝ) + a * N x y

/-- The policy's conditional probability of choosing the left child. -/
def dL (a : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then 1 / 2 else (x : ℝ) * ((y : ℝ) + a) / D a x y

/-- The policy's conditional probability of choosing the right child. -/
def dR (a : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then 1 / 2 else (y : ℝ) * ((x : ℝ) + a) / D a x y

/-- The left child hazard, including the paper's extension at an empty node. -/
def hL (a h : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then h else h * N x y * ((y : ℝ) + a) / D a x y

/-- The right child hazard, including the paper's extension at an empty node. -/
def hR (a h : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then h else h * N x y * ((x : ℝ) + a) / D a x y

/-- Parent deletion mass under the invariant `q = N h`. -/
def q (h : ℝ) (x y : ℕ) : ℝ := N x y * h

/-- Left deletion mass obtained from the policy split. -/
def qL (a h : ℝ) (x y : ℕ) : ℝ := q h x y * dL a x y

/-- Right deletion mass obtained from the policy split. -/
def qR (a h : ℝ) (x y : ℕ) : ℝ := q h x y * dR a x y

/-- The signed child-mass imbalance `b = q_L - q_R`. -/
def b (a h : ℝ) (x y : ℕ) : ℝ := qL a h x y - qR a h x y

/-- The average hazard increment in `h_L = h + V + w`. -/
def V (a h : ℝ) (x y : ℕ) : ℝ := (hL a h x y + hR a h x y) / 2 - h

/-- The antisymmetric hazard increment in `h_L = h + V + w`. -/
def w (a h : ℝ) (x y : ℕ) : ℝ := (hL a h x y - hR a h x y) / 2

/-- The normalized child-count imbalance `rho = (x-y)/(x+y)`. -/
def rho (x y : ℕ) : ℝ := ((x : ℝ) - (y : ℝ)) / N x y

/-- The parent discrepancy variable `t = (p-q)/a`. -/
def t (a p h : ℝ) (x y : ℕ) : ℝ := (p - q h x y) / a

/-- The left child discrepancy variable. -/
def tL (a p h : ℝ) (x y : ℕ) : ℝ := (p / 2 - qL a h x y) / a

/-- The right child discrepancy variable. -/
def tR (a p h : ℝ) (x y : ℕ) : ℝ := (p / 2 - qR a h x y) / a

theorem N_nonneg (x y : ℕ) : 0 ≤ N x y := by
  unfold N
  positivity

theorem N_pos {x y : ℕ} (hne : x + y ≠ 0) : 0 < N x y := by
  have hxy : 0 < x + y := Nat.pos_of_ne_zero hne
  unfold N
  exact_mod_cast hxy

theorem N_ne_zero {x y : ℕ} (hne : x + y ≠ 0) : N x y ≠ 0 :=
  (N_pos hne).ne'

theorem count_add_a_pos {a : ℝ} (ha : 0 < a) (k : ℕ) : 0 < (k : ℝ) + a := by
  positivity

theorem D_pos {a : ℝ} {x y : ℕ} (ha : 0 < a) (hne : x + y ≠ 0) :
    0 < D a x y := by
  have hx : 0 ≤ (x : ℝ) := Nat.cast_nonneg x
  have hy : 0 ≤ (y : ℝ) := Nat.cast_nonneg y
  have hN : 0 < N x y := N_pos hne
  unfold D
  positivity

theorem D_ne_zero {a : ℝ} {x y : ℕ} (ha : 0 < a) (hne : x + y ≠ 0) :
    D a x y ≠ 0 :=
  (D_pos ha hne).ne'

theorem N_add_two_mul_a_pos {a : ℝ} (ha : 0 < a) (x y : ℕ) :
    0 < N x y + 2 * a := by
  have hN := N_nonneg x y
  linarith

theorem N_add_two_mul_a_ne_zero {a : ℝ} (ha : 0 < a) (x y : ℕ) :
    N x y + 2 * a ≠ 0 :=
  (N_add_two_mul_a_pos ha x y).ne'

theorem dL_add_dR {a : ℝ} {x y : ℕ} (ha : 0 < a) :
    dL a x y + dR a x y = 1 := by
  by_cases hne : x + y = 0
  · norm_num [dL, dR, hne]
  · have hD := D_ne_zero ha hne
    simp only [dL, dR, if_neg hne]
    field_simp [hD]
    unfold D N
    ring

theorem qL_add_qR {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    qL a h x y + qR a h x y = q h x y := by
  rw [qL, qR, ← mul_add, dL_add_dR ha, mul_one]

/-- Algebraic propagation of `q = N h` to the left child. -/
theorem q_mul_dL_eq_count_mul_hL {a h qParent : ℝ} {x y : ℕ}
    (ha : 0 < a) (hq : qParent = N x y * h) :
    qParent * dL a x y = (x : ℝ) * hL a h x y := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [dL, hL, hq, N]
  · have hD := D_ne_zero ha hne
    rw [hq]
    simp only [dL, hL, if_neg hne]
    field_simp [hD]

/-- Algebraic propagation of `q = N h` to the right child. -/
theorem q_mul_dR_eq_count_mul_hR {a h qParent : ℝ} {x y : ℕ}
    (ha : 0 < a) (hq : qParent = N x y * h) :
    qParent * dR a x y = (y : ℝ) * hR a h x y := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [dR, hR, hq, N]
  · have hD := D_ne_zero ha hne
    rw [hq]
    simp only [dR, hR, if_neg hne]
    field_simp [hD]

theorem qL_eq_count_mul_hL {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    qL a h x y = (x : ℝ) * hL a h x y := by
  exact q_mul_dL_eq_count_mul_hL ha rfl

theorem qR_eq_count_mul_hR {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    qR a h x y = (y : ℝ) * hR a h x y := by
  exact q_mul_dR_eq_count_mul_hR ha rfl

theorem hL_pos {a h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    0 < hL a h x y := by
  by_cases hne : x + y = 0
  · simp [hL, hne, hh]
  · have hN := N_pos hne
    have hD := D_pos ha hne
    have hya := count_add_a_pos ha y
    simp only [hL, if_neg hne]
    positivity

theorem hR_pos {a h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    0 < hR a h x y := by
  by_cases hne : x + y = 0
  · simp [hR, hne, hh]
  · have hN := N_pos hne
    have hD := D_pos ha hne
    have hxa := count_add_a_pos ha x
    simp only [hR, if_neg hne]
    positivity

/-- Equation `b = -a(h_L-h_R)`, including the empty-node extension. -/
theorem b_eq_neg_a_mul_hazardDiff {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    b a h x y = -a * (hL a h x y - hR a h x y) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    simp [b, qL, qR, q, dL, dR, hL, hR, N]
  · have hD := D_ne_zero ha hne
    simp only [b, qL, qR, q, dL, dR, hL, hR, if_neg hne]
    field_simp [hD, D, N]
    ring

theorem b_eq_neg_two_mul_a_mul_w {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    b a h x y = -2 * a * w a h x y := by
  rw [b_eq_neg_a_mul_hazardDiff ha]
  simp only [w]
  ring

theorem rho_sq_le_one {x y : ℕ} (hne : x + y ≠ 0) : rho x y ^ 2 ≤ 1 := by
  have hx : 0 ≤ (x : ℝ) := Nat.cast_nonneg x
  have hy : 0 ≤ (y : ℝ) := Nat.cast_nonneg y
  have hN : 0 < N x y := N_pos hne
  unfold rho
  rw [div_pow]
  apply (div_le_iff₀ (sq_pos_of_pos hN)).2
  have hxy : 0 ≤ (x : ℝ) * (y : ℝ) := mul_nonneg hx hy
  simp only [N]
  nlinarith

/-- The exact identity in equation (1). -/
theorem hazardIncrement_eq {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    (hL a h x y ^ 2 + hR a h x y ^ 2) / 2 - h ^ 2 =
      b a h x y ^ 2 / a ^ 2 *
        ((3 - rho x y ^ 2) / 4 + a / N x y) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [hL, hR, b, qL, qR, q, dL, dR, rho, N]
  · have hD := D_ne_zero ha hne
    have hN := N_ne_zero hne
    have ha0 := ha.ne'
    simp only [hL, hR, b, qL, qR, q, dL, dR, rho, if_neg hne]
    field_simp [hD, hN, ha0]
    unfold D N
    ring

/-- The lower bound in equation (1). -/
theorem hazardIncrement_ge {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    b a h x y ^ 2 / (2 * a ^ 2) ≤
      (hL a h x y ^ 2 + hR a h x y ^ 2) / 2 - h ^ 2 := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [hL, hR, b, qL, qR, q, dL, dR, N]
  · have hN : 0 < N x y := N_pos hne
    have hrho := rho_sq_le_one hne
    have haN : 0 ≤ a / N x y := (div_pos ha hN).le
    have hfactor :
        (1 : ℝ) / 2 ≤ (3 - rho x y ^ 2) / 4 + a / N x y := by
      linarith
    have hba : 0 ≤ b a h x y ^ 2 / a ^ 2 := by positivity
    rw [hazardIncrement_eq ha]
    calc
      b a h x y ^ 2 / (2 * a ^ 2) =
          (b a h x y ^ 2 / a ^ 2) * (1 / 2) := by ring
      _ ≤ (b a h x y ^ 2 / a ^ 2) *
          ((3 - rho x y ^ 2) / 4 + a / N x y) :=
        mul_le_mul_of_nonneg_left hfactor hba

theorem hL_eq_h_add_V_add_w (a h : ℝ) (x y : ℕ) :
    hL a h x y = h + V a h x y + w a h x y := by
  simp only [V, w]
  ring

theorem hR_eq_h_add_V_sub_w (a h : ℝ) (x y : ℕ) :
    hR a h x y = h + V a h x y - w a h x y := by
  simp only [V, w]
  ring

theorem V_eq {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    V a h x y =
      h * ((x : ℝ) - (y : ℝ)) ^ 2 / (2 * D a x y) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [V, hL, hR, D, N]
  · have hD := D_ne_zero ha hne
    simp only [V, hL, hR, if_neg hne]
    field_simp [hD]
    unfold D N
    ring

theorem w_eq {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    w a h x y =
      h * N x y * ((y : ℝ) - (x : ℝ)) / (2 * D a x y) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [w, hL, hR, D, N]
  · have hD := D_ne_zero ha hne
    simp only [w, hL, hR, if_neg hne]
    field_simp [hD]
    ring

theorem V_nonneg {a h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 ≤ h) :
    0 ≤ V a h x y := by
  rw [V_eq ha]
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [D, N]
  · have hD := D_pos ha hne
    positivity

theorem normalizedV_le {a : ℝ} {x y : ℕ} (ha : 0 < a) :
    ((x : ℝ) - (y : ℝ)) ^ 2 / (2 * D a x y) ≤ N x y / (2 * a) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [D, N]
  · have hx : 0 ≤ (x : ℝ) := Nat.cast_nonneg x
    have hy : 0 ≤ (y : ℝ) := Nat.cast_nonneg y
    have hN : 0 < N x y := N_pos hne
    have hD : 0 < D a x y := D_pos ha hne
    have hxy : 0 ≤ (x : ℝ) * (y : ℝ) := mul_nonneg hx hy
    have hdelta : ((x : ℝ) - (y : ℝ)) ^ 2 ≤ N x y ^ 2 := by
      simp only [N]
      nlinarith
    have haDelta :
        a * ((x : ℝ) - (y : ℝ)) ^ 2 ≤ a * N x y ^ 2 :=
      mul_le_mul_of_nonneg_left hdelta ha.le
    have hDlower : a * N x y ≤ D a x y := by
      simp only [D]
      nlinarith
    have hND : N x y * (a * N x y) ≤ N x y * D a x y :=
      mul_le_mul_of_nonneg_left hDlower hN.le
    apply (div_le_div_iff₀ (by positivity : 0 < 2 * D a x y)
      (by positivity : 0 < 2 * a)).2
    nlinarith [haDelta, hND]

theorem V_div_h_eq {a h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    V a h x y / h =
      ((x : ℝ) - (y : ℝ)) ^ 2 / (2 * D a x y) := by
  rw [V_eq ha]
  field_simp [hh.ne']

/-- The bound `V/h ≤ N/(2a)` from equation (4). -/
theorem V_div_h_le {a h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    V a h x y / h ≤ N x y / (2 * a) := by
  rw [V_div_h_eq ha hh]
  exact normalizedV_le ha

/-- The exact quadratic identity for `w` in equation (4). -/
theorem w_sq_eq {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    w a h x y ^ 2 =
      N x y / (N x y + 2 * a) * V a h x y * (h + V a h x y) := by
  by_cases hne : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    norm_num [w, V, hL, hR, N]
  · have hD := D_ne_zero ha hne
    have hNa := N_add_two_mul_a_ne_zero ha x y
    rw [w_eq ha, V_eq ha]
    field_simp [hD, hNa]
    unfold D N
    ring

theorem N_div_N_add_two_mul_a_nonneg {a : ℝ} (ha : 0 < a) (x y : ℕ) :
    0 ≤ N x y / (N x y + 2 * a) := by
  exact div_nonneg (N_nonneg x y) (N_add_two_mul_a_pos ha x y).le

theorem N_div_N_add_two_mul_a_le_one {a : ℝ} (ha : 0 < a) (x y : ℕ) :
    N x y / (N x y + 2 * a) ≤ 1 := by
  apply (div_le_one (N_add_two_mul_a_pos ha x y)).2
  linarith

theorem abs_w_le_V_add_half_h {a h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 ≤ h) :
    |w a h x y| ≤ V a h x y + h / 2 := by
  have hV : 0 ≤ V a h x y := V_nonneg ha hh
  have hsum : 0 ≤ h + V a h x y := add_nonneg hh hV
  have hprod : 0 ≤ V a h x y * (h + V a h x y) :=
    mul_nonneg hV hsum
  have hratio := N_div_N_add_two_mul_a_le_one ha x y
  have hwsq : w a h x y ^ 2 ≤ V a h x y * (h + V a h x y) := by
    rw [w_sq_eq ha]
    calc
      N x y / (N x y + 2 * a) * V a h x y * (h + V a h x y) =
          (N x y / (N x y + 2 * a)) *
            (V a h x y * (h + V a h x y)) := by ring
      _ ≤ 1 * (V a h x y * (h + V a h x y)) :=
        mul_le_mul_of_nonneg_right hratio hprod
      _ = V a h x y * (h + V a h x y) := one_mul _
  have htarget : 0 ≤ V a h x y + h / 2 := by positivity
  have htargetSq :
      w a h x y ^ 2 ≤ (V a h x y + h / 2) ^ 2 := by
    nlinarith [sq_nonneg h]
  have habsSq :
      |w a h x y| ^ 2 ≤ (V a h x y + h / 2) ^ 2 := by
    simpa using htargetSq
  nlinarith [abs_nonneg (w a h x y)]

/-- The left relation `t_L = t/2 + w` from equation (4). -/
theorem tL_eq {a p h : ℝ} {x y : ℕ} (ha : 0 < a) :
    tL a p h x y = t a p h x y / 2 + w a h x y := by
  have hqsum := qL_add_qR (a := a) (h := h) (x := x) (y := y) ha
  have hbw := b_eq_neg_two_mul_a_mul_w (a := a) (h := h) (x := x) (y := y) ha
  simp only [b] at hbw
  simp only [tL, t]
  field_simp [ha.ne']
  nlinarith

/-- The right relation `t_R = t/2 - w` from equation (4). -/
theorem tR_eq {a p h : ℝ} {x y : ℕ} (ha : 0 < a) :
    tR a p h x y = t a p h x y / 2 - w a h x y := by
  have hqsum := qL_add_qR (a := a) (h := h) (x := x) (y := y) ha
  have hbw := b_eq_neg_two_mul_a_mul_w (a := a) (h := h) (x := x) (y := y) ha
  simp only [b] at hbw
  simp only [tR, t]
  field_simp [ha.ne']
  nlinarith

theorem tL_le_half_hL {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 ≤ h) (ht : t a p h x y ≤ h / 2) :
    tL a p h x y ≤ hL a h x y / 2 := by
  have hw := abs_w_le_V_add_half_h (x := x) (y := y) ha hh
  have hw' : w a h x y ≤ V a h x y + h / 2 :=
    le_trans (le_abs_self _) hw
  rw [tL_eq ha, hL_eq_h_add_V_add_w]
  linarith

theorem tR_le_half_hR {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 ≤ h) (ht : t a p h x y ≤ h / 2) :
    tR a p h x y ≤ hR a h x y / 2 := by
  have hw := abs_w_le_V_add_half_h (x := x) (y := y) ha hh
  have hw' : -w a h x y ≤ V a h x y + h / 2 := by
    calc
      -w a h x y ≤ |-w a h x y| := le_abs_self _
      _ = |w a h x y| := abs_neg _
      _ ≤ V a h x y + h / 2 := hw
  rw [tR_eq ha, hR_eq_h_add_V_sub_w]
  linarith

/-- Propagation of the invariant `t/h ≤ 1/2` to the left child. -/
theorem t_div_h_le_half_left {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (ht : t a p h x y / h ≤ 1 / 2) :
    tL a p h x y / hL a h x y ≤ 1 / 2 := by
  have ht' : t a p h x y ≤ h / 2 := by
    apply (div_le_iff₀ hh).mp at ht
    linarith
  have hchild : 0 < hL a h x y := hL_pos ha hh
  apply (div_le_iff₀ hchild).2
  have := tL_le_half_hL ha hh.le ht'
  linarith

/-- Propagation of the invariant `t/h ≤ 1/2` to the right child. -/
theorem t_div_h_le_half_right {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (ht : t a p h x y / h ≤ 1 / 2) :
    tR a p h x y / hR a h x y ≤ 1 / 2 := by
  have ht' : t a p h x y ≤ h / 2 := by
    apply (div_le_iff₀ hh).mp at ht
    linarith
  have hchild : 0 < hR a h x y := hR_pos ha hh
  apply (div_le_iff₀ hchild).2
  have := tR_le_half_hR ha hh.le ht'
  linarith

/-- The sharper first inequality used in equation (5). -/
theorem p_le_N_add_half_a_mul_h {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (ht : t a p h x y ≤ h / 2) :
    p ≤ (N x y + a / 2) * h := by
  unfold t at ht
  have ht' := (div_le_iff₀ ha).mp ht
  simp only [q] at ht'
  nlinarith

/-- Equation (5): `p ≤ (N+a)h`. -/
theorem p_le_N_add_a_mul_h {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 ≤ h) (ht : t a p h x y ≤ h / 2) :
    p ≤ (N x y + a) * h := by
  calc
    p ≤ (N x y + a / 2) * h := p_le_N_add_half_a_mul_h ha ht
    _ ≤ (N x y + a) * h := by
      apply mul_le_mul_of_nonneg_right _ hh
      linarith

theorem p_le_N_add_a_mul_h_of_ratio {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (ht : t a p h x y / h ≤ 1 / 2) :
    p ≤ (N x y + a) * h := by
  apply p_le_N_add_a_mul_h ha hh.le
  have ht' := (div_le_iff₀ hh).mp ht
  linarith

end LocalHazard

end

end FD1D


==> anc/lean-formalization/FD1D/Initialization.lean <==
import FD1D.Markov
import FD1D.Tree

namespace FD1D

noncomputable section

open scoped BigOperators

/-!
# Refreshed inventory initialization

The refreshed inventory is obtained from `m` labeled, independently uniform
leaf assignments by forgetting the labels and retaining only the fiber
cardinalities.  The resulting law is invariant under every leaf relabeling.
-/

/-- Assignments of `m` labeled inventory items to a finite set of locations. -/
abbrev Assignment (ι : Type*) (m : ℕ) := Fin m → ι

/-- Assignments of `m` labeled inventory items to the depth-`L` leaves. -/
abbrev DyadicAssignment (L m : ℕ) := Assignment (DyadicNode L) m

/-- Number of labels assigned to one location. -/
def assignmentCount {ι : Type*} [DecidableEq ι] {m : ℕ}
    (ω : Assignment ι m) (i : ι) : ℕ :=
  (Finset.univ.filter fun j => ω j = i).card

/-- Fiber cardinalities partition all `m` assignment labels. -/
theorem sum_assignmentCount {ι : Type*} [Fintype ι] [DecidableEq ι]
    {m : ℕ} (ω : Assignment ι m) :
    ∑ i, assignmentCount ω i = m := by
  classical
  simp only [assignmentCount, Finset.card_eq_sum_ones, Finset.sum_filter]
  rw [Finset.sum_comm]
  simp

/-- The fixed-total inventory state formed from assignment fiber cardinalities. -/
def assignmentState {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (ω : Assignment ι m) : InventoryState ι m :=
  ⟨assignmentCount ω, sum_assignmentCount ω⟩

@[simp]
theorem assignmentState_count {ι : Type*} [Fintype ι]
    [DecidableEq ι] {m : ℕ} (ω : Assignment ι m) (i : ι) :
    (assignmentState ω).1 i = assignmentCount ω i :=
  rfl

/-- Postcompose every assignment with a location permutation. -/
def assignmentPerm {ι : Type*} {m : ℕ} (e : Equiv.Perm ι) :
    Equiv.Perm (Assignment ι m) :=
  Equiv.arrowCongr (Equiv.refl (Fin m)) e

@[simp]
theorem assignmentPerm_apply {ι : Type*} {m : ℕ}
    (e : Equiv.Perm ι) (ω : Assignment ι m) (j : Fin m) :
    assignmentPerm e ω j = e (ω j) :=
  rfl

/-- Push a fixed-total count vector forward along a location permutation. -/
def inventoryStatePerm {ι : Type*} [Fintype ι] {m : ℕ}
    (e : Equiv.Perm ι) : Equiv.Perm (InventoryState ι m) where
  toFun x :=
    ⟨fun i => x.1 (e.symm i), by
      calc
        ∑ i, x.1 (e.symm i) = ∑ i, x.1 i :=
          Equiv.sum_comp e.symm x.1
        _ = m := x.2⟩
  invFun x :=
    ⟨fun i => x.1 (e i), by
      calc
        ∑ i, x.1 (e i) = ∑ i, x.1 i :=
          Equiv.sum_comp e x.1
        _ = m := x.2⟩
  left_inv x := by
    apply Subtype.ext
    funext i
    simp
  right_inv x := by
    apply Subtype.ext
    funext i
    simp

@[simp]
theorem inventoryStatePerm_count {ι : Type*} [Fintype ι]
    {m : ℕ} (e : Equiv.Perm ι) (x : InventoryState ι m) (i : ι) :
    (inventoryStatePerm e x).1 i = x.1 (e.symm i) :=
  rfl

@[simp]
theorem inventoryStatePerm_image_count {ι : Type*} [Fintype ι]
    {m : ℕ} (e : Equiv.Perm ι) (x : InventoryState ι m) (i : ι) :
    (inventoryStatePerm e x).1 (e i) = x.1 i := by
  simp

/-- Relabeling an assignment relabels its fiber-count state. -/
@[simp]
theorem assignmentCount_perm {ι : Type*} [DecidableEq ι]
    {m : ℕ} (e : Equiv.Perm ι) (ω : Assignment ι m) (i : ι) :
    assignmentCount (assignmentPerm e ω) (e i) = assignmentCount ω i := by
  simp [assignmentCount]

/-- The assignment-to-state map is equivariant for the canonical lifts. -/
theorem assignmentState_perm {ι : Type*} [Fintype ι] [DecidableEq ι]
    {m : ℕ} (e : Equiv.Perm ι) (ω : Assignment ι m) :
    assignmentState (assignmentPerm e ω) =
      inventoryStatePerm e (assignmentState ω) := by
  apply InventoryState.ext
  intro i
  change assignmentCount (assignmentPerm e ω) i =
    assignmentCount ω (e.symm i)
  rw [← assignmentCount_perm e ω (e.symm i)]
  simp

/-- A uniform pushforward is invariant under any compatible permutations of
its source and target. -/
theorem uniform_map_lawInvariant
    {A B : Type*} [Fintype A] [Nonempty A] [Fintype B] [DecidableEq B]
    (f : A → B) (ea : Equiv.Perm A) (eb : Equiv.Perm B)
    (h : ∀ a, f (ea a) = eb (f a)) :
    FiniteKernel.LawInvariant
      ((FiniteLaw.uniform : FiniteLaw A).map f) eb := by
  intro b
  simp only [FiniteLaw.mass_map, FiniteLaw.mass_uniform]
  simp_rw [Finset.sum_filter]
  rw [← Equiv.sum_comp ea
    (fun a => if f a = eb b then
      (1 / Fintype.card A : ℝ) else 0)]
  apply Finset.sum_congr rfl
  intro a _
  rw [h]
  simp

/-- The refreshed inventory law: choose every labeled item's leaf uniformly
and independently, then forget the labels and retain only fiber counts. -/
def refreshedLaw (L m : ℕ) :
    FiniteLaw (InventoryState (DyadicNode L) m) :=
  (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m)).map assignmentState

@[simp]
theorem refreshedLaw_mass (L m : ℕ)
    (x : InventoryState (DyadicNode L) m) :
    (refreshedLaw L m).mass x =
      ∑ ω : DyadicAssignment L m with assignmentState ω = x,
        (1 / Fintype.card (DyadicAssignment L m) : ℝ) :=
  rfl

/-- A form parameterized by the target-state permutation, for clients that
already define their own lift of a leaf permutation. -/
theorem refreshedLaw_lawInvariant_of_compatible
    {L m : ℕ} (leafPerm : Equiv.Perm (DyadicNode L))
    (statePerm : Equiv.Perm (InventoryState (DyadicNode L) m))
    (hcompat : ∀ ω : DyadicAssignment L m,
      assignmentState (assignmentPerm leafPerm ω) =
        statePerm (assignmentState ω)) :
    FiniteKernel.LawInvariant (refreshedLaw L m) statePerm :=
  uniform_map_lawInvariant assignmentState (assignmentPerm leafPerm)
    statePerm hcompat

/-- The refreshed law is invariant under the canonical lift of every leaf
permutation to inventory states. -/
theorem refreshedLaw_lawInvariant {L m : ℕ}
    (leafPerm : Equiv.Perm (DyadicNode L)) :
    FiniteKernel.LawInvariant (refreshedLaw L m)
      (inventoryStatePerm leafPerm) :=
  refreshedLaw_lawInvariant_of_compatible leafPerm
    (inventoryStatePerm leafPerm) (assignmentState_perm leafPerm)

/-- Kernel equivariance preserves refreshed-law invariance through every
iterate, for any compatible state-space lift. -/
theorem iterate_refreshedLaw_lawInvariant_of_compatible
    {L m : ℕ} (K : FiniteKernel (InventoryState (DyadicNode L) m))
    (leafPerm : Equiv.Perm (DyadicNode L))
    (statePerm : Equiv.Perm (InventoryState (DyadicNode L) m))
    (hcompat : ∀ ω : DyadicAssignment L m,
      assignmentState (assignmentPerm leafPerm ω) =
        statePerm (assignmentState ω))
    (hK : K.Equivariant statePerm) (n : ℕ) :
    FiniteKernel.LawInvariant (K.iterate n (refreshedLaw L m)) statePerm :=
  FiniteKernel.iterate_lawInvariant hK
    (refreshedLaw_lawInvariant_of_compatible leafPerm statePerm hcompat) n

/-- If a kernel is equivariant under the canonical lift of a leaf
permutation, every iterate from the refreshed law remains invariant. -/
theorem iterate_refreshedLaw_lawInvariant
    {L m : ℕ} (K : FiniteKernel (InventoryState (DyadicNode L) m))
    (leafPerm : Equiv.Perm (DyadicNode L))
    (hK : K.Equivariant (inventoryStatePerm leafPerm)) (n : ℕ) :
    FiniteKernel.LawInvariant (K.iterate n (refreshedLaw L m))
      (inventoryStatePerm leafPerm) :=
  FiniteKernel.iterate_lawInvariant hK
    (refreshedLaw_lawInvariant leafPerm) n

end

end FD1D


==> anc/lean-formalization/FD1D/InvariantTransport.lean <==
import FD1D.Transport
import FD1D.ConcreteTransport
import FD1D.Symmetry
import FD1D.Initialization
import FD1D.Averaging

namespace FD1D

noncomputable section

open scoped BigOperators

/-!
# Invariant concrete transport coefficients

This module supplies the child-swap symmetries needed to cancel the
off-diagonal terms in the complete-tree Haar expansion.
-/

/-- Distinct complete-tree nodes at the same depth have disjoint tent
interiors. -/
theorem completeHaarNode_intervalsSeparated_of_depth_eq
    {L : ℕ} (i j : CompleteHaarNode L) (hdepth : i.1 = j.1)
    (hij : i ≠ j) :
    IntervalsSeparated haarNodeLeft haarNodeWidth i j := by
  rcases i with ⟨d, i⟩
  rcases j with ⟨e, j⟩
  change d = e at hdepth
  subst e
  have hval : i.val ≠ j.val := by
    intro h
    apply hij
    congr
    exact Fin.ext h
  simp only [IntervalsSeparated, haarNodeLeft, haarNodeWidth]
  have hden : (0 : ℝ) < (2 ^ d.val : ℕ) := by positivity
  rcases lt_or_gt_of_ne hval with hlt | hgt
  · left
    rw [← add_div]
    apply (div_le_div_iff_of_pos_right hden).2
    exact_mod_cast hlt
  · right
    rw [← add_div]
    apply (div_le_div_iff_of_pos_right hden).2
    exact_mod_cast hgt

namespace FiniteLaw

/-- An invariant equivalence which negates one factor and fixes the other
makes their product an odd observable. -/
theorem oddSymmetry_mul_of_invariant_neg_fixed
    {Ω : Type*} [Fintype Ω] (μ : FiniteLaw Ω) (e : Equiv.Perm Ω)
    (hμ : FiniteKernel.LawInvariant μ e) (f g : Ω → ℝ)
    (hf : ∀ ω, f (e ω) = -f ω) (hg : ∀ ω, g (e ω) = g ω) :
    μ.OddSymmetry (fun ω => f ω * g ω) := by
  refine ⟨e, hμ, ?_⟩
  intro ω
  change f (e ω) * g (e ω) = -(f ω * g ω)
  rw [hf, hg]
  ring

/-- Symmetric version of `oddSymmetry_mul_of_invariant_neg_fixed`. -/
theorem oddSymmetry_mul_of_invariant_fixed_neg
    {Ω : Type*} [Fintype Ω] (μ : FiniteLaw Ω) (e : Equiv.Perm Ω)
    (hμ : FiniteKernel.LawInvariant μ e) (f g : Ω → ℝ)
    (hf : ∀ ω, f (e ω) = f ω) (hg : ∀ ω, g (e ω) = -g ω) :
    μ.OddSymmetry (fun ω => f ω * g ω) := by
  refine ⟨e, hμ, ?_⟩
  intro ω
  change f (e ω) * g (e ω) = -(f ω * g ω)
  rw [hf, hg]
  ring

end FiniteLaw

namespace TreeSymmetry

/-- The inventory lift used by the symmetry module agrees with the canonical
lift used by refreshed initialization. -/
theorem inventoryPerm_eq_inventoryStatePerm
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (e : Equiv.Perm ι) :
    inventoryPerm (m := m) e = inventoryStatePerm (m := m) e := by
  apply Equiv.ext
  intro x
  apply InventoryState.ext
  intro i
  rfl

end TreeSymmetry

/-- Abstract complete-tree cancellation criterion.  A swap at a node negates
that node's coefficient and fixes every strictly shallower coefficient. -/
theorem completeHaar_crossTerm_symmetry_of_invariant_swaps
    {L : ℕ} {Ω : Type*} [Fintype Ω]
    (μ : FiniteLaw Ω) (b : Ω → CompleteHaarNode L → ℝ)
    (swap : ∀ d : Fin L, DyadicNode d.val → Equiv.Perm Ω)
    (hinv : ∀ d v, FiniteKernel.LawInvariant μ (swap d v))
    (hflip : ∀ d v ω, b (swap d v ω) ⟨d, v⟩ = -b ω ⟨d, v⟩)
    (hshallower : ∀ d v k w, k.val < d.val →
      ∀ ω, b (swap d v ω) ⟨k, w⟩ = b ω ⟨k, w⟩) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun ω => b ω i * b ω j) := by
  intro i j hij
  rcases lt_trichotomy i.1.val j.1.val with hlt | heq | hgt
  · right
    exact FiniteLaw.oddSymmetry_mul_of_invariant_fixed_neg
      μ (swap j.1 j.2) (hinv j.1 j.2)
      (fun ω => b ω i) (fun ω => b ω j)
      (hshallower j.1 j.2 i.1 i.2 hlt)
      (hflip j.1 j.2)
  · left
    exact completeHaarNode_intervalsSeparated_of_depth_eq
      i j (Fin.ext heq) hij
  · right
    exact FiniteLaw.oddSymmetry_mul_of_invariant_neg_fixed
      μ (swap i.1 i.2) (hinv i.1 i.2)
      (fun ω => b ω i) (fun ω => b ω j)
      (hflip i.1 i.2)
      (hshallower i.1 i.2 j.1 j.2 hgt)

namespace HierarchicalDynamics

/-- Swapping the children of `i` negates its concrete Haar coefficient. -/
theorem concrete_haarCoefficient_swapNode
    {L m : ℕ} (a : ℝ) (ha : 0 < a)
    (i : CompleteHaarNode L)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a
        (TreeSymmetry.inventorySwap i.1.isLt i.2 x)).nodeCoefficient i =
      -(stateDyadicMass a x).nodeCoefficient i := by
  rw [stateDyadicMass_nodeCoefficient a ha,
    stateDyadicMass_nodeCoefficient a ha]
  exact TreeSymmetry.concrete_imbalance_swapNode
    i.1.isLt i.2 x a

/-- A child swap at `i` fixes every concrete Haar coefficient at a strictly
shallower depth. -/
theorem concrete_haarCoefficient_strictAncestor
    {L m : ℕ} (a : ℝ) (ha : 0 < a)
    (i j : CompleteHaarNode L) (hji : j.1.val < i.1.val)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a
        (TreeSymmetry.inventorySwap i.1.isLt i.2 x)).nodeCoefficient j =
      (stateDyadicMass a x).nodeCoefficient j := by
  rw [stateDyadicMass_nodeCoefficient a ha,
    stateDyadicMass_nodeCoefficient a ha]
  exact TreeSymmetry.concrete_imbalance_strictAncestor
    i.1.isLt i.2 x a hji j.2

/-- Cross-term symmetry for the canonical node coefficients of the concrete
dyadic mass. -/
theorem concrete_nodeCoefficient_crossTerm_symmetry_of_swapInvariant
    {L m : ℕ} (a : ℝ) (ha : 0 < a)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (TreeSymmetry.inventorySwap d.isLt v)) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          (stateDyadicMass a x).nodeCoefficient i *
            (stateDyadicMass a x).nodeCoefficient j) := by
  apply completeHaar_crossTerm_symmetry_of_invariant_swaps
    μ (fun x i => (stateDyadicMass a x).nodeCoefficient i)
    (fun d v => TreeSymmetry.inventorySwap d.isLt v) hinv
  · exact fun d v x => concrete_haarCoefficient_swapNode
      a ha ⟨d, v⟩ x
  · exact fun d v k w hkd x =>
      concrete_haarCoefficient_strictAncestor
        a ha ⟨d, v⟩ ⟨k, w⟩ hkd x

/-- The exact `stateHaarCoefficient` symmetry premise used by
`transport_cost_equation_three`, for any law invariant under every child
swap. -/
theorem concrete_haar_crossTerm_symmetry_of_swapInvariant
    {L m : ℕ} (a : ℝ) (ha : 0 < a)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (TreeSymmetry.inventorySwap d.isLt v)) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i * stateHaarCoefficient a x j) := by
  simpa only [stateHaarCoefficient, stateDyadicMass_nodeCoefficient a ha] using
    concrete_nodeCoefficient_crossTerm_symmetry_of_swapInvariant
      a ha μ hinv

/-- The concrete stationary law satisfies the complete Haar cross-term
symmetry premise in `transport_cost_equation_three`. -/
theorem concrete_stationary_haar_crossTerm_symmetry
    {L m : ℕ} (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hirr : (kernel (L := L) (m := m) a ha hm).Irreducible)
    (hstationary : (kernel (L := L) (m := m) a ha hm).IsStationary μ) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i * stateHaarCoefficient a x j) := by
  apply concrete_haar_crossTerm_symmetry_of_swapInvariant a ha μ
  intro d v
  exact TreeSymmetry.concrete_stationary_lawInvariant
    d.isLt v a ha hm hirr hstationary

/-- Every iterate of the concrete kernel from the refreshed law is invariant
under a specified child swap. -/
theorem concrete_iterate_refreshedLaw_lawInvariant
    {L m : ℕ} (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (n : ℕ) (d : Fin L) (v : DyadicNode d.val) :
    FiniteKernel.LawInvariant
      ((kernel (L := L) (m := m) a ha hm).iterate n
        (refreshedLaw L m))
      (TreeSymmetry.inventorySwap d.isLt v) := by
  apply iterate_refreshedLaw_lawInvariant_of_compatible
    (kernel (L := L) (m := m) a ha hm)
    (TreeSymmetry.leafSwap d.isLt v)
    (TreeSymmetry.inventorySwap d.isLt v)
  · intro ω
    calc
      assignmentState
          (assignmentPerm (TreeSymmetry.leafSwap d.isLt v) ω) =
          inventoryStatePerm (TreeSymmetry.leafSwap d.isLt v)
            (assignmentState ω) :=
        assignmentState_perm (TreeSymmetry.leafSwap d.isLt v) ω
      _ = TreeSymmetry.inventorySwap d.isLt v
          (assignmentState ω) := by
        rw [TreeSymmetry.inventorySwap,
          TreeSymmetry.inventoryPerm_eq_inventoryStatePerm]
  · exact TreeSymmetry.concrete_kernel_equivariant
      d.isLt v a ha hm

/-- Every refreshed iterate satisfies the complete Haar cross-term symmetry
premise in `transport_cost_equation_three`. -/
theorem concrete_refreshed_iterate_haar_crossTerm_symmetry
    {L m : ℕ} (a : ℝ) (ha : 0 < a) (hm : 0 < m) (n : ℕ) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        ((kernel (L := L) (m := m) a ha hm).iterate n
          (refreshedLaw L m)).OddSymmetry (fun x =>
            stateHaarCoefficient a x i *
              stateHaarCoefficient a x j) := by
  apply concrete_haar_crossTerm_symmetry_of_swapInvariant a ha
  exact fun d v =>
    concrete_iterate_refreshedLaw_lawInvariant a ha hm n d v

/-- The uniform mixture of the first `T` refreshed iterates has one
time-preserving odd symmetry for every nonseparated coefficient pair. -/
theorem concrete_refreshed_timeAverage_haar_crossTerm_symmetry
    {L m T : ℕ} (a : ℝ) (ha : 0 < a) (hm : 0 < m) (hT : 0 < T) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        (FiniteLaw.timeAverage hT (fun t : Fin T =>
          (kernel (L := L) (m := m) a ha hm).iterate t.val
            (refreshedLaw L m))).OddSymmetry (fun z =>
              stateHaarCoefficient a z.2 i *
                stateHaarCoefficient a z.2 j) := by
  apply completeHaar_crossTerm_symmetry_of_invariant_swaps
    (FiniteLaw.timeAverage hT (fun t : Fin T =>
      (kernel (L := L) (m := m) a ha hm).iterate t.val
        (refreshedLaw L m)))
    (fun z i => stateHaarCoefficient a z.2 i)
    (fun d v => FiniteLaw.timeLiftPerm (T := T)
      (TreeSymmetry.inventorySwap d.isLt v))
  · intro d v
    apply FiniteLaw.timeAverage_lawInvariant
    intro t
    exact concrete_iterate_refreshedLaw_lawInvariant
      a ha hm t.val d v
  · intro d v z
    rcases z with ⟨t, x⟩
    change stateHaarCoefficient a
        (TreeSymmetry.inventorySwap d.isLt v x) ⟨d, v⟩ =
      -stateHaarCoefficient a x ⟨d, v⟩
    simpa only [stateHaarCoefficient,
      stateDyadicMass_nodeCoefficient a ha] using
        concrete_haarCoefficient_swapNode a ha ⟨d, v⟩ x
  · intro d v k w hkd z
    rcases z with ⟨t, x⟩
    change stateHaarCoefficient a
        (TreeSymmetry.inventorySwap d.isLt v x) ⟨k, w⟩ =
      stateHaarCoefficient a x ⟨k, w⟩
    simpa only [stateHaarCoefficient,
      stateDyadicMass_nodeCoefficient a ha] using
        concrete_haarCoefficient_strictAncestor
          a ha ⟨d, v⟩ ⟨k, w⟩ hkd x

end HierarchicalDynamics

end

end FD1D


==> anc/lean-formalization/FD1D/KernelBridge.lean <==
import FD1D.MeasureBridge

namespace FD1D

noncomputable section

open MeasureTheory
open ProbabilityTheory
open scoped ENNReal ProbabilityTheory

/-!
# Finite-law and finite-kernel measure bridges

This file proves that the measure representations in `MeasureBridge` commute
with the project's finite pushforward and one-step kernel operations.
-/

namespace FiniteLaw

variable {α β : Type*} [Fintype α] [Fintype β]

/-- Measures on a finite measurable-singleton space are determined by point masses. -/
theorem measure_ext_of_singletons [MeasurableSpace α]
    [MeasurableSingletonClass α] {μ ν : Measure α}
    (h : ∀ x, μ ({x} : Set α) = ν ({x} : Set α)) :
    μ = ν :=
  Measure.ext_of_singleton h

/-- The independent product of two finite laws. -/
def product (μ : FiniteLaw α) (ν : FiniteLaw β) :
    FiniteLaw (α × β) where
  mass p := μ.mass p.1 * ν.mass p.2
  mass_nonneg p := mul_nonneg (μ.mass_nonneg p.1) (ν.mass_nonneg p.2)
  sum_mass := by
    rw [Fintype.sum_prod_type, ← Fintype.sum_mul_sum,
      μ.sum_mass, ν.sum_mass, one_mul]

@[simp]
theorem mass_product (μ : FiniteLaw α) (ν : FiniteLaw β) (x : α) (y : β) :
    (μ.product ν).mass (x, y) = μ.mass x * ν.mass y :=
  rfl

/-- Finite-law products become ordinary product measures. -/
@[simp]
theorem toMeasure_product
    [MeasurableSpace α] [MeasurableSingletonClass α]
    [MeasurableSpace β] [MeasurableSingletonClass β]
    (μ : FiniteLaw α) (ν : FiniteLaw β) :
    (μ.product ν).toMeasure = μ.toMeasure.prod ν.toMeasure := by
  apply measure_ext_of_singletons
  rintro ⟨x, y⟩
  rw [toMeasure_apply_singleton, mass_product,
    ← Set.singleton_prod_singleton, Measure.prod_prod,
    toMeasure_apply_singleton, toMeasure_apply_singleton,
    ENNReal.ofReal_mul (μ.mass_nonneg x)]

/-- Converting a finite-law pushforward to a measure is ordinary measure pushforward. -/
@[simp]
theorem toMeasure_map [DecidableEq β]
    [MeasurableSpace α] [MeasurableSingletonClass α]
    [MeasurableSpace β] [MeasurableSingletonClass β]
    (μ : FiniteLaw α) (f : α → β) (hf : Measurable f) :
    Measure.map f μ.toMeasure = (μ.map f).toMeasure := by
  classical
  apply measure_ext_of_singletons
  intro y
  rw [Measure.map_apply hf (MeasurableSet.singleton y),
    toMeasure_apply_singleton, mass_map]
  rw [toMeasure, PMF.toMeasure_apply_fintype]
  simp only [Set.indicator_apply, Set.mem_preimage, Set.mem_singleton_iff,
    toPMF_apply]
  rw [← Finset.sum_filter]
  symm
  simpa using
    (ENNReal.ofReal_sum_of_nonneg
      (s := Finset.univ.filter fun x => f x = y)
      (fun x hx => μ.mass_nonneg x))

end FiniteLaw

namespace FiniteKernel

variable {α : Type*} [Fintype α]

/-- A finite kernel's measure-valued row has the prescribed transition mass. -/
@[simp]
theorem toKernel_apply_singleton [MeasurableSpace α]
    [MeasurableSingletonClass α] (K : FiniteKernel α) (x y : α) :
    K.toKernel x ({y} : Set α) = ENNReal.ofReal (K x y) := by
  rw [toKernel_apply, FiniteLaw.toMeasure_apply_singleton, rowLaw_mass]

/-- Integrating one finite-kernel row agrees with its elementary weighted sum. -/
@[simp]
theorem integral_toKernel [MeasurableSpace α] [MeasurableSingletonClass α]
    (K : FiniteKernel α) (x : α) (f : α → ℝ) :
    ∫ y, f y ∂K.toKernel x = ∑ y, K x y * f y := by
  rw [toKernel_apply, FiniteLaw.integral_toMeasure_eq_expect]
  simp only [FiniteLaw.expect, rowLaw_mass]

/-- Mathlib kernel composition realizes the project's finite-law step. -/
@[simp]
theorem toMeasure_step [MeasurableSpace α]
    [MeasurableSingletonClass α] (K : FiniteKernel α) (μ : FiniteLaw α) :
    K.toKernel ∘ₘ μ.toMeasure = (K.step μ).toMeasure := by
  classical
  apply FiniteLaw.measure_ext_of_singletons
  intro y
  rw [Measure.bind_apply (MeasurableSet.singleton y)
    (Kernel.aemeasurable K.toKernel)]
  rw [lintegral_fintype]
  simp only [toKernel_apply, FiniteLaw.toMeasure_apply_singleton,
    rowLaw_mass, mass_step]
  calc
    ∑ x, ENNReal.ofReal (K x y) * ENNReal.ofReal (μ.mass x) =
        ∑ x, ENNReal.ofReal (μ.mass x * K x y) := by
      apply Finset.sum_congr rfl
      intro x hx
      rw [ENNReal.ofReal_mul (μ.mass_nonneg x)]
      exact mul_comm _ _
    _ = ENNReal.ofReal (∑ x, μ.mass x * K x y) := by
      symm
      simpa using
        (ENNReal.ofReal_sum_of_nonneg
          (s := Finset.univ)
          (fun x hx =>
            mul_nonneg (μ.mass_nonneg x) (K.trans_nonneg x y)))

end FiniteKernel

end

end FD1D


==> anc/lean-formalization/FD1D/Markov.lean <==
import FD1D.Basic

namespace FD1D

noncomputable section

/-!
# Finite inventory Markov chains

This file uses elementary finite sums throughout.  A `FiniteKernel` is a
row-stochastic matrix, and `FiniteLaw.step` is left multiplication by that
matrix.  The inventory chain near the end of the file removes one item and
then adds an independent uniformly distributed item.
-/

open scoped BigOperators Topology
open Filter Matrix

/-! ## Finite laws and stochastic kernels -/

namespace FiniteLaw

variable {α β : Type*} [Fintype α] [Fintype β]

@[ext]
theorem ext {μ ν : FiniteLaw α} (h : ∀ x, μ.mass x = ν.mass x) : μ = ν := by
  cases μ with
  | mk mass hnon hsum =>
      cases ν with
      | mk mass' hnon' hsum' =>
          have hm : mass = mass' := funext h
          subst mass'
          rfl

/-- The point mass at `x`. -/
def dirac [DecidableEq α] (x : α) : FiniteLaw α where
  mass y := if y = x then 1 else 0
  mass_nonneg y := by split_ifs <;> positivity
  sum_mass := by simp

@[simp]
theorem mass_dirac [DecidableEq α] (x y : α) :
    (dirac x : FiniteLaw α).mass y = if y = x then 1 else 0 :=
  rfl

/-- The uniform law on a nonempty finite type. -/
def uniform [Nonempty α] : FiniteLaw α where
  mass _ := 1 / Fintype.card α
  mass_nonneg _ := by positivity
  sum_mass := by
    rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    have hcard : (Fintype.card α : ℝ) ≠ 0 := by
      exact_mod_cast Fintype.card_ne_zero
    field_simp

@[simp]
theorem mass_uniform [Nonempty α] (x : α) :
    (uniform : FiniteLaw α).mass x = 1 / Fintype.card α :=
  rfl

/-- Push a finite law forward along a map. -/
def map [DecidableEq β] (f : α → β) (μ : FiniteLaw α) : FiniteLaw β where
  mass y := ∑ x with f x = y, μ.mass x
  mass_nonneg y := Finset.sum_nonneg fun x _ => μ.mass_nonneg x
  sum_mass := by
    classical
    rw [Finset.sum_fiberwise_of_maps_to (t := Finset.univ) (s := Finset.univ)
      (g := f) (f := μ.mass) (by simp)]
    exact μ.sum_mass

@[simp]
theorem mass_map [DecidableEq β] (f : α → β) (μ : FiniteLaw α) (y : β) :
    (μ.map f).mass y = ∑ x with f x = y, μ.mass x :=
  rfl

end FiniteLaw

/-- A stochastic kernel on a finite state space. -/
structure FiniteKernel (α : Type*) [Fintype α] where
  trans : α → α → ℝ
  trans_nonneg : ∀ x y, 0 ≤ trans x y
  sum_trans : ∀ x, ∑ y, trans x y = 1

namespace FiniteKernel

variable {α β : Type*} [Fintype α] [Fintype β]

instance : CoeFun (FiniteKernel α) fun _ => α → α → ℝ :=
  ⟨FiniteKernel.trans⟩

/-- The row-stochastic matrix of a finite kernel. -/
def matrix (K : FiniteKernel α) : Matrix α α ℝ := K.trans

theorem matrix_rowStochastic [DecidableEq α] (K : FiniteKernel α) :
    K.matrix ∈ Matrix.rowStochastic ℝ α := by
  rw [Matrix.mem_rowStochastic_iff_sum]
  exact ⟨K.trans_nonneg, K.sum_trans⟩

/-- Advance a law by one step of the kernel. -/
def step (K : FiniteKernel α) (μ : FiniteLaw α) : FiniteLaw α where
  mass y := ∑ x, μ.mass x * K x y
  mass_nonneg y :=
    Finset.sum_nonneg fun x _ => mul_nonneg (μ.mass_nonneg x) (K.trans_nonneg x y)
  sum_mass := by
    rw [Finset.sum_comm]
    simp_rw [← Finset.mul_sum, K.sum_trans, mul_one]
    exact μ.sum_mass

@[simp]
theorem mass_step (K : FiniteKernel α) (μ : FiniteLaw α) (y : α) :
    (K.step μ).mass y = ∑ x, μ.mass x * K x y :=
  rfl

/-- The law after `n` steps. -/
def iterate (K : FiniteKernel α) : ℕ → FiniteLaw α → FiniteLaw α
  | 0, μ => μ
  | n + 1, μ => K.step (K.iterate n μ)

@[simp]
theorem iterate_zero (K : FiniteKernel α) (μ : FiniteLaw α) :
    K.iterate 0 μ = μ :=
  rfl

@[simp]
theorem iterate_succ (K : FiniteKernel α) (n : ℕ) (μ : FiniteLaw α) :
    K.iterate (n + 1) μ = K.step (K.iterate n μ) :=
  rfl

theorem iterate_add (K : FiniteKernel α) (m n : ℕ) (μ : FiniteLaw α) :
    K.iterate (m + n) μ = K.iterate m (K.iterate n μ) := by
  induction m with
  | zero => simp
  | succ m ih =>
      rw [Nat.succ_add, iterate_succ, ih, iterate_succ]

/-- The `n`-step transition probability. -/
def pow [DecidableEq α] (K : FiniteKernel α) (n : ℕ) (x y : α) : ℝ :=
  (K.matrix ^ n) x y

@[simp]
theorem pow_zero [DecidableEq α] (K : FiniteKernel α) (x y : α) :
    K.pow 0 x y = if x = y then 1 else 0 := by
  simp [pow, Matrix.one_apply]

@[simp]
theorem pow_one [DecidableEq α] (K : FiniteKernel α) (x y : α) :
    K.pow 1 x y = K x y := by
  change (K.matrix ^ 1) x y = K x y
  rw [_root_.pow_one]
  rfl

theorem pow_nonneg [DecidableEq α] (K : FiniteKernel α) (n : ℕ) (x y : α) :
    0 ≤ K.pow n x y := by
  have hpow : K.matrix ^ n ∈ Matrix.rowStochastic ℝ α :=
    (Matrix.rowStochastic ℝ α).pow_mem K.matrix_rowStochastic n
  exact Matrix.nonneg_of_mem_rowStochastic
    hpow

theorem sum_pow [DecidableEq α] (K : FiniteKernel α) (n : ℕ) (x : α) :
    ∑ y, K.pow n x y = 1 := by
  have hpow : K.matrix ^ n ∈ Matrix.rowStochastic ℝ α :=
    (Matrix.rowStochastic ℝ α).pow_mem K.matrix_rowStochastic n
  exact Matrix.sum_row_of_mem_rowStochastic hpow x

theorem pow_add [DecidableEq α] (K : FiniteKernel α) (m n : ℕ) (x z : α) :
    K.pow (m + n) x z = ∑ y, K.pow m x y * K.pow n y z := by
  change (K.matrix ^ (m + n)) x z =
    ∑ y, (K.matrix ^ m) x y * (K.matrix ^ n) y z
  rw [_root_.pow_add, Matrix.mul_apply]

theorem mass_iterate [DecidableEq α] (K : FiniteKernel α)
    (n : ℕ) (μ : FiniteLaw α) (y : α) :
    (K.iterate n μ).mass y = ∑ x, μ.mass x * K.pow n x y := by
  induction n generalizing y with
  | zero =>
      simp [pow_zero]
  | succ n ih =>
      rw [iterate_succ, mass_step]
      simp_rw [ih]
      have hpow (x : α) :
          K.pow (n + 1) x y = ∑ z, K.pow n x z * K z y := by
        rw [K.pow_add n 1]
        simp only [FiniteKernel.pow_one]
      simp_rw [hpow]
      simp_rw [Finset.sum_mul, Finset.mul_sum, mul_assoc]
      rw [Finset.sum_comm]

theorem iterate_dirac [DecidableEq α] (K : FiniteKernel α)
    (n : ℕ) (x y : α) :
    (K.iterate n (FiniteLaw.dirac x)).mass y = K.pow n x y := by
  rw [mass_iterate]
  simp [FiniteLaw.mass_dirac]

/-- A law is stationary when one step leaves it unchanged. -/
def IsStationary (K : FiniteKernel α) (μ : FiniteLaw α) : Prop :=
  K.step μ = μ

theorem IsStationary.iterate {K : FiniteKernel α} {μ : FiniteLaw α}
    (h : K.IsStationary μ) (n : ℕ) : K.iterate n μ = μ := by
  induction n with
  | zero => rfl
  | succ n ih =>
      rw [iterate_succ, ih, h]

/-! ### Existence of a stationary law -/

/-- The mass vector after `n` steps, written as a matrix product. -/
def orbit [DecidableEq α] (K : FiniteKernel α) (μ : FiniteLaw α)
    (n : ℕ) : α → ℝ :=
  μ.mass ᵥ* K.matrix ^ n

theorem orbit_eq_iterate [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) (x : α) :
    K.orbit μ n x = (K.iterate n μ).mass x := by
  rw [mass_iterate]
  rfl

theorem orbit_nonneg [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) (x : α) :
    0 ≤ K.orbit μ n x := by
  rw [orbit_eq_iterate]
  exact (K.iterate n μ).mass_nonneg x

theorem orbit_le_one [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) (x : α) :
    K.orbit μ n x ≤ 1 := by
  rw [orbit_eq_iterate, ← (K.iterate n μ).sum_mass]
  exact Finset.single_le_sum
    (fun y _ => (K.iterate n μ).mass_nonneg y) (Finset.mem_univ x)

theorem sum_orbit [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) :
    ∑ x, K.orbit μ n x = 1 := by
  simpa only [orbit_eq_iterate] using (K.iterate n μ).sum_mass

theorem orbit_succ [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) :
    K.orbit μ (n + 1) = K.orbit μ n ᵥ* K.matrix := by
  simp only [orbit, _root_.pow_succ, Matrix.vecMul_vecMul]

/-- The average of the first `n+1` orbit vectors. -/
def cesaroVec [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) : α → ℝ :=
  ((n + 1 : ℕ) : ℝ)⁻¹ •
    ∑ k ∈ Finset.range (n + 1), K.orbit μ k

/-- Cesaro averages remain probability laws. -/
def cesaroLaw [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) : FiniteLaw α where
  mass := K.cesaroVec μ n
  mass_nonneg x := by
    apply mul_nonneg
    · positivity
    · simp only [Finset.sum_apply]
      exact Finset.sum_nonneg fun k _ => K.orbit_nonneg μ k x
  sum_mass := by
    simp only [cesaroVec, Pi.smul_apply, smul_eq_mul, Finset.sum_apply]
    rw [← Finset.mul_sum, Finset.sum_comm]
    simp_rw [K.sum_orbit μ]
    simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one]
    exact inv_mul_cancel₀ (by positivity)

/-- The one-step error of a Cesaro average is its final endpoint minus its
initial endpoint, divided by the averaging length. -/
theorem cesaro_step_sub [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) (n : ℕ) :
    K.cesaroVec μ n ᵥ* K.matrix - K.cesaroVec μ n =
      ((n + 1 : ℕ) : ℝ)⁻¹ •
        (K.orbit μ (n + 1) - K.orbit μ 0) := by
  simp only [cesaroVec, Matrix.smul_vecMul, Matrix.sum_vecMul]
  rw [← smul_sub, ← Finset.sum_sub_distrib]
  simp_rw [← K.orbit_succ μ]
  rw [Finset.sum_range_sub]

theorem tendsto_cesaro_error [DecidableEq α] (K : FiniteKernel α)
    (μ : FiniteLaw α) :
    Tendsto (fun n =>
      K.cesaroVec μ n ᵥ* K.matrix - K.cesaroVec μ n)
      atTop (𝓝 0) := by
  rw [tendsto_pi_nhds]
  intro x
  refine squeeze_zero_norm' (a := fun n : ℕ => 1 / (n + 1 : ℝ))
    (Eventually.of_forall fun n => ?_) ?_
  · rw [K.cesaro_step_sub μ, Pi.smul_apply, Pi.sub_apply, smul_eq_mul,
      Real.norm_eq_abs]
    have hd :
        |K.orbit μ (n + 1) x - K.orbit μ 0 x| ≤ 1 := by
      rw [abs_le]
      constructor <;>
        linarith [K.orbit_nonneg μ (n + 1) x,
          K.orbit_le_one μ (n + 1) x,
          K.orbit_nonneg μ 0 x, K.orbit_le_one μ 0 x]
    rw [abs_mul, abs_of_nonneg (inv_nonneg.mpr (Nat.cast_nonneg _))]
    calc
      ((↑(n + 1))⁻¹ : ℝ) *
          |K.orbit μ (n + 1) x - K.orbit μ 0 x| ≤
          (↑(n + 1))⁻¹ * 1 :=
        mul_le_mul_of_nonneg_left hd (inv_nonneg.mpr (Nat.cast_nonneg _))
      _ = 1 / (n + 1 : ℝ) := by simp [one_div]
  · simpa only [one_div] using
      (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ))

/-- Every finite stochastic kernel on a nonempty state space has a stationary
law.  The proof takes a convergent subsequence of Cesaro averages in the
compact finite probability simplex. -/
theorem exists_stationary [DecidableEq α] [Nonempty α]
    (K : FiniteKernel α) :
    ∃ μ : FiniteLaw α, K.IsStationary μ := by
  let μ0 : FiniteLaw α := FiniteLaw.dirac (Classical.arbitrary α)
  let A : ℕ → α → ℝ := fun n => (K.cesaroLaw μ0 n).mass
  have hA (n : ℕ) : A n ∈ stdSimplex ℝ α :=
    ⟨(K.cesaroLaw μ0 n).mass_nonneg, (K.cesaroLaw μ0 n).sum_mass⟩
  obtain ⟨v, hv, φ, hφ, hlim⟩ :=
    (isCompact_stdSimplex ℝ α).tendsto_subseq hA
  let π : FiniteLaw α := ⟨v, hv.1, hv.2⟩
  refine ⟨π, ?_⟩
  have hlim' : Tendsto (fun n => A (φ n)) atTop (𝓝 v) := by
    simpa only [Function.comp_def] using hlim
  have hcont : Continuous (fun w : α → ℝ => w ᵥ* K.matrix) := by
    fun_prop
  have hstep :
      Tendsto (fun n => A (φ n) ᵥ* K.matrix) atTop
        (𝓝 (v ᵥ* K.matrix)) :=
    (hcont.tendsto v).comp hlim'
  have hdiff :
      Tendsto (fun n => A (φ n) ᵥ* K.matrix - A (φ n)) atTop
        (𝓝 (v ᵥ* K.matrix - v)) :=
    hstep.sub hlim'
  have herr :
      Tendsto (fun n => A (φ n) ᵥ* K.matrix - A (φ n)) atTop
        (𝓝 0) := by
    simpa [A, cesaroLaw, Function.comp_def] using
      (K.tendsto_cesaro_error μ0).comp hφ.tendsto_atTop
  have hz : v ᵥ* K.matrix - v = 0 :=
    tendsto_nhds_unique hdiff herr
  have hvec : v ᵥ* K.matrix = v := sub_eq_zero.mp hz
  apply FiniteLaw.ext
  intro y
  have hy := congrFun hvec y
  simpa [IsStationary, step, π, Matrix.vecMul, dotProduct, matrix] using hy

/-- Reachability by a positive-probability path. -/
def Reaches [DecidableEq α] (K : FiniteKernel α) (x y : α) : Prop :=
  ∃ n : ℕ, 0 < K.pow n x y

/-- Every state can be reached from every other state. -/
def Irreducible [DecidableEq α] (K : FiniteKernel α) : Prop :=
  ∀ x y, K.Reaches x y

theorem reaches_refl [DecidableEq α] (K : FiniteKernel α) (x : α) :
    K.Reaches x x := by
  exact ⟨0, by simp [pow_zero]⟩

theorem reaches_of_pos [DecidableEq α] (K : FiniteKernel α)
    {x y : α} (h : 0 < K x y) : K.Reaches x y := by
  exact ⟨1, by simpa using h⟩

theorem reaches_trans [DecidableEq α] (K : FiniteKernel α)
    {x y z : α} (hxy : K.Reaches x y) (hyz : K.Reaches y z) :
    K.Reaches x z := by
  obtain ⟨m, hm⟩ := hxy
  obtain ⟨n, hn⟩ := hyz
  refine ⟨m + n, lt_of_lt_of_le (mul_pos hm hn) ?_⟩
  rw [pow_add]
  exact Finset.single_le_sum
    (fun w _ => mul_nonneg (K.pow_nonneg m x w) (K.pow_nonneg n w z))
    (Finset.mem_univ y)

/-- Every state has positive mass under a stationary law of an irreducible
finite kernel. -/
theorem stationary_mass_pos [DecidableEq α] [Nonempty α]
    {K : FiniteKernel α} (hirr : K.Irreducible)
    {μ : FiniteLaw α} (hμ : K.IsStationary μ) (y : α) :
    0 < μ.mass y := by
  have hex : ∃ x, 0 < μ.mass x := by
    by_contra h
    push_neg at h
    have hz : ∀ x, μ.mass x = 0 :=
      fun x => le_antisymm (h x) (μ.mass_nonneg x)
    have : ∑ x, μ.mass x = 0 := by simp [hz]
    linarith [μ.sum_mass]
  obtain ⟨x, hx⟩ := hex
  obtain ⟨n, hxy⟩ := hirr x y
  have hterm : 0 < μ.mass x * K.pow n x y :=
    mul_pos hx hxy
  calc
    0 < μ.mass x * K.pow n x y := hterm
    _ ≤ ∑ z, μ.mass z * K.pow n z y :=
      Finset.single_le_sum
        (fun z _ => mul_nonneg (μ.mass_nonneg z) (K.pow_nonneg n z y))
        (Finset.mem_univ x)
    _ = (K.iterate n μ).mass y := (K.mass_iterate n μ y).symm
    _ = μ.mass y := by rw [hμ.iterate n]

/-- An irreducible finite kernel has at most one stationary law. -/
theorem stationary_unique [DecidableEq α] [Nonempty α]
    {K : FiniteKernel α} (hirr : K.Irreducible)
    {μ ν : FiniteLaw α}
    (hμ : K.IsStationary μ) (hν : K.IsStationary ν) :
    μ = ν := by
  let ratio : α → ℝ := fun x => μ.mass x / ν.mass x
  obtain ⟨x₀, _, hx₀⟩ :=
    Finset.exists_max_image (Finset.univ : Finset α) ratio
      Finset.univ_nonempty
  have hνpos (x : α) : 0 < ν.mass x :=
    stationary_mass_pos hirr hν x
  have hratio_le (x : α) : ratio x ≤ ratio x₀ :=
    hx₀ x (Finset.mem_univ x)
  have hmass_le (x : α) :
      μ.mass x ≤ ratio x₀ * ν.mass x :=
    (div_le_iff₀ (hνpos x)).mp (hratio_le x)
  have hratio_eq (y : α) : ratio y = ratio x₀ := by
    apply le_antisymm (hratio_le y)
    by_contra hnot
    have hylt : ratio y < ratio x₀ := lt_of_not_ge hnot
    obtain ⟨n, hyn⟩ := hirr y x₀
    have hle (z : α) :
        μ.mass z * K.pow n z x₀ ≤
          (ratio x₀ * ν.mass z) * K.pow n z x₀ :=
      mul_le_mul_of_nonneg_right (hmass_le z) (K.pow_nonneg n z x₀)
    have hyMass : μ.mass y < ratio x₀ * ν.mass y :=
      (div_lt_iff₀ (hνpos y)).mp hylt
    have hyterm :
        μ.mass y * K.pow n y x₀ <
          (ratio x₀ * ν.mass y) * K.pow n y x₀ :=
      mul_lt_mul_of_pos_right hyMass hyn
    have hsumlt :
        (∑ z, μ.mass z * K.pow n z x₀) <
          ∑ z, (ratio x₀ * ν.mass z) * K.pow n z x₀ :=
      Finset.sum_lt_sum
        (fun z _ => hle z)
        ⟨y, Finset.mem_univ y, hyterm⟩
    have hμsum :
        ∑ z, μ.mass z * K.pow n z x₀ = μ.mass x₀ := by
      rw [← K.mass_iterate n μ x₀, hμ.iterate n]
    have hνsum :
        ∑ z, ν.mass z * K.pow n z x₀ = ν.mass x₀ := by
      rw [← K.mass_iterate n ν x₀, hν.iterate n]
    have hcontra : μ.mass x₀ < μ.mass x₀ := by
      calc
        μ.mass x₀ = ∑ z, μ.mass z * K.pow n z x₀ := hμsum.symm
        _ < ∑ z, (ratio x₀ * ν.mass z) * K.pow n z x₀ := hsumlt
        _ = ratio x₀ * ∑ z, ν.mass z * K.pow n z x₀ := by
          rw [Finset.mul_sum]
          apply Finset.sum_congr rfl
          intro z _
          ring
        _ = ratio x₀ * ν.mass x₀ := by rw [hνsum]
        _ = μ.mass x₀ := by
          exact div_mul_cancel₀ _ (ne_of_gt (hνpos x₀))
    exact (lt_irrefl _ hcontra).elim
  have hmass (x : α) : μ.mass x = ratio x₀ * ν.mass x := by
    have hx := hratio_eq x
    exact (div_eq_iff (ne_of_gt (hνpos x))).mp hx
  have hsum : (1 : ℝ) = ratio x₀ := by
    calc
      1 = ∑ x, μ.mass x := μ.sum_mass.symm
      _ = ∑ x, ratio x₀ * ν.mass x := by
        apply Finset.sum_congr rfl
        intro x _
        exact hmass x
      _ = ratio x₀ * ∑ x, ν.mass x := (Finset.mul_sum _ _ _).symm
      _ = ratio x₀ := by rw [ν.sum_mass, mul_one]
  apply FiniteLaw.ext
  intro x
  rw [hmass x, ← hsum, one_mul]

/-- Strictly positive one-step self-loops. -/
def HasPositiveLoops (K : FiniteKernel α) : Prop :=
  ∀ x, 0 < K x x

/-! ## Equivariance and invariant laws -/

/-- Equivariance of a kernel under a permutation of its state space. -/
def Equivariant (K : FiniteKernel α) (e : Equiv.Perm α) : Prop :=
  ∀ x y, K (e x) (e y) = K x y

/-- Invariance of a law under a permutation of its state space. -/
def LawInvariant (μ : FiniteLaw α) (e : Equiv.Perm α) : Prop :=
  ∀ x, μ.mass (e x) = μ.mass x

theorem step_lawInvariant [DecidableEq α] {K : FiniteKernel α}
    {μ : FiniteLaw α} {e : Equiv.Perm α}
    (hK : K.Equivariant e) (hμ : LawInvariant μ e) :
    LawInvariant (K.step μ) e := by
  intro y
  rw [mass_step, mass_step,
    ← Equiv.sum_comp (e : α ≃ α) (fun x => μ.mass x * K x (e y))]
  apply Finset.sum_congr rfl
  intro x _
  rw [hμ, hK]

theorem iterate_lawInvariant [DecidableEq α] {K : FiniteKernel α}
    {μ : FiniteLaw α} {e : Equiv.Perm α}
    (hK : K.Equivariant e) (hμ : LawInvariant μ e) (n : ℕ) :
    LawInvariant (K.iterate n μ) e := by
  induction n with
  | zero => exact hμ
  | succ n ih =>
      rw [iterate_succ]
      exact step_lawInvariant hK ih

/-- A finite group action preserves a law. -/
def GroupInvariant {G : Type*} [Group G]
    (ρ : G →* Equiv.Perm α) (μ : FiniteLaw α) : Prop :=
  ∀ g, LawInvariant μ (ρ g)

/-- A finite kernel is equivariant for a group action. -/
def GroupEquivariant {G : Type*} [Group G]
    (ρ : G →* Equiv.Perm α) (K : FiniteKernel α) : Prop :=
  ∀ g, K.Equivariant (ρ g)

theorem step_groupInvariant [DecidableEq α]
    {G : Type*} [Group G] (ρ : G →* Equiv.Perm α)
    {K : FiniteKernel α} {μ : FiniteLaw α}
    (hK : GroupEquivariant ρ K) (hμ : GroupInvariant ρ μ) :
    GroupInvariant ρ (K.step μ) :=
  fun g => step_lawInvariant (hK g) (hμ g)

theorem iterate_groupInvariant [DecidableEq α]
    {G : Type*} [Group G] (ρ : G →* Equiv.Perm α)
    {K : FiniteKernel α} {μ : FiniteLaw α}
    (hK : GroupEquivariant ρ K) (hμ : GroupInvariant ρ μ) (n : ℕ) :
    GroupInvariant ρ (K.iterate n μ) :=
  fun g => iterate_lawInvariant (hK g) (hμ g) n

theorem uniform_groupInvariant [Nonempty α]
    {G : Type*} [Group G] (ρ : G →* Equiv.Perm α) :
    GroupInvariant ρ (FiniteLaw.uniform : FiniteLaw α) := by
  intro g x
  rfl

theorem cesaroLaw_groupInvariant [DecidableEq α]
    {G : Type*} [Group G] (ρ : G →* Equiv.Perm α)
    {K : FiniteKernel α} {μ : FiniteLaw α}
    (hK : GroupEquivariant ρ K) (hμ : GroupInvariant ρ μ) (n : ℕ) :
    GroupInvariant ρ (K.cesaroLaw μ n) := by
  intro g x
  simp only [cesaroLaw, cesaroVec, Pi.smul_apply, smul_eq_mul,
    Finset.sum_apply]
  apply congrArg (fun z : ℝ => ((↑(n + 1))⁻¹ : ℝ) * z)
  apply Finset.sum_congr rfl
  intro k _
  rw [K.orbit_eq_iterate μ, K.orbit_eq_iterate μ]
  exact iterate_groupInvariant ρ hK hμ k g x

/-- A finite equivariant Markov kernel has a stationary law invariant under
the entire finite group action. -/
theorem exists_stationary_groupInvariant [DecidableEq α] [Nonempty α]
    {G : Type*} [Group G] [Fintype G]
    (ρ : G →* Equiv.Perm α) (K : FiniteKernel α)
    (hK : GroupEquivariant ρ K) :
    ∃ μ : FiniteLaw α, K.IsStationary μ ∧ GroupInvariant ρ μ := by
  let μ0 : FiniteLaw α := FiniteLaw.uniform
  let A : ℕ → α → ℝ := fun n => (K.cesaroLaw μ0 n).mass
  have hμ0 : GroupInvariant ρ μ0 :=
    uniform_groupInvariant ρ
  have hA (n : ℕ) : A n ∈ stdSimplex ℝ α :=
    ⟨(K.cesaroLaw μ0 n).mass_nonneg, (K.cesaroLaw μ0 n).sum_mass⟩
  have hAinv (n : ℕ) : GroupInvariant ρ (K.cesaroLaw μ0 n) :=
    cesaroLaw_groupInvariant ρ hK hμ0 n
  obtain ⟨v, hv, φ, hφ, hlim⟩ :=
    (isCompact_stdSimplex ℝ α).tendsto_subseq hA
  let π : FiniteLaw α := ⟨v, hv.1, hv.2⟩
  refine ⟨π, ?_, ?_⟩
  · have hlim' : Tendsto (fun n => A (φ n)) atTop (𝓝 v) := by
      simpa only [Function.comp_def] using hlim
    have hcont : Continuous (fun w : α → ℝ => w ᵥ* K.matrix) := by
      fun_prop
    have hstep :
        Tendsto (fun n => A (φ n) ᵥ* K.matrix) atTop
          (𝓝 (v ᵥ* K.matrix)) :=
      (hcont.tendsto v).comp hlim'
    have hdiff :
        Tendsto (fun n => A (φ n) ᵥ* K.matrix - A (φ n)) atTop
          (𝓝 (v ᵥ* K.matrix - v)) :=
      hstep.sub hlim'
    have herr :
        Tendsto (fun n => A (φ n) ᵥ* K.matrix - A (φ n)) atTop
          (𝓝 0) := by
      simpa [A, cesaroLaw, Function.comp_def] using
        (K.tendsto_cesaro_error μ0).comp hφ.tendsto_atTop
    have hz : v ᵥ* K.matrix - v = 0 :=
      tendsto_nhds_unique hdiff herr
    have hvec : v ᵥ* K.matrix = v := sub_eq_zero.mp hz
    apply FiniteLaw.ext
    intro y
    have hy := congrFun hvec y
    simpa [IsStationary, step, π, Matrix.vecMul, dotProduct, matrix] using hy
  · intro g x
    have hlim' : Tendsto (fun n => A (φ n)) atTop (𝓝 v) := by
      simpa only [Function.comp_def] using hlim
    have hleft :=
      (tendsto_pi_nhds.mp hlim') ((ρ g) x)
    have hright :=
      (tendsto_pi_nhds.mp hlim') x
    have hseq :
        (fun n => A (φ n) ((ρ g) x)) =
          (fun n => A (φ n) x) := by
      funext n
      exact hAinv (φ n) g x
    rw [hseq] at hleft
    exact tendsto_nhds_unique hleft hright

end FiniteKernel

/-! ## Inventory vectors and delete/arrive dynamics -/

/-- Leaf-count vectors with fixed total inventory `m`. -/
abbrev InventoryState (ι : Type*) [Fintype ι] (m : ℕ) :=
  {x : ι → ℕ // ∑ i, x i = m}

namespace InventoryState

variable {ι : Type*} [Fintype ι] [DecidableEq ι]

@[ext]
theorem ext {m : ℕ} {x y : InventoryState ι m}
    (h : ∀ i, x.1 i = y.1 i) : x = y :=
  Subtype.ext (funext h)

instance (m : ℕ) : Fintype (InventoryState ι m) := by
  let encode : InventoryState ι m → (ι → Fin (m + 1)) := fun x i =>
    ⟨x.1 i, by
      rw [Nat.lt_succ_iff]
      calc
        x.1 i ≤ ∑ j, x.1 j :=
          Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ i)
        _ = m := x.2⟩
  exact Fintype.ofInjective encode fun x y h => by
    apply ext
    intro i
    exact congrArg Fin.val (congrFun h i)

instance (m : ℕ) : DecidableEq (InventoryState ι m) :=
  Classical.decEq _

/-- The count vector after deleting at `d` and arriving at `a`.
If `d` is empty, this is defined to be the original state. -/
def move {m : ℕ} (x : InventoryState ι m) (d a : ι) : InventoryState ι m :=
  if hd : 0 < x.1 d then
    let removed := Function.update x.1 d (x.1 d - 1)
    ⟨Function.update removed a (removed a + 1), by
      have hremoved : ∑ i, removed i = m - 1 := by
        rw [Finset.sum_update_of_mem (Finset.mem_univ d)]
        have hx :=
          Finset.sum_erase_add Finset.univ x.1 (Finset.mem_univ d)
        rw [x.2] at hx
        simp only [Finset.sdiff_singleton_eq_erase]
        omega
      rw [Finset.sum_update_of_mem (Finset.mem_univ a)]
      have hr :=
        Finset.sum_erase_add Finset.univ removed (Finset.mem_univ a)
      rw [hremoved] at hr
      simp only [Finset.sdiff_singleton_eq_erase]
      have hmpos : 0 < m := by
        calc
          0 < x.1 d := hd
          _ ≤ ∑ i, x.1 i :=
            Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ d)
          _ = m := x.2
      omega⟩
  else x

@[simp]
theorem move_empty {m : ℕ} (x : InventoryState ι m) {d a : ι}
    (hd : x.1 d = 0) : move x d a = x := by
  simp [move, hd]

@[simp]
theorem move_self {m : ℕ} (x : InventoryState ι m) (d : ι) :
    move x d d = x := by
  by_cases hd : 0 < x.1 d
  · rw [move, dif_pos hd]
    apply ext
    intro i
    by_cases hi : i = d
    · subst i
      simp [Function.update_apply]
      omega
    · simp [Function.update_apply, hi]
  · simp [move, hd]

theorem move_apply_of_pos {m : ℕ} (x : InventoryState ι m) {d a i : ι}
    (hd : 0 < x.1 d) :
    (move x d a).1 i =
      x.1 i + (if i = a then 1 else 0) - (if i = d then 1 else 0) := by
  rw [move, dif_pos hd]
  by_cases hia : i = a
  · subst i
    by_cases had : a = d
    · subst d
      simp [Function.update_apply]
      omega
    · have hda : d ≠ a := Ne.symm had
      simp [Function.update_apply, had, hda]
  · by_cases hid : i = d
    · subst i
      have hda : d ≠ a := hia
      simp [Function.update_apply, hia, hda]
    · simp [Function.update_apply, hia, hid]

end InventoryState

/-- A deletion rule chooses an occupied leaf, assigning every occupied leaf
strictly positive probability. -/
structure DeletionRule (ι : Type*) [Fintype ι] (m : ℕ) where
  prob : InventoryState ι m → ι → ℝ
  nonneg : ∀ x i, 0 ≤ prob x i
  empty : ∀ x i, x.1 i = 0 → prob x i = 0
  occupied_pos : ∀ x i, 0 < x.1 i → 0 < prob x i
  sum_prob : ∀ x, ∑ i, prob x i = 1

namespace DeletionRule

variable {ι : Type*} [Fintype ι] [DecidableEq ι] [Nonempty ι] {m : ℕ}

/-- Transition probability: delete according to `R`, then independently
arrive at a uniformly chosen leaf. -/
def kernel (R : DeletionRule ι m) : FiniteKernel (InventoryState ι m) where
  trans x y :=
    ∑ d, ∑ a, if InventoryState.move x d a = y then
      R.prob x d * (1 / Fintype.card ι : ℝ) else 0
  trans_nonneg x y := by
    apply Finset.sum_nonneg
    intro d _
    apply Finset.sum_nonneg
    intro a _
    split_ifs
    · exact mul_nonneg (R.nonneg x d) (by positivity)
    · positivity
  sum_trans x := by
    classical
    calc
      ∑ y, ∑ d, ∑ a, (if InventoryState.move x d a = y then
          R.prob x d * (1 / Fintype.card ι : ℝ) else 0) =
          ∑ d, ∑ a, ∑ y, (if InventoryState.move x d a = y then
            R.prob x d * (1 / Fintype.card ι : ℝ) else 0) := by
        rw [Finset.sum_comm]
        apply Finset.sum_congr rfl
        intro d _
        rw [Finset.sum_comm]
      _ = ∑ d, ∑ a, R.prob x d * (1 / Fintype.card ι : ℝ) := by
        apply Finset.sum_congr rfl
        intro d _
        apply Finset.sum_congr rfl
        intro a _
        simp
      _ = 1 := by
        have hinner (d : ι) :
            (∑ _a : ι, R.prob x d * (1 / Fintype.card ι : ℝ)) =
              R.prob x d := by
          rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
          have hc : (Fintype.card ι : ℝ) ≠ 0 := by
            exact_mod_cast Fintype.card_ne_zero
          field_simp
        simp_rw [hinner]
        exact R.sum_prob x

@[simp]
theorem kernel_apply (R : DeletionRule ι m) (x y : InventoryState ι m) :
    R.kernel x y =
      ∑ d, ∑ a, if InventoryState.move x d a = y then
        R.prob x d * (1 / Fintype.card ι : ℝ) else 0 :=
  rfl

/-- Every legal delete/arrive move has positive one-step probability. -/
theorem kernel_move_pos (R : DeletionRule ι m)
    (x : InventoryState ι m) {d a : ι} (hd : 0 < x.1 d) :
    0 < R.kernel x (InventoryState.move x d a) := by
  classical
  let c : ℝ := 1 / Fintype.card ι
  have hc : 0 < c := by
    dsimp [c]
    positivity
  have hterm : 0 < R.prob x d * c := mul_pos (R.occupied_pos x d hd) hc
  rw [kernel_apply]
  have hinner :
      R.prob x d * c ≤
        ∑ a', if InventoryState.move x d a' = InventoryState.move x d a
          then R.prob x d * c else 0 := by
    calc
      R.prob x d * c =
          (if InventoryState.move x d a = InventoryState.move x d a
            then R.prob x d * c else 0) := by simp
      _ ≤ ∑ a', if InventoryState.move x d a' = InventoryState.move x d a
            then R.prob x d * c else 0 :=
        Finset.single_le_sum
          (f := fun a' => if InventoryState.move x d a' = InventoryState.move x d a
            then R.prob x d * c else 0)
          (fun a' _ => by
            split_ifs
            · exact mul_nonneg (R.nonneg x d) hc.le
            · exact le_rfl)
          (Finset.mem_univ a)
  calc
    0 < R.prob x d * c := hterm
    _ ≤ ∑ a', if InventoryState.move x d a' = InventoryState.move x d a
          then R.prob x d * c else 0 := hinner
    _ ≤ ∑ d', ∑ a', if InventoryState.move x d' a' = InventoryState.move x d a
          then R.prob x d' * c else 0 := by
      exact Finset.single_le_sum
        (f := fun d' => ∑ a', if
          InventoryState.move x d' a' = InventoryState.move x d a
            then R.prob x d' * c else 0)
        (fun d' _ => Finset.sum_nonneg fun a' _ => by
          split_ifs
          · exact mul_nonneg (R.nonneg x d') hc.le
          · exact le_rfl)
        (Finset.mem_univ d)

/-- The self-loop probability is at least the uniform arrival mass. -/
theorem one_div_card_le_kernel_self (R : DeletionRule ι m)
    (x : InventoryState ι m) :
    (1 / Fintype.card ι : ℝ) ≤ R.kernel x x := by
  classical
  let c : ℝ := 1 / Fintype.card ι
  have hc : 0 ≤ c := by
    dsimp [c]
    positivity
  rw [kernel_apply]
  calc
    c = ∑ d, R.prob x d * c := by
      rw [← Finset.sum_mul, R.sum_prob]
      simp
    _ ≤ ∑ d, ∑ a, if InventoryState.move x d a = x
          then R.prob x d * c else 0 := by
      apply Finset.sum_le_sum
      intro d _
      calc
        R.prob x d * c ≤
            (if InventoryState.move x d d = x then R.prob x d * c else 0) := by
          simp
        _ ≤ ∑ a, if InventoryState.move x d a = x
              then R.prob x d * c else 0 := by
          exact Finset.single_le_sum
            (f := fun a => if InventoryState.move x d a = x
              then R.prob x d * c else 0)
            (fun a _ => by
              split_ifs
              · exact mul_nonneg (R.nonneg x d) hc
              · exact le_rfl)
            (Finset.mem_univ d)

theorem kernel_hasPositiveLoops (R : DeletionRule ι m) :
    R.kernel.HasPositiveLoops := by
  intro x
  exact lt_of_lt_of_le (by positivity : (0 : ℝ) < 1 / Fintype.card ι)
    (R.one_div_card_le_kernel_self x)

end DeletionRule

end

end FD1D


==> anc/lean-formalization/FD1D/MeasureBridge.lean <==
import FD1D.FinalArithmetic
import FD1D.InvariantTransport
import FD1D.Realization

namespace FD1D

noncomputable section

open MeasureTheory
open ProbabilityTheory
open scoped BigOperators ENNReal

/-!
# Finite laws as measures

This file connects the project's elementary `FiniteLaw` API to Mathlib
probability measures.  It also transfers bounds indexed by a finite count
state to arbitrary random spatial configurations having that count
pushforward.
-/

namespace FiniteLaw

variable {α β Ω : Type*} [Fintype α]

/-- The probability mass function represented by a `FiniteLaw`. -/
def toPMF (μ : FiniteLaw α) : PMF α :=
  PMF.ofFintype (fun x => ENNReal.ofReal (μ.mass x)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg
      (fun x _ => μ.mass_nonneg x), μ.sum_mass]
    simp)

@[simp]
theorem toPMF_apply (μ : FiniteLaw α) (x : α) :
    μ.toPMF x = ENNReal.ofReal (μ.mass x) :=
  rfl

/--
The probability measure represented by a `FiniteLaw`.

On a finite type it is enough to assume measurable singletons: this already
makes every function from the type measurable.
-/
def toMeasure [MeasurableSpace α] (μ : FiniteLaw α) : Measure α :=
  μ.toPMF.toMeasure

instance toMeasure.isProbabilityMeasure [MeasurableSpace α]
    (μ : FiniteLaw α) : IsProbabilityMeasure μ.toMeasure := by
  unfold toMeasure
  infer_instance

@[simp]
theorem toMeasure_apply_singleton [MeasurableSpace α]
    [MeasurableSingletonClass α] (μ : FiniteLaw α) (x : α) :
    μ.toMeasure ({x} : Set α) = ENNReal.ofReal (μ.mass x) := by
  rw [toMeasure,
    PMF.toMeasure_apply_singleton μ.toPMF x (MeasurableSet.singleton x)]
  rfl

@[simp]
theorem toMeasure_real_singleton [MeasurableSpace α]
    [MeasurableSingletonClass α] (μ : FiniteLaw α) (x : α) :
    μ.toMeasure.real ({x} : Set α) = μ.mass x := by
  rw [Measure.real, toMeasure_apply_singleton,
    ENNReal.toReal_ofReal (μ.mass_nonneg x)]

/-- Integration against the associated measure is `FiniteLaw.expect`. -/
@[simp]
theorem integral_toMeasure_eq_expect [MeasurableSpace α]
    [MeasurableSingletonClass α] (μ : FiniteLaw α) (f : α → ℝ) :
    ∫ x, f x ∂μ.toMeasure = μ.expect f := by
  rw [toMeasure, PMF.integral_eq_sum]
  simp only [toPMF_apply, ENNReal.toReal_ofReal (μ.mass_nonneg _),
    smul_eq_mul, expect]

/-- Every real observable is integrable under a finite law's measure. -/
theorem integrable_toMeasure [MeasurableSpace α]
    [MeasurableSingletonClass α] (μ : FiniteLaw α) (f : α → ℝ) :
    Integrable f μ.toMeasure :=
  Integrable.of_finite

/--
A generic pushforward bridge.  If `X` has finite law `μ`, then any integrable
random cost bounded by a state observable has expectation bounded by the
corresponding `FiniteLaw.expect`.
-/
theorem integral_le_expect_of_map_eq
    [MeasurableSpace α] [MeasurableSingletonClass α]
    [MeasurableSpace Ω]
    (P : Measure Ω) (μ : FiniteLaw α)
    (X : Ω → α) (cost : Ω → ℝ) (bound : α → ℝ)
    (hX : AEMeasurable X P)
    (hcost : Integrable cost P)
    (hpoint : ∀ᵐ ω ∂P, cost ω ≤ bound (X ω))
    (hmap : Measure.map X P = μ.toMeasure) :
    ∫ ω, cost ω ∂P ≤ μ.expect bound := by
  have hboundMap : Integrable bound (Measure.map X P) := by
    rw [hmap]
    exact μ.integrable_toMeasure bound
  have hbound :
      Integrable (bound ∘ X) P :=
    hboundMap.comp_aemeasurable hX
  calc
    ∫ ω, cost ω ∂P ≤ ∫ ω, (bound ∘ X) ω ∂P :=
      integral_mono_ae hcost hbound hpoint
    _ = ∫ x, bound x ∂Measure.map X P :=
      (integral_map hX hboundMap.aestronglyMeasurable).symm
    _ = ∫ x, bound x ∂μ.toMeasure := by rw [hmap]
    _ = μ.expect bound := integral_toMeasure_eq_expect μ bound

/-- A convenient final-bound form of `integral_le_expect_of_map_eq`. -/
theorem integral_le_of_map_eq_of_expect_le
    [MeasurableSpace α] [MeasurableSingletonClass α]
    [MeasurableSpace Ω]
    (P : Measure Ω) (μ : FiniteLaw α)
    (X : Ω → α) (cost : Ω → ℝ) (bound : α → ℝ) (B : ℝ)
    (hX : AEMeasurable X P)
    (hcost : Integrable cost P)
    (hpoint : ∀ᵐ ω ∂P, cost ω ≤ bound (X ω))
    (hmap : Measure.map X P = μ.toMeasure)
    (hbound : μ.expect bound ≤ B) :
    ∫ ω, cost ω ∂P ≤ B :=
  (integral_le_expect_of_map_eq P μ X cost bound
    hX hcost hpoint hmap).trans hbound

end FiniteLaw

namespace FiniteKernel

variable {α : Type*} [Fintype α]

/-- The probability law represented by one row of a finite kernel. -/
def rowLaw (K : FiniteKernel α) (x : α) : FiniteLaw α where
  mass := K x
  mass_nonneg := K.trans_nonneg x
  sum_mass := K.sum_trans x

@[simp]
theorem rowLaw_mass (K : FiniteKernel α) (x y : α) :
    (K.rowLaw x).mass y = K x y :=
  rfl

/-- A project `FiniteKernel`, viewed as a Mathlib Markov kernel. -/
noncomputable def toKernel [MeasurableSpace α] [MeasurableSingletonClass α]
    (K : FiniteKernel α) : Kernel α α where
  toFun x := (K.rowLaw x).toMeasure
  measurable' := measurable_of_finite _

@[simp]
theorem toKernel_apply [MeasurableSpace α] [MeasurableSingletonClass α]
    (K : FiniteKernel α) (x : α) :
    K.toKernel x = (K.rowLaw x).toMeasure :=
  rfl

instance toKernel.isMarkovKernel
    [MeasurableSpace α] [MeasurableSingletonClass α]
    (K : FiniteKernel α) : IsMarkovKernel K.toKernel where
  isProbabilityMeasure x := by
    change IsProbabilityMeasure (K.rowLaw x).toMeasure
    infer_instance

end FiniteKernel

namespace HierarchicalDynamics

variable {L m : ℕ}

/-- The actual one-period cost of a concrete spatial configuration. -/
def actualConfigurationCost (a : ℝ) (hm : 0 < m)
    (C : SupplyConfiguration L m) : ℝ :=
  C.expectedActualDistance (stateDyadicMass a C.countState)
    (SupplyConfiguration.canonicalFallback hm)

/--
An arbitrary spatial law is bounded by the finite-law expectation of the
canonical Haar pointwise majorant whenever its count-state pushforward is the
given finite law.
-/
theorem integral_actualConfigurationCost_le_expect
    {Ω : Type*} [MeasurableSpace Ω]
    [MeasurableSpace (InventoryState (DyadicNode L) m)]
    [MeasurableSingletonClass (InventoryState (DyadicNode L) m)]
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (P : Measure Ω)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (C : Ω → SupplyConfiguration L m)
    (hstate : AEMeasurable (fun ω => (C ω).countState) P)
    (hcost : Integrable (fun ω => actualConfigurationCost a hm (C ω)) P)
    (hmap :
      Measure.map (fun ω => (C ω).countState) P = μ.toMeasure) :
    ∫ ω, actualConfigurationCost a hm (C ω) ∂P ≤
      μ.expect (fun x =>
        1 / ((2 ^ L : ℕ) : ℝ) +
          cdfTransportArea
            (haarCombination (haarNodeLeft (L := L))
              (haarNodeWidth (L := L))
              (stateHaarCoefficient a x))) := by
  apply FiniteLaw.integral_le_expect_of_map_eq P μ
    (fun ω => (C ω).countState)
    (fun ω => actualConfigurationCost a hm (C ω))
    (fun x =>
      1 / ((2 ^ L : ℕ) : ℝ) +
        cdfTransportArea
          (haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a x)))
    hstate hcost
  · filter_upwards with ω
    exact stateActualCost_pointwise a ha hm (C ω)
      (SupplyConfiguration.canonicalFallback hm)
  · exact hmap

/--
Stationary equation (3) for an arbitrary random spatial configuration.  Only
the count pushforward is required to be stationary; configurations in the
same count-state fiber may have any distribution.
-/
theorem stationary_actualConfigurationCost_equation_three
    {Ω : Type*} [MeasurableSpace Ω]
    [MeasurableSpace (InventoryState (DyadicNode L) m)]
    [MeasurableSingletonClass (InventoryState (DyadicNode L) m)]
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (P : Measure Ω)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (C : Ω → SupplyConfiguration L m)
    (hstate : AEMeasurable (fun ω => (C ω).countState) P)
    (hcost : Integrable (fun ω => actualConfigurationCost a hm (C ω)) P)
    (hmap :
      Measure.map (fun ω => (C ω).countState) P = μ.toMeasure)
    (hμ : (kernel (L := L) (m := m) a ha hm).IsStationary μ) :
    ∫ ω, actualConfigurationCost a hm (C ω) ∂P ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        a / Real.sqrt 6 *
          Real.sqrt
            (μ.expect (fun x => stateHazardEnergy a x L) -
              1 / (m : ℝ) ^ 2) := by
  let bound : InventoryState (DyadicNode L) m → ℝ := fun x =>
    1 / ((2 ^ L : ℕ) : ℝ) +
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := L))
          (haarNodeWidth (L := L))
          (stateHaarCoefficient a x))
  have hspatial :
      ∫ ω, actualConfigurationCost a hm (C ω) ∂P ≤
        μ.expect bound := by
    simpa [bound] using
      integral_actualConfigurationCost_le_expect
        a ha hm P μ C hstate hcost hmap
  have hfinite :
      μ.expect bound ≤
        1 / ((2 ^ L : ℕ) : ℝ) +
          a / Real.sqrt 6 *
            Real.sqrt
              (μ.expect (fun x => stateHazardEnergy a x L) -
                1 / (m : ℝ) ^ 2) := by
    apply concrete_transport_equation_three
      μ (fun x => x) bound a ha hm
    · intro x
      exact le_rfl
    · simpa using
        concrete_stationary_haar_crossTerm_symmetry
          a ha hm μ (kernel_irreducible a ha hm) hμ
  exact hspatial.trans hfinite

end HierarchicalDynamics

/--
The stationary `6a/m` result transferred from a finite count law to an
arbitrary random law of actual spatial configurations.
-/
theorem stationary_expected_actualConfigurationCost_le_six
    {m : ℕ} (hm : 1 ≤ m)
    {Ω : Type*} [MeasurableSpace Ω]
    [MeasurableSpace
      (InventoryState (DyadicNode (treeDepth m)) m)]
    [MeasurableSingletonClass
      (InventoryState (DyadicNode (treeDepth m)) m)]
    (P : Measure Ω)
    (μ : FiniteLaw
      (InventoryState (DyadicNode (treeDepth m)) m))
    (C : Ω → SupplyConfiguration (treeDepth m) m)
    (hstate : AEMeasurable (fun ω => (C ω).countState) P)
    (hcost : Integrable (fun ω =>
      HierarchicalDynamics.actualConfigurationCost
        (parameterA m : ℝ) (by omega) (C ω)) P)
    (hmap :
      Measure.map (fun ω => (C ω).countState) P = μ.toMeasure)
    (hμ : (parameterizedKernel m hm).IsStationary μ) :
    ∫ ω,
        HierarchicalDynamics.actualConfigurationCost
          (parameterA m : ℝ) (by omega) (C ω) ∂P ≤
      6 * (parameterA m : ℝ) / (m : ℝ) := by
  have ha := parameterA_cast_pos hm
  have hmpos : 0 < m := by omega
  let bound :
      InventoryState (DyadicNode (treeDepth m)) m → ℝ := fun x =>
    1 / ((2 ^ treeDepth m : ℕ) : ℝ) +
      cdfTransportArea
        (haarCombination (haarNodeLeft (L := treeDepth m))
          (haarNodeWidth (L := treeDepth m))
          (HierarchicalDynamics.stateHaarCoefficient
            (parameterA m : ℝ) x))
  have hspatial :
      ∫ ω,
          HierarchicalDynamics.actualConfigurationCost
            (parameterA m : ℝ) hmpos (C ω) ∂P ≤
        μ.expect bound := by
    simpa [bound] using
      (HierarchicalDynamics.integral_actualConfigurationCost_le_expect
        (L := treeDepth m) (m := m)
        (parameterA m : ℝ) ha hmpos P μ C hstate hcost hmap)
  have hμ' :
      (HierarchicalDynamics.kernel
        (L := treeDepth m) (m := m)
        (parameterA m : ℝ) ha hmpos).IsStationary μ := by
    simpa [parameterizedKernel] using hμ
  have hHazard :
      parameterizedHazardEnergy m =
        fun x => HierarchicalDynamics.stateHazardEnergy
          (parameterA m : ℝ) x (treeDepth m) := rfl
  have htransport :
      μ.expect bound ≤
        1 / (leafCount m : ℝ) +
          (parameterA m : ℝ) / Real.sqrt 6 *
            Real.sqrt
              (μ.expect (parameterizedHazardEnergy m) -
                1 / (m : ℝ) ^ 2) := by
    rw [hHazard]
    simpa [bound, leafCount] using
      (HierarchicalDynamics.concrete_transport_equation_three
        μ (fun x => x) bound (parameterA m : ℝ) ha hmpos
        (fun _ => le_rfl)
        (by
          simpa using
            HierarchicalDynamics.concrete_stationary_haar_crossTerm_symmetry
              (parameterA m : ℝ) ha hmpos μ
              (HierarchicalDynamics.kernel_irreducible
                (parameterA m : ℝ) ha hmpos) hμ'))
  exact hspatial.trans
    (stationary_expected_cost_le_six hm μ bound hμ htransport)

end

end FD1D


==> anc/lean-formalization/FD1D/Parameters.lean <==
import FD1D.Basic

/-!
# Parameter choices

This file makes the parameter choices in the hierarchical matching argument
computationally exact.  Natural-number division is the floor in the definition
of the tree depth.
-/

namespace FD1D

noncomputable section

open Filter Asymptotics

/-- The regularization parameter `a = 200 * ceil(log₂(m+1))`. -/
def parameterA (m : ℕ) : ℕ :=
  200 * Nat.clog 2 (m + 1)

/-- The positive integer whose largest dyadic power determines the tree. -/
def depthTarget (m : ℕ) : ℕ :=
  max 1 (m / parameterA m)

/-- The depth of the complete dyadic tree. -/
def treeDepth (m : ℕ) : ℕ :=
  Nat.log 2 (depthTarget m)

/-- The number `n = 2^L` of leaves in the complete dyadic tree. -/
def leafCount (m : ℕ) : ℕ :=
  2 ^ treeDepth m

@[simp] theorem policyA_eq_parameterA (m : ℕ) :
    policyA m = parameterA m := by
  unfold policyA parameterA
  rw [← Real.natCeil_logb_natCast 2 (m + 1)]
  norm_num

theorem parameterA_eq_policyA (m : ℕ) :
    parameterA m = policyA m :=
  (policyA_eq_parameterA m).symm

theorem parameterA_pos {m : ℕ} (hm : 1 ≤ m) :
    0 < parameterA m := by
  unfold parameterA
  exact Nat.mul_pos (by norm_num)
    (Nat.clog_pos (by norm_num) (by omega))

theorem parameterA_ne_zero {m : ℕ} (hm : 1 ≤ m) :
    parameterA m ≠ 0 :=
  (parameterA_pos hm).ne'

theorem parameterA_cast_pos {m : ℕ} (hm : 1 ≤ m) :
    0 < (parameterA m : ℝ) := by
  exact_mod_cast parameterA_pos hm

theorem parameterA_cast_ne_zero {m : ℕ} (hm : 1 ≤ m) :
    (parameterA m : ℝ) ≠ 0 :=
  (parameterA_cast_pos hm).ne'

@[simp] theorem natFloor_parameterRatio (m : ℕ) :
    ⌊(m : ℝ) / (parameterA m : ℝ)⌋₊ = m / parameterA m := by
  simpa using
    (Nat.floor_div_natCast (m : ℝ) (parameterA m))

theorem depthTarget_pos (m : ℕ) :
    0 < depthTarget m := by
  simp [depthTarget]

theorem depthTarget_ne_zero (m : ℕ) :
    depthTarget m ≠ 0 :=
  (depthTarget_pos m).ne'

theorem depthTarget_le {m : ℕ} (hm : 1 ≤ m) :
    depthTarget m ≤ m := by
  simp only [depthTarget, max_le_iff]
  exact ⟨hm, Nat.div_le_self _ _⟩

theorem treeDepth_le_clog {m : ℕ} (hm : 1 ≤ m) :
    treeDepth m ≤ Nat.clog 2 (m + 1) := by
  calc
    treeDepth m = Nat.log 2 (depthTarget m) := rfl
    _ ≤ Nat.log 2 m := Nat.log_mono_right (depthTarget_le hm)
    _ ≤ Nat.clog 2 m := Nat.log_le_clog 2 m
    _ ≤ Nat.clog 2 (m + 1) :=
      Nat.clog_mono_right 2 (Nat.le_succ m)

theorem two_hundred_mul_treeDepth_le_parameterA {m : ℕ}
    (hm : 1 ≤ m) :
    200 * treeDepth m ≤ parameterA m := by
  simpa [parameterA] using
    Nat.mul_le_mul_left 200 (treeDepth_le_clog hm)

theorem parameterA_ge_treeDepth {m : ℕ} (hm : 1 ≤ m) :
    parameterA m ≥ 200 * treeDepth m :=
  two_hundred_mul_treeDepth_le_parameterA hm

theorem parameterA_cast_ge_treeDepth {m : ℕ} (hm : 1 ≤ m) :
    (200 : ℝ) * treeDepth m ≤ parameterA m := by
  exact_mod_cast two_hundred_mul_treeDepth_le_parameterA hm

@[simp] theorem leafCount_eq_pow (m : ℕ) :
    leafCount m = 2 ^ treeDepth m :=
  rfl

theorem leafCount_pos (m : ℕ) :
    0 < leafCount m := by
  simp [leafCount]

theorem one_le_leafCount (m : ℕ) :
    1 ≤ leafCount m :=
  (leafCount_pos m)

theorem leafCount_ne_zero (m : ℕ) :
    leafCount m ≠ 0 :=
  (leafCount_pos m).ne'

theorem leafCount_cast_pos (m : ℕ) :
    0 < (leafCount m : ℝ) := by
  exact_mod_cast leafCount_pos m

theorem leafCount_cast_ne_zero (m : ℕ) :
    (leafCount m : ℝ) ≠ 0 :=
  (leafCount_cast_pos m).ne'

/-- `n` is a power of two not exceeding `max(1, floor(m/a))`. -/
theorem leafCount_le_depthTarget (m : ℕ) :
    leafCount m ≤ depthTarget m := by
  exact Nat.pow_log_le_self 2 (depthTarget_ne_zero m)

/-- Exponent form of the fact that `n` is the largest admissible power of two. -/
theorem pow_le_depthTarget_iff {m k : ℕ} :
    2 ^ k ≤ depthTarget m ↔ k ≤ treeDepth m := by
  rw [treeDepth, Nat.le_log_iff_pow_le (by norm_num) (depthTarget_ne_zero m)]

/-- Every power of two below the target is at most `n`. -/
theorem pow_le_leafCount_of_pow_le_depthTarget {m k : ℕ}
    (hk : 2 ^ k ≤ depthTarget m) :
    2 ^ k ≤ leafCount m := by
  exact Nat.pow_le_pow_right (by norm_num)
    (pow_le_depthTarget_iff.mp hk)

/-- The target is strictly less than twice its largest dyadic power. -/
theorem depthTarget_lt_two_mul_leafCount (m : ℕ) :
    depthTarget m < 2 * leafCount m := by
  change depthTarget m < 2 * 2 ^ Nat.log 2 (depthTarget m)
  simpa [pow_succ'] using
    (Nat.lt_pow_succ_log_self (by norm_num : 1 < 2) (depthTarget m))

theorem parameterQuotient_lt_two_mul_leafCount (m : ℕ) :
    m / parameterA m < 2 * leafCount m := by
  exact (le_max_right 1 (m / parameterA m)).trans_lt
    (depthTarget_lt_two_mul_leafCount m)

/-- Natural-number form of the reciprocal leaf-size estimate. -/
theorem m_le_two_mul_parameterA_mul_leafCount {m : ℕ} (hm : 1 ≤ m) :
    m ≤ 2 * parameterA m * leafCount m := by
  have hlt : m < (2 * leafCount m) * parameterA m :=
    (Nat.div_lt_iff_lt_mul (parameterA_pos hm)).mp
      (parameterQuotient_lt_two_mul_leafCount m)
  calc
    m ≤ (2 * leafCount m) * parameterA m := Nat.le_of_lt hlt
    _ = 2 * parameterA m * leafCount m := by ac_rfl

/-- The paper's estimate `1/n ≤ 2a/m`, over the reals. -/
theorem one_div_leafCount_le_two_mul_parameterA_div {m : ℕ}
    (hm : 1 ≤ m) :
    (1 : ℝ) / leafCount m ≤ 2 * parameterA m / m := by
  apply (div_le_div_iff₀ (leafCount_cast_pos m)
    (by exact_mod_cast hm)).2
  norm_num
  exact_mod_cast m_le_two_mul_parameterA_mul_leafCount hm

/-- A convenient explicit logarithmic bound, still written in base two. -/
theorem parameterA_cast_le_logb {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤ 800 * Real.logb 2 m := by
  have hlog_one :
      (1 : ℝ) ≤ Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
    calc
      (1 : ℝ) = Real.logb 2 2 :=
        (Real.logb_self_eq_one (by norm_num)).symm
      _ ≤ Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
        apply Real.logb_le_logb_of_le (by norm_num) (by norm_num)
        exact_mod_cast (show 2 ≤ m + 1 by omega)
  have hceil :
      (Nat.clog 2 (m + 1) : ℝ) ≤
        2 * Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
    rw [← Real.natCeil_logb_natCast]
    exact Nat.ceil_le_two_mul (by linarith)
  have hsq : m + 1 ≤ m ^ 2 := by
    nlinarith
  have hlog_sq :
      Real.logb 2 (((m + 1 : ℕ) : ℝ)) ≤
        2 * Real.logb 2 (m : ℝ) := by
    calc
      Real.logb 2 (((m + 1 : ℕ) : ℝ)) ≤
          Real.logb 2 ((m : ℝ) ^ 2) := by
        apply Real.logb_le_logb_of_le (by norm_num)
          (by positivity)
        exact_mod_cast hsq
      _ = 2 * Real.logb 2 m := by
        rw [Real.logb_pow]
        norm_num
  rw [parameterA, Nat.cast_mul]
  norm_num
  nlinarith

/-- Explicit natural-log form of `a = O(log m)`, valid for `m ≥ 2`. -/
theorem parameterA_cast_le_log {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤
      (800 / Real.log 2) * Real.log m := by
  calc
    (parameterA m : ℝ) ≤ 800 * Real.logb 2 m :=
      parameterA_cast_le_logb hm
    _ = (800 / Real.log 2) * Real.log m := by
      rw [← Real.log_div_log]
      ring

/-- Asymptotic form of the explicit logarithmic estimate. -/
theorem parameterA_isBigO_log :
    (fun m : ℕ => (parameterA m : ℝ)) =O[atTop]
      (fun m : ℕ => Real.log (m : ℝ)) := by
  refine IsBigO.of_bound (800 / Real.log 2) ?_
  filter_upwards [eventually_ge_atTop 2] with m hm
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_nonneg (Nat.cast_nonneg _),
    abs_of_nonneg (Real.log_nonneg (by exact_mod_cast (show 1 ≤ m by omega)))]
  exact parameterA_cast_le_log hm

end

end FD1D


==> anc/lean-formalization/FD1D/Policy.lean <==
import FD1D.Hazard
import FD1D.Tree
import FD1D.Bellman

namespace FD1D

noncomputable section

/-!
# The hierarchical deletion policy

This module assembles the local two-child formulas into labels on a complete
dyadic tree.  Counts come from a coherent `AggregatedInventory`; hazards are
defined recursively from the root, and all other policy quantities are then
derived from the counts and hazards.
-/

namespace HierarchicalPolicy

open LocalHazard

variable {L m : ℕ}

/-- Select the appropriate extended child hazard. -/
private def childHazard (a h : ℝ) (x y : ℕ) (side : Fin 2) : ℝ :=
  if side = 0 then hL a h x y else hR a h x y

/-- The recursively propagated extended hazard, rooted at `1 / m`. -/
def hazard (I : AggregatedInventory L m) (a : ℝ) :
    ∀ d, DyadicNode d → ℝ
  | 0, _ => 1 / (m : ℝ)
  | d + 1, w =>
      let z := (childrenEquiv d).symm w
      childHazard a (hazard I a d z.1)
        (I.count (d + 1) (leftChild z.1))
        (I.count (d + 1) (rightChild z.1)) z.2

/-- Inventory counts, coerced to reals. -/
def inventory (I : AggregatedInventory L m) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  I.count d v

/-- Conditional left-child deletion probability at an internal node. -/
def splitLeft (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  dL a (I.count (d + 1) (leftChild v))
    (I.count (d + 1) (rightChild v))

/-- Conditional right-child deletion probability at an internal node. -/
def splitRight (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  dR a (I.count (d + 1) (leftChild v))
    (I.count (d + 1) (rightChild v))

/-- Deletion mass `q_v = N_v h_v`. -/
def deletionMass (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  inventory I d v * hazard I a d v

/-- Interval mass `p_v`. -/
def intervalMass (d : ℕ) (v : DyadicNode d) : ℝ :=
  nodeMass d v

/-- Discrepancy `t_v = (p_v - q_v) / a`. -/
def discrepancy (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  (intervalMass d v - deletionMass I a d v) / a

/-- Reciprocal regularized count `Z_v = p_v / (N_v + a)`. -/
def regularizedMass (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  intervalMass d v / (inventory I d v + a)

/-- The normalized Bellman coordinate `y_v = Z_v / h_v`. -/
def bellmanY (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  regularizedMass I a d v / hazard I a d v

/-- The scalar weight in the Bellman function. -/
def bellmanWeight (y : ℝ) : ℝ :=
  (1 + 7 * y ^ 3) / 12

/-- The Bellman function from equation (6). -/
def bellmanFunction (h t y : ℝ) : ℝ :=
  bellmanWeight y * (t - y * h) *
    (2 * h - t - (3 / 2 : ℝ) * y * h)

/-- The Bellman value attached to a policy node. -/
def bellmanValue (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  bellmanFunction (hazard I a d v) (discrepancy I a d v)
    (bellmanY I a d v)

@[simp] theorem hazard_root (I : AggregatedInventory L m) (a : ℝ) :
    hazard I a 0 dyadicRoot = 1 / (m : ℝ) :=
  rfl

@[simp] theorem hazard_leftChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    hazard I a (d + 1) (leftChild v) =
      hL a (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [hazard, childHazard, leftChild]

@[simp] theorem hazard_rightChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    hazard I a (d + 1) (rightChild v) =
      hR a (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [hazard, childHazard, rightChild, show (1 : Fin 2) ≠ 0 by decide]

@[simp] theorem intervalMass_root :
    intervalMass 0 dyadicRoot = 1 := by
  simp [intervalMass]

@[simp] theorem intervalMass_leftChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (leftChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

@[simp] theorem intervalMass_rightChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (rightChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

theorem inventory_children (I : AggregatedInventory L m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    inventory I d v =
      inventory I (d + 1) (leftChild v) +
        inventory I (d + 1) (rightChild v) := by
  unfold inventory
  exact_mod_cast I.count_children d hdL v

theorem split_add (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a)
    (d : ℕ) (v : DyadicNode d) :
    splitLeft I a d v + splitRight I a d v = 1 := by
  exact dL_add_dR ha

theorem hazard_pos (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    ∀ d, d ≤ L → ∀ v, 0 < hazard I a d v := by
  intro d
  induction d with
  | zero =>
      intro _ v
      simp [hazard, Nat.cast_pos.mpr hm]
  | succ d ih =>
      intro hdL w
      let z := (childrenEquiv d).symm w
      have hz : childrenEquiv d z = w := (childrenEquiv d).apply_symm_apply w
      have hp : 0 < hazard I a d z.1 := ih (by omega) z.1
      rw [← hz]
      rcases z with ⟨v, side⟩
      fin_cases side
      · change 0 < hazard I a (d + 1) (leftChild v)
        rw [hazard_leftChild]
        exact hL_pos ha hp
      · change 0 < hazard I a (d + 1) (rightChild v)
        rw [hazard_rightChild]
        exact hR_pos ha hp

theorem deletionMass_eq_count_mul_hazard
    (I : AggregatedInventory L m) (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    deletionMass I a d v =
      (I.count d v : ℝ) * hazard I a d v :=
  rfl

theorem deletionMass_leftChild (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    deletionMass I a (d + 1) (leftChild v) =
      deletionMass I a d v * splitLeft I a d v := by
  let x := I.count (d + 1) (leftChild v)
  let y := I.count (d + 1) (rightChild v)
  have hcount : I.count d v = x + y := I.count_children d hdL v
  have hq :
      deletionMass I a d v =
        N x y * hazard I a d v := by
    simp only [deletionMass, inventory, hcount, N]
    norm_num
  simpa [deletionMass, inventory, splitLeft, x, y] using
    (q_mul_dL_eq_count_mul_hL (a := a) ha hq).symm

theorem deletionMass_rightChild (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    deletionMass I a (d + 1) (rightChild v) =
      deletionMass I a d v * splitRight I a d v := by
  let x := I.count (d + 1) (leftChild v)
  let y := I.count (d + 1) (rightChild v)
  have hcount : I.count d v = x + y := I.count_children d hdL v
  have hq :
      deletionMass I a d v =
        N x y * hazard I a d v := by
    simp only [deletionMass, inventory, hcount, N]
    norm_num
  simpa [deletionMass, inventory, splitRight, x, y] using
    (q_mul_dR_eq_count_mul_hR (a := a) ha hq).symm

theorem deletionMass_children (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    deletionMass I a d v =
      deletionMass I a (d + 1) (leftChild v) +
        deletionMass I a (d + 1) (rightChild v) := by
  rw [deletionMass_leftChild I ha d hdL v,
    deletionMass_rightChild I ha d hdL v, ← mul_add, split_add I ha]
  ring

theorem deletionMass_root (I : AggregatedInventory L m) (a : ℝ)
    (hm : 0 < m) :
    deletionMass I a 0 dyadicRoot = 1 := by
  simp [deletionMass, inventory, I.count_root, hazard, ne_of_gt hm]

theorem deletionMass_nonneg (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionMass I a d v := by
  exact mul_nonneg (Nat.cast_nonneg _) (hazard_pos I ha hm d hdL v).le

/-- At every complete level, the deletion masses form a probability vector. -/
theorem sum_deletionMass (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) :
    ∑ v, deletionMass I a d v = 1 := by
  let q : CoherentTreeLabel L ℝ :=
    { value := deletionMass I a
      children := deletionMass_children I ha }
  rw [show (∑ v, deletionMass I a d v) = levelSum q.value d by rfl]
  rw [q.levelSum_eq_root hdL]
  exact deletionMass_root I a hm

theorem leaf_deletionMass_nonneg (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m) (v : DyadicNode L) :
    0 ≤ deletionMass I a L v :=
  deletionMass_nonneg I ha hm le_rfl v

theorem sum_leaf_deletionMass (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m) :
    ∑ v : DyadicNode L, deletionMass I a L v = 1 :=
  sum_deletionMass I ha hm le_rfl

theorem leaf_deletionMass_eq_zero_of_count_eq_zero
    (I : AggregatedInventory L m) (a : ℝ) (v : DyadicNode L)
    (hv : I.count L v = 0) :
    deletionMass I a L v = 0 := by
  simp [deletionMass, inventory, hv]

theorem discrepancy_eq (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    discrepancy I a d v =
      (nodeMass d v - deletionMass I a d v) / a :=
  rfl

theorem regularizedMass_eq (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    regularizedMass I a d v =
      nodeMass d v / (inventory I d v + a) :=
  rfl

theorem discrepancy_root (I : AggregatedInventory L m) {a : ℝ}
    (_ha : 0 < a) (hm : 0 < m) :
    discrepancy I a 0 dyadicRoot = 0 := by
  rw [discrepancy_eq, deletionMass_root I a hm]
  simp only [nodeMass_root]
  simp

private theorem parent_local_data
    (I : AggregatedInventory L m) {a : ℝ} (_ha : 0 < a)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    let x := I.count (d + 1) (leftChild v)
    let y := I.count (d + 1) (rightChild v)
    inventory I d v = N x y ∧
      deletionMass I a d v = q (hazard I a d v) x y := by
  dsimp
  have hc := I.count_children d hdL v
  constructor <;> simp [inventory, deletionMass, N, q, hc]

theorem discrepancy_eq_local (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    discrepancy I a d v =
      t a (intervalMass d v) (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [discrepancy]
  have hp := parent_local_data I ha d hdL v
  simp only at hp
  rw [hp.2]
  rfl

theorem discrepancy_leftChild (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    discrepancy I a (d + 1) (leftChild v) =
      tL a (intervalMass d v) (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [discrepancy, intervalMass_leftChild,
    deletionMass_leftChild I ha d hdL v]
  have hp := parent_local_data I ha d hdL v
  simp only at hp
  rw [hp.2]
  rfl

theorem discrepancy_rightChild (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    discrepancy I a (d + 1) (rightChild v) =
      tR a (intervalMass d v) (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [discrepancy, intervalMass_rightChild,
    deletionMass_rightChild I ha d hdL v]
  have hp := parent_local_data I ha d hdL v
  simp only at hp
  rw [hp.2]
  rfl

/-- The invariant `t_v / h_v ≤ 1/2`, propagated from the root. -/
theorem discrepancy_div_hazard_le_half
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    ∀ d, d ≤ L → ∀ v,
      discrepancy I a d v / hazard I a d v ≤ 1 / 2 := by
  intro d
  induction d with
  | zero =>
      intro _ v
      have hv : v = dyadicRoot := Fin.eq_zero v
      subst v
      rw [discrepancy_root I ha hm]
      simp
  | succ d ih =>
      intro hdL w
      let z := (childrenEquiv d).symm w
      have hz : childrenEquiv d z = w := (childrenEquiv d).apply_symm_apply w
      have hd : d < L := by omega
      have hparent : 0 < hazard I a d z.1 :=
        hazard_pos I ha hm d (by omega) z.1
      have hinv := ih (by omega) z.1
      rw [discrepancy_eq_local I ha d hd z.1] at hinv
      rw [← hz]
      rcases z with ⟨v, side⟩
      fin_cases side
      · change
          discrepancy I a (d + 1) (leftChild v) /
              hazard I a (d + 1) (leftChild v) ≤ 1 / 2
        rw [discrepancy_leftChild I ha d hd v, hazard_leftChild]
        exact
          (t_div_h_le_half_left (a := a)
            (p := intervalMass d v) (h := hazard I a d v)
            (x := I.count (d + 1) (leftChild v))
            (y := I.count (d + 1) (rightChild v)) ha hparent hinv)
      · change
          discrepancy I a (d + 1) (rightChild v) /
              hazard I a (d + 1) (rightChild v) ≤ 1 / 2
        rw [discrepancy_rightChild I ha d hd v, hazard_rightChild]
        exact
          (t_div_h_le_half_right (a := a)
            (p := intervalMass d v) (h := hazard I a d v)
            (x := I.count (d + 1) (leftChild v))
            (y := I.count (d + 1) (rightChild v)) ha hparent hinv)

/-- Equation (5), now available at every policy node. -/
theorem intervalMass_le_regularized_count_mul_hazard
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) {d : ℕ} (hdL : d ≤ L)
    (v : DyadicNode d) :
    intervalMass d v ≤
      (inventory I d v + a) * hazard I a d v := by
  have hh := hazard_pos I ha hm d hdL v
  have ht := discrepancy_div_hazard_le_half I ha hm d hdL v
  have ht' : discrepancy I a d v ≤ hazard I a d v / 2 := by
    have := (div_le_iff₀ hh).mp ht
    linarith
  rw [discrepancy] at ht'
  have := (div_le_iff₀ ha).mp ht'
  simp only [deletionMass, inventory] at this
  have hN : (0 : ℝ) ≤ (I.count d v : ℝ) := Nat.cast_nonneg _
  have hah : 0 ≤ a * hazard I a d v := mul_nonneg ha.le hh.le
  change intervalMass d v ≤
    ((I.count d v : ℝ) + a) * hazard I a d v
  nlinarith

theorem bellmanY_nonneg (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ bellmanY I a d v := by
  have hh := (hazard_pos I ha hm d hdL v).le
  have hden : 0 < inventory I d v + a := by
    dsimp [inventory]
    positivity
  exact div_nonneg (div_nonneg (nodeMass_nonneg d v) hden.le) hh

theorem bellmanY_le_one (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    bellmanY I a d v ≤ 1 := by
  have hh := hazard_pos I ha hm d hdL v
  have hden : 0 < inventory I d v + a := by
    dsimp [inventory]
    positivity
  rw [bellmanY, regularizedMass]
  apply (div_le_iff₀ hh).2
  apply (div_le_iff₀ hden).2
  simpa [mul_comm] using
    intervalMass_le_regularized_count_mul_hazard I ha hm hdL v

theorem discrepancy_div_hazard_le_bellmanY
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    discrepancy I a d v / hazard I a d v ≤ bellmanY I a d v := by
  have hh := hazard_pos I ha hm d hdL v
  have hden : 0 < inventory I d v + a := by
    dsimp [inventory]
    positivity
  have hbase :
      discrepancy I a d v ≤ regularizedMass I a d v := by
    rw [regularizedMass, discrepancy, deletionMass]
    apply (div_le_div_iff₀ ha hden).2
    have hmajor :=
      intervalMass_le_regularized_count_mul_hazard I ha hm hdL v
    have hN : 0 ≤ inventory I d v := Nat.cast_nonneg _
    nlinarith
  exact div_le_div_of_nonneg_right hbase hh.le

/-- The signed imbalance at an internal node. -/
def imbalance (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  deletionMass I a (d + 1) (leftChild v) -
    deletionMass I a (d + 1) (rightChild v)

theorem imbalance_eq_local (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (d : ℕ) (hdL : d < L)
    (v : DyadicNode d) :
    imbalance I a d v =
      b a (hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [imbalance, deletionMass_leftChild I ha d hdL v,
    deletionMass_rightChild I ha d hdL v]
  have hp := parent_local_data I ha d hdL v
  simp only at hp
  rw [hp.2]
  rfl

/-- The local inequality whose tree sum is the hazard-energy bound. -/
theorem local_hazard_inequality
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    (imbalance I a d v) ^ 2 ≤
      2 * a ^ 2 *
        (childAverage (fun d v => (hazard I a d v) ^ 2) d v -
          (hazard I a d v) ^ 2) := by
  have hlocal :=
    hazardIncrement_ge
      (h := hazard I a d v)
      (x := I.count (d + 1) (leftChild v))
      (y := I.count (d + 1) (rightChild v)) ha
  rw [imbalance_eq_local I ha d hdL v]
  unfold childAverage
  simp only [hazard_leftChild, hazard_rightChild]
  simpa [mul_comm] using
    (div_le_iff₀ (by positivity : 0 < 2 * a ^ 2)).mp hlocal

theorem hazard_energy_bound
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    internalWeightedSum (fun d v => (imbalance I a d v) ^ 2) L ≤
      2 * a ^ 2 *
        (FD1D.hazardEnergy (hazard I a) L - 1 / (m : ℝ) ^ 2) := by
  exact hazard_energy_bound_of_root L (hazard I a) (imbalance I a)
    (mod_cast (ne_of_gt hm)) (hazard_root I a)
    (local_hazard_inequality I ha)

/--
The one isolated interface to the polynomial Bellman certificate.  A module
importing both this policy and `FD1D.Bellman` can prove this proposition from
`FD1D.local_bellman_inequality`; no certificate algebra is duplicated here.
-/
def LocalBellmanHypothesis (I : AggregatedInventory L m) (a : ℝ) : Prop :=
  ∀ d, d < L → ∀ v,
    childAverage
          (fun d v => discrepancy I a d v * regularizedMass I a d v) d v +
        childAverage (bellmanValue I a) d v - bellmanValue I a d v ≥
      (childAverage (fun d v => (hazard I a d v) ^ 2) d v -
        (hazard I a d v) ^ 2) / 100

private theorem child_denominator_left
    {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    2 * ((x : ℝ) + a) * hL a h x y =
      h * N x y + 2 * a * (h + V a h x y) := by
  by_cases hxy : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    simp [hL, hR, V, N]
  · rw [V_eq ha]
    simp only [hL, if_neg hxy]
    field_simp [D_ne_zero ha hxy]
    unfold D N
    ring

private theorem child_denominator_right
    {a h : ℝ} {x y : ℕ} (ha : 0 < a) :
    2 * ((y : ℝ) + a) * hR a h x y =
      h * N x y + 2 * a * (h + V a h x y) := by
  by_cases hxy : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    simp [hL, hR, V, N]
  · rw [V_eq ha]
    simp only [hR, if_neg hxy]
    field_simp [D_ne_zero ha hxy]
    unfold D N
    ring

private theorem childY_left_normalized
    {a h p : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    (p / 2 / ((x : ℝ) + a)) / hL a h x y =
      (N x y / a + ((p - N x y * h) / a) / h) /
        (N x y / a + 2 + 2 * (V a h x y / h)) := by
  have hV : 0 ≤ V a h x y := V_nonneg ha hh.le
  have hC :
      0 < h * N x y + 2 * a * (h + V a h x y) := by
    have hN := N_nonneg x y
    have hah : 0 < 2 * a * h := by positivity
    nlinarith [mul_nonneg hh.le hN, mul_nonneg ha.le hV]
  have hxa : 0 < (x : ℝ) + a := count_add_a_pos ha x
  have hhL : 0 < hL a h x y := hL_pos ha hh
  calc
    (p / 2 / ((x : ℝ) + a)) / hL a h x y =
        p / (2 * ((x : ℝ) + a) * hL a h x y) := by
      field_simp [hxa.ne', hhL.ne']
    _ = p / (h * N x y + 2 * a * (h + V a h x y)) := by
      rw [child_denominator_left ha]
    _ = (N x y / a + ((p - N x y * h) / a) / h) /
        (N x y / a + 2 + 2 * (V a h x y / h)) := by
      have hnum :
          N x y / a + ((p - N x y * h) / a) / h =
            p / (a * h) := by
        field_simp [ha.ne', hh.ne']
        ring
      have hden :
          N x y / a + 2 + 2 * (V a h x y / h) =
            (h * N x y + 2 * a * (h + V a h x y)) / (a * h) := by
        field_simp [ha.ne', hh.ne']
        ring
      rw [hnum, hden]
      field_simp [ha.ne', hh.ne', hC.ne']

private theorem childY_right_normalized
    {a h p : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    (p / 2 / ((y : ℝ) + a)) / hR a h x y =
      (N x y / a + ((p - N x y * h) / a) / h) /
        (N x y / a + 2 + 2 * (V a h x y / h)) := by
  have hV : 0 ≤ V a h x y := V_nonneg ha hh.le
  have hC :
      0 < h * N x y + 2 * a * (h + V a h x y) := by
    have hN := N_nonneg x y
    have hah : 0 < 2 * a * h := by positivity
    nlinarith [mul_nonneg hh.le hN, mul_nonneg ha.le hV]
  have hya : 0 < (y : ℝ) + a := count_add_a_pos ha y
  have hhR : 0 < hR a h x y := hR_pos ha hh
  calc
    (p / 2 / ((y : ℝ) + a)) / hR a h x y =
        p / (2 * ((y : ℝ) + a) * hR a h x y) := by
      field_simp [hya.ne', hhR.ne']
    _ = p / (h * N x y + 2 * a * (h + V a h x y)) := by
      rw [child_denominator_right ha]
    _ = (N x y / a + ((p - N x y * h) / a) / h) /
        (N x y / a + 2 + 2 * (V a h x y / h)) := by
      have hnum :
          N x y / a + ((p - N x y * h) / a) / h =
            p / (a * h) := by
        field_simp [ha.ne', hh.ne']
        ring
      have hden :
          N x y / a + 2 + 2 * (V a h x y / h) =
            (h * N x y + 2 * a * (h + V a h x y)) / (a * h) := by
        field_simp [ha.ne', hh.ne']
        ring
      rw [hnum, hden]
      field_simp [ha.ne', hh.ne', hC.ne']

/-!
This is the only proof tied to `FD1D.Bellman`.  It converts the concrete
policy labels into the normalized coordinates of the polynomial certificate.
-/
theorem localBellmanHypothesis
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    LocalBellmanHypothesis I a := by
  intro d hdL v
  let x := I.count (d + 1) (leftChild v)
  let y := I.count (d + 1) (rightChild v)
  let h := hazard I a d v
  let p := intervalMass d v
  let tt := discrepancy I a d v
  let s := inventory I d v / a
  let r := tt / h
  let vv := V a h x y / h
  let ww := w a h x y / h
  have hh : 0 < h := hazard_pos I ha hm d (by omega) v
  have hN : 0 ≤ inventory I d v := Nat.cast_nonneg _
  have hcount : inventory I d v = N x y :=
    (parent_local_data I ha d hdL v).1
  have hs : 0 ≤ s := div_nonneg hN ha.le
  have hrUpper : r ≤ 1 / 2 :=
    discrepancy_div_hazard_le_half I ha hm d (by omega) v
  have hp : 0 < p := nodeMass_pos d v
  have htt :
      tt = (p - inventory I d v * h) / a := by
    rfl
  have hrLower : -s < r := by
    dsimp only [r, s]
    rw [htt]
    field_simp [ha.ne', hh.ne']
    nlinarith
  have hV0 : 0 ≤ V a h x y := V_nonneg ha hh.le
  have hv0 : 0 ≤ vv := div_nonneg hV0 hh.le
  have hvUpper : vv ≤ s / 2 := by
    calc
      vv ≤ N x y / (2 * a) :=
        V_div_h_le (x := x) (y := y) ha hh
      _ = s / 2 := by
        dsimp only [s]
        rw [hcount]
        ring
  have hwSq : ww ^ 2 = normalizedW s vv := by
    dsimp only [ww, vv, s]
    rw [hcount, normalizedW, div_pow, w_sq_eq ha]
    field_simp [ha.ne', hh.ne', N_add_two_mul_a_ne_zero ha x y]
  have htNorm : tt = h * r := by
    dsimp only [r]
    field_simp [hh.ne']
  have hy :
      bellmanY I a d v = (s + r) / (s + 1) := by
    rw [bellmanY, regularizedMass]
    dsimp only [r, s]
    rw [htt]
    dsimp only [p, h]
    field_simp [ha.ne',
      (hazard_pos I ha hm d (by omega) v).ne']
    ring
  have hhL :
      hazard I a (d + 1) (leftChild v) =
        h * (1 + vv + ww) := by
    rw [hazard_leftChild, hL_eq_h_add_V_add_w]
    dsimp only [vv, ww]
    field_simp [hh.ne']
    ring
  have hhR :
      hazard I a (d + 1) (rightChild v) =
        h * (1 + vv - ww) := by
    rw [hazard_rightChild, hR_eq_h_add_V_sub_w]
    dsimp only [vv, ww]
    field_simp [hh.ne']
    ring
  have htL :
      discrepancy I a (d + 1) (leftChild v) =
        h * (r / 2 + ww) := by
    rw [discrepancy_leftChild I ha d hdL v, tL_eq ha]
    rw [← discrepancy_eq_local I ha d hdL v]
    dsimp only [r, ww, tt]
    field_simp [hh.ne']
    ring
  have htR :
      discrepancy I a (d + 1) (rightChild v) =
        h * (r / 2 - ww) := by
    rw [discrepancy_rightChild I ha d hdL v, tR_eq ha]
    rw [← discrepancy_eq_local I ha d hdL v]
    dsimp only [r, ww, tt]
    field_simp [hh.ne']
    ring
  have hyL :
      bellmanY I a (d + 1) (leftChild v) =
        (s + r) / (s + 2 + 2 * vv) := by
    rw [bellmanY, regularizedMass, inventory, hazard_leftChild,
      intervalMass_leftChild]
    change
      (p / 2 / ((x : ℝ) + a)) / hL a h x y =
        (s + r) / (s + 2 + 2 * vv)
    dsimp only [r, s, vv]
    rw [htt, hcount]
    exact childY_left_normalized ha hh
  have hyR :
      bellmanY I a (d + 1) (rightChild v) =
        (s + r) / (s + 2 + 2 * vv) := by
    rw [bellmanY, regularizedMass, inventory, hazard_rightChild,
      intervalMass_rightChild]
    change
      (p / 2 / ((y : ℝ) + a)) / hR a h x y =
        (s + r) / (s + 2 + 2 * vv)
    dsimp only [r, s, vv]
    rw [htt, hcount]
    exact childY_right_normalized ha hh
  have hZL :
      regularizedMass I a (d + 1) (leftChild v) =
        bellmanY I a (d + 1) (leftChild v) *
          hazard I a (d + 1) (leftChild v) := by
    rw [bellmanY]
    exact (div_mul_cancel₀ _
      (hazard_pos I ha hm (d + 1) (by omega) (leftChild v)).ne').symm
  have hZR :
      regularizedMass I a (d + 1) (rightChild v) =
        bellmanY I a (d + 1) (rightChild v) *
          hazard I a (d + 1) (rightChild v) := by
    rw [bellmanY]
    exact (div_mul_cancel₀ _
      (hazard_pos I ha hm (d + 1) (by omega) (rightChild v)).ne').symm
  have hlocal := FD1D.local_bellman_inequality
    hs hrLower hrUpper hv0 hvUpper hwSq htNorm hy hhL hhR htL htR
    hyL hyR hZL hZR
  dsimp only [h, tt] at hlocal
  simpa [childAverage, bellmanValue, bellmanFunction, bellmanWeight,
    FD1D.B, FD1D.d, ge_iff_le, div_eq_mul_inv, mul_comm] using hlocal

private theorem bellmanWeight_nonnegative {y : ℝ} (hy : 0 ≤ y) :
    0 ≤ bellmanWeight y := by
  unfold bellmanWeight
  positivity

private theorem bellmanFunction_nonpositive
    {h r y : ℝ}
    (hh : 0 ≤ h) (hr : r ≤ 1 / 2)
    (hy0 : 0 ≤ y) (hy1 : y ≤ 1) (hry : r ≤ y) :
    bellmanFunction h (h * r) y ≤ 0 := by
  have hfirst : h * r - y * h ≤ 0 := by
    rw [show h * r - y * h = h * (r - y) by ring]
    exact mul_nonpos_of_nonneg_of_nonpos hh (sub_nonpos.mpr hry)
  have hcoefficient : 0 ≤ 2 - r - (3 / 2 : ℝ) * y := by
    linarith
  have hsecond :
      0 ≤ 2 * h - h * r - (3 / 2 : ℝ) * y * h := by
    rw [show 2 * h - h * r - (3 / 2 : ℝ) * y * h =
      h * (2 - r - (3 / 2 : ℝ) * y) by ring]
    exact mul_nonneg hh hcoefficient
  unfold bellmanFunction
  exact mul_nonpos_of_nonpos_of_nonneg
    (mul_nonpos_of_nonneg_of_nonpos (bellmanWeight_nonnegative hy0) hfirst)
    hsecond

private theorem bellmanFunction_root_identity (h y : ℝ) :
    h ^ 2 / 3 + bellmanFunction h 0 y =
      h ^ 2 * (1 - y) *
        (5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3)) / 24 := by
  unfold bellmanFunction bellmanWeight
  ring

private theorem bellmanFunction_root_bound
    {h y : ℝ} (hy0 : 0 ≤ y) (hy1 : y ≤ 1) :
    -(h ^ 2) / 3 ≤ bellmanFunction h 0 y := by
  have hpoly :
      0 ≤ 5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3) := by
    positivity
  have hrhs :
      0 ≤ h ^ 2 * (1 - y) *
        (5 + (1 - y) * (3 + 7 * y + 14 * y ^ 2 + 21 * y ^ 3)) / 24 := by
    positivity
  nlinarith [bellmanFunction_root_identity h y]

theorem bellmanValue_leaf_nonpos
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) (v : DyadicNode L) :
    bellmanValue I a L v ≤ 0 := by
  let h := hazard I a L v
  let r := discrepancy I a L v / h
  have hh : 0 ≤ h := (hazard_pos I ha hm L le_rfl v).le
  have hr : r ≤ 1 / 2 :=
    discrepancy_div_hazard_le_half I ha hm L le_rfl v
  have hy0 := bellmanY_nonneg I ha hm le_rfl v
  have hy1 := bellmanY_le_one I ha hm le_rfl v
  have hry :=
    discrepancy_div_hazard_le_bellmanY I ha hm le_rfl v
  have ht : discrepancy I a L v = h * r := by
    dsimp [r, h]
    field_simp [(hazard_pos I ha hm L le_rfl v).ne']
  rw [bellmanValue, ht]
  exact bellmanFunction_nonpositive hh hr hy0 hy1 hry

theorem bellmanValue_root_lower
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    -(1 / (3 * (m : ℝ) ^ 2)) ≤ bellmanValue I a 0 dyadicRoot := by
  rw [bellmanValue, discrepancy_root I ha hm, hazard_root]
  have h := bellmanFunction_root_bound
    (h := 1 / (m : ℝ))
    (bellmanY_nonneg I ha hm (Nat.zero_le L) dyadicRoot)
    (bellmanY_le_one I ha hm (Nat.zero_le L) dyadicRoot)
  have hm0 : (m : ℝ) ≠ 0 := by exact_mod_cast (ne_of_gt hm)
  have heq :
      -(1 / (3 * (m : ℝ) ^ 2)) = -((1 / (m : ℝ)) ^ 2) / 3 := by
    field_simp [hm0]
  rw [heq]
  exact h

/-- Equation (9) specialized to the concrete hierarchical policy. -/
theorem deterministic_bellman_bound
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    FD1D.bellmanDrift L a (inventory I) (deletionMass I a) ≥
      a * (FD1D.hazardEnergy (hazard I a) L / 100 -
        103 / (300 * (m : ℝ) ^ 2)) := by
  exact FD1D.deterministic_bellman_bound L
    (inventory I) (deletionMass I a) (hazard I a)
    (discrepancy I a) (regularizedMass I a) (bellmanValue I a)
    ha (mod_cast hm) (discrepancy_eq I a) (regularizedMass_eq I a)
    (hazard_root I a) (localBellmanHypothesis I ha hm)
    (bellmanValue_leaf_nonpos I ha hm)
    (bellmanValue_root_lower I ha hm)

end HierarchicalPolicy

end

end FD1D


==> anc/lean-formalization/FD1D/PolynomialCertificate.lean <==
import Mathlib

/-!
# Sparse exact polynomial certificate

This module implements a computable dense representation of trivariate
integer polynomials.  Its proved evaluator is used to kernel-check every
coefficient in the four Bellman charts without materializing enormous
`ring_nf` goals.
-/

namespace FD1D

namespace BellmanCertificate

structure DPoly (R : Type) where
  coeffs : List R
deriving DecidableEq, Repr

namespace DPoly

def const (a : R) : DPoly R := ⟨[a]⟩

def addCoeffs [Add R] : List R → List R → List R
  | [], q => q
  | p, [] => p
  | a :: p, b :: q => (a + b) :: addCoeffs p q

def neg [Neg R] (p : DPoly R) : DPoly R :=
  ⟨p.coeffs.map (-·)⟩

def add [Add R] (p q : DPoly R) : DPoly R :=
  ⟨addCoeffs p.coeffs q.coeffs⟩

def scale [Mul R] (a : R) (p : DPoly R) : DPoly R :=
  ⟨p.coeffs.map (a * ·)⟩

def mulCoeffs [Zero R] [Add R] [Mul R] : List R → List R → List R
  | [], _ => []
  | a :: p, q =>
      addCoeffs (q.map (a * ·)) (0 :: mulCoeffs p q)

def mul [Zero R] [Add R] [Mul R] (p q : DPoly R) : DPoly R :=
  ⟨mulCoeffs p.coeffs q.coeffs⟩

def pow [Zero R] [One R] [Add R] [Mul R] (p : DPoly R) : ℕ → DPoly R
  | 0 => const 1
  | n + 1 => mul (pow p n) p

instance [Zero R] : Zero (DPoly R) := ⟨⟨[]⟩⟩
instance [One R] : One (DPoly R) := ⟨const 1⟩
instance [Add R] : Add (DPoly R) := ⟨add⟩
instance [Neg R] : Neg (DPoly R) := ⟨neg⟩
instance [Sub R] [Neg R] [Add R] : Sub (DPoly R) := ⟨fun p q => p + -q⟩
instance [Zero R] [Add R] [Mul R] : Mul (DPoly R) := ⟨mul⟩
instance [Zero R] [One R] [Add R] [Mul R] : Pow (DPoly R) Nat := ⟨pow⟩
instance (n : ℕ) [OfNat R (n + 2)] : OfNat (DPoly R) (n + 2) :=
  ⟨const (OfNat.ofNat (n + 2))⟩

@[simp] theorem coeffs_zero [Zero R] :
    (0 : DPoly R).coeffs = [] := rfl

@[simp] theorem coeffs_one [One R] :
    (1 : DPoly R).coeffs = [1] := rfl

@[simp] theorem coeffs_ofNat (n : ℕ) [OfNat R (n + 2)] :
    (OfNat.ofNat (n + 2) : DPoly R).coeffs =
      [OfNat.ofNat (n + 2)] := rfl

def X [Zero R] [One R] : DPoly R := ⟨[0, 1]⟩

def evalCoeffs [Zero S] [Add S] [Mul S]
    (f : R → S) (x : S) : List R → S
  | [] => 0
  | a :: p => f a + x * evalCoeffs f x p

def eval [Zero S] [Add S] [Mul S]
    (f : R → S) (x : S) (p : DPoly R) : S :=
  evalCoeffs f x p.coeffs

@[simp] theorem evalCoeffs_nil [Zero S] [Add S] [Mul S]
    (f : R → S) (x : S) :
    evalCoeffs f x [] = 0 := rfl

@[simp] theorem evalCoeffs_cons [Zero S] [Add S] [Mul S]
    (f : R → S) (x : S) (a : R) (p : List R) :
    evalCoeffs f x (a :: p) = f a + x * evalCoeffs f x p := rfl

theorem evalCoeffs_add [Zero R] [Add R] [CommRing S]
    (f : R → S) (hf0 : f 0 = 0)
    (hfadd : ∀ a b, f (a + b) = f a + f b)
    (x : S) (p q : List R) :
    evalCoeffs f x (addCoeffs p q) =
      evalCoeffs f x p + evalCoeffs f x q := by
  induction p generalizing q with
  | nil =>
      simp [addCoeffs, evalCoeffs]
  | cons a p ih =>
      cases q with
      | nil =>
          simp [addCoeffs, evalCoeffs]
      | cons b q =>
          simp only [addCoeffs, evalCoeffs, hfadd, ih]
          ring

theorem evalCoeffs_neg [Neg R] [CommRing S]
    (f : R → S) (hfneg : ∀ a, f (-a) = -f a)
    (x : S) (p : List R) :
    evalCoeffs f x (p.map (-·)) = -evalCoeffs f x p := by
  induction p with
  | nil => simp [evalCoeffs]
  | cons a p ih =>
      simp only [List.map_cons, evalCoeffs, hfneg, ih]
      ring

theorem evalCoeffs_scale [Mul R] [CommRing S]
    (f : R → S)
    (hfmul : ∀ a b, f (a * b) = f a * f b)
    (x : S) (a : R) (p : List R) :
    evalCoeffs f x (p.map (a * ·)) =
      f a * evalCoeffs f x p := by
  induction p with
  | nil => simp [evalCoeffs]
  | cons b p ih =>
      simp only [List.map_cons, evalCoeffs, hfmul, ih]
      ring

theorem evalCoeffs_mul [Zero R] [Add R] [Mul R] [CommRing S]
    (f : R → S) (hf0 : f 0 = 0)
    (hfadd : ∀ a b, f (a + b) = f a + f b)
    (hfmul : ∀ a b, f (a * b) = f a * f b)
    (x : S) (p q : List R) :
    evalCoeffs f x (mulCoeffs p q) =
      evalCoeffs f x p * evalCoeffs f x q := by
  induction p with
  | nil => simp [mulCoeffs, evalCoeffs]
  | cons a p ih =>
      rw [mulCoeffs, evalCoeffs_add f hf0 hfadd]
      rw [evalCoeffs_scale f hfmul]
      simp only [evalCoeffs, hf0, zero_add, ih]
      ring

@[simp] theorem eval_zero [Zero R] [CommRing S]
    (f : R → S) (x : S) :
    eval f x (0 : DPoly R) = 0 := rfl

@[simp] theorem eval_const [CommRing S]
    (f : R → S) (x : S) (a : R) :
    eval f x (const a) = f a := by
  simp [eval, const, evalCoeffs]

theorem eval_add [Zero R] [Add R] [CommRing S]
    (f : R → S) (hf0 : f 0 = 0)
    (hfadd : ∀ a b, f (a + b) = f a + f b)
    (x : S) (p q : DPoly R) :
    eval f x (add p q) = eval f x p + eval f x q := by
  exact evalCoeffs_add f hf0 hfadd x p.coeffs q.coeffs

theorem eval_neg [Neg R] [CommRing S]
    (f : R → S) (hfneg : ∀ a, f (-a) = -f a)
    (x : S) (p : DPoly R) :
    eval f x (neg p) = -eval f x p := by
  exact evalCoeffs_neg f hfneg x p.coeffs

theorem eval_mul [Zero R] [Add R] [Mul R] [CommRing S]
    (f : R → S) (hf0 : f 0 = 0)
    (hfadd : ∀ a b, f (a + b) = f a + f b)
    (hfmul : ∀ a b, f (a * b) = f a * f b)
    (x : S) (p q : DPoly R) :
    eval f x (mul p q) = eval f x p * eval f x q := by
  exact evalCoeffs_mul f hf0 hfadd hfmul x p.coeffs q.coeffs

theorem eval_pow [Zero R] [One R] [Add R] [Mul R] [CommRing S]
    (f : R → S) (hf0 : f 0 = 0) (hf1 : f 1 = 1)
    (hfadd : ∀ a b, f (a + b) = f a + f b)
    (hfmul : ∀ a b, f (a * b) = f a * f b)
    (x : S) (p : DPoly R) (n : ℕ) :
    eval f x (pow p n) = eval f x p ^ n := by
  induction n with
  | zero =>
      rw [DPoly.pow, eval_const, hf1, pow_zero]
  | succ n ih =>
      rw [pow, eval_mul f hf0 hfadd hfmul, ih, pow_succ]

end DPoly

abbrev Poly3 := DPoly (DPoly (DPoly ℤ))

def U : Poly3 := DPoly.X
def V : Poly3 := DPoly.const DPoly.X
def Z : Poly3 := DPoly.const (DPoly.const DPoly.X)

def eval1 (p : DPoly ℤ) (z : ℝ) : ℝ :=
  DPoly.eval (fun c : ℤ => (c : ℝ)) z p

def eval2 (p : DPoly (DPoly ℤ)) (v z : ℝ) : ℝ :=
  DPoly.eval (fun q => eval1 q z) v p

def eval3 (p : Poly3) (u v z : ℝ) : ℝ :=
  DPoly.eval (fun q => eval2 q v z) u p

@[simp] theorem eval1_zero (z : ℝ) : eval1 0 z = 0 := rfl

@[simp] theorem eval1_one (z : ℝ) : eval1 1 z = 1 := by
  simp [eval1, DPoly.eval, DPoly.const, DPoly.evalCoeffs]

@[simp] theorem eval1_add (p q : DPoly ℤ) (z : ℝ) :
    eval1 (p + q) z = eval1 p z + eval1 q z := by
  apply DPoly.eval_add
  · simp
  · simp

@[simp] theorem eval1_neg (p : DPoly ℤ) (z : ℝ) :
    eval1 (-p) z = -eval1 p z := by
  apply DPoly.eval_neg
  simp

@[simp] theorem eval1_mul (p q : DPoly ℤ) (z : ℝ) :
    eval1 (p * q) z = eval1 p z * eval1 q z := by
  apply DPoly.eval_mul
  · simp
  · simp
  · simp

@[simp] theorem eval1_pow (p : DPoly ℤ) (z : ℝ) (n : ℕ) :
    eval1 (p ^ n) z = eval1 p z ^ n := by
  apply DPoly.eval_pow
  · simp
  · simp
  · simp
  · simp

@[simp] theorem eval2_zero (v z : ℝ) : eval2 0 v z = 0 := rfl

@[simp] theorem eval2_one (v z : ℝ) : eval2 1 v z = 1 := by
  simp [eval2, DPoly.eval, DPoly.const, DPoly.evalCoeffs]

@[simp] theorem eval2_add (p q : DPoly (DPoly ℤ)) (v z : ℝ) :
    eval2 (p + q) v z = eval2 p v z + eval2 q v z := by
  apply DPoly.eval_add
  · exact eval1_zero z
  · intro a b
    exact eval1_add a b z

@[simp] theorem eval2_neg (p : DPoly (DPoly ℤ)) (v z : ℝ) :
    eval2 (-p) v z = -eval2 p v z := by
  apply DPoly.eval_neg
  intro a
  exact eval1_neg a z

@[simp] theorem eval2_mul (p q : DPoly (DPoly ℤ)) (v z : ℝ) :
    eval2 (p * q) v z = eval2 p v z * eval2 q v z := by
  apply DPoly.eval_mul
  · exact eval1_zero z
  · intro a b
    exact eval1_add a b z
  · intro a b
    exact eval1_mul a b z

@[simp] theorem eval2_pow (p : DPoly (DPoly ℤ)) (v z : ℝ) (n : ℕ) :
    eval2 (p ^ n) v z = eval2 p v z ^ n := by
  apply DPoly.eval_pow
  · exact eval1_zero z
  · exact eval1_one z
  · intro a b
    exact eval1_add a b z
  · intro a b
    exact eval1_mul a b z

@[simp] theorem eval3_zero (u v z : ℝ) : eval3 0 u v z = 0 := rfl

@[simp] theorem eval3_one (u v z : ℝ) : eval3 1 u v z = 1 := by
  simp [eval3, DPoly.eval, DPoly.const, DPoly.evalCoeffs]

@[simp] theorem eval3_add (p q : Poly3) (u v z : ℝ) :
    eval3 (p + q) u v z = eval3 p u v z + eval3 q u v z := by
  apply DPoly.eval_add
  · exact eval2_zero v z
  · intro a b
    exact eval2_add a b v z

@[simp] theorem eval3_neg (p : Poly3) (u v z : ℝ) :
    eval3 (-p) u v z = -eval3 p u v z := by
  apply DPoly.eval_neg
  intro a
  exact eval2_neg a v z

@[simp] theorem eval3_mul (p q : Poly3) (u v z : ℝ) :
    eval3 (p * q) u v z = eval3 p u v z * eval3 q u v z := by
  apply DPoly.eval_mul
  · exact eval2_zero v z
  · intro a b
    exact eval2_add a b v z
  · intro a b
    exact eval2_mul a b v z

@[simp] theorem eval3_pow (p : Poly3) (u v z : ℝ) (n : ℕ) :
    eval3 (p ^ n) u v z = eval3 p u v z ^ n := by
  apply DPoly.eval_pow
  · exact eval2_zero v z
  · exact eval2_one v z
  · intro a b
    exact eval2_add a b v z
  · intro a b
    exact eval2_mul a b v z

@[simp] theorem eval3_sub (p q : Poly3) (u v z : ℝ) :
    eval3 (p - q) u v z = eval3 p u v z - eval3 q u v z := by
  change eval3 (p + -q) u v z = _
  rw [eval3_add, eval3_neg]
  rfl

@[simp] theorem eval3_U (u v z : ℝ) : eval3 U u v z = u := by
  simp [eval3, eval2, eval1, U, DPoly.X, DPoly.eval, DPoly.evalCoeffs]

@[simp] theorem eval3_V (u v z : ℝ) : eval3 V u v z = v := by
  simp [eval3, eval2, eval1, V, DPoly.X, DPoly.const,
    DPoly.eval, DPoly.evalCoeffs]

@[simp] theorem eval3_Z (u v z : ℝ) : eval3 Z u v z = z := by
  simp [eval3, eval2, eval1, Z, DPoly.X, DPoly.const,
    DPoly.eval, DPoly.evalCoeffs]

@[simp] theorem eval3_two (u v z : ℝ) :
    eval3 (2 : Poly3) u v z = 2 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (2 : ℤ)))) u v z = 2
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_three (u v z : ℝ) :
    eval3 (3 : Poly3) u v z = 3 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (3 : ℤ)))) u v z = 3
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_four (u v z : ℝ) :
    eval3 (4 : Poly3) u v z = 4 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (4 : ℤ)))) u v z = 4
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_seven (u v z : ℝ) :
    eval3 (7 : Poly3) u v z = 7 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (7 : ℤ)))) u v z = 7
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_twelve (u v z : ℝ) :
    eval3 (12 : Poly3) u v z = 12 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (12 : ℤ)))) u v z = 12
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_twentyFive (u v z : ℝ) :
    eval3 (25 : Poly3) u v z = 25 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (25 : ℤ)))) u v z = 25
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_fifty (u v z : ℝ) :
    eval3 (50 : Poly3) u v z = 50 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (50 : ℤ)))) u v z = 50
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

@[simp] theorem eval3_sixHundred (u v z : ℝ) :
    eval3 (600 : Poly3) u v z = 600 := by
  change
    eval3 (DPoly.const (DPoly.const (DPoly.const (600 : ℤ)))) u v z = 600
  norm_num [eval3, eval2, eval1, DPoly.eval, DPoly.const,
    DPoly.evalCoeffs]

def bellmanAt (s r v : Poly3) : Poly3 :=
  let A := 1 + v
  let S := s + 2
  let BB := s + 1
  let C := s + r
  let M := s + 2 + 2 * v
  let W0 := s * A * v
  let dB := BB ^ 3 + 7 * C ^ 3
  let dM := M ^ 3 + 7 * C ^ 3
  let bp :=
    -2 * BB ^ 2 * r ^ 2 + (4 * BB ^ 2 - BB * C) * r +
      3 * C ^ 2 - 4 * BB * C
  let bc :=
    -M ^ 2 * (r ^ 2 * S + 4 * W0) +
      M * (4 * M - C) * (r * A * S + 2 * W0) +
      2 * C * (3 * C - 4 * M) * (A ^ 2 * S + W0)
  600 * BB ^ 5 * M ^ 4 * C * (r * A * S + 2 * W0) +
    25 * BB ^ 5 * dM * bc -
    50 * S * M ^ 5 * dB * bp -
    12 * BB ^ 5 * M ^ 5 * (S * (A ^ 2 - 1) + W0)

def projectiveBellmanAt (den s num v : Poly3) : Poly3 :=
  let A := 1 + v
  let S := s + 2
  let BB := s + 1
  let C := den * s + num
  let M := s + 2 + 2 * v
  let W0 := s * A * v
  let dB := den ^ 3 * BB ^ 3 + 7 * C ^ 3
  let dM := den ^ 3 * M ^ 3 + 7 * C ^ 3
  let bp :=
    -2 * BB ^ 2 * num ^ 2 +
      (4 * den * BB ^ 2 - BB * C) * num +
      3 * C ^ 2 - 4 * den * BB * C
  let bc :=
    -M ^ 2 * (num ^ 2 * S + 4 * den ^ 2 * W0) +
      M * (4 * den * M - C) * (num * A * S + 2 * den * W0) +
      2 * C * (3 * C - 4 * den * M) * (A ^ 2 * S + W0)
  600 * den ^ 3 * BB ^ 5 * M ^ 4 * C *
      (num * A * S + 2 * den * W0) +
    25 * BB ^ 5 * dM * bc -
    50 * S * M ^ 5 * dB * bp -
    12 * den ^ 5 * BB ^ 5 * M ^ 5 * (S * (A ^ 2 - 1) + W0)

def bellmanRealAt (s r v : ℝ) : ℝ :=
  let A := 1 + v
  let S := s + 2
  let BB := s + 1
  let C := s + r
  let M := s + 2 + 2 * v
  let W0 := s * A * v
  let dB := BB ^ 3 + 7 * C ^ 3
  let dM := M ^ 3 + 7 * C ^ 3
  let bp :=
    -2 * BB ^ 2 * r ^ 2 + (4 * BB ^ 2 - BB * C) * r +
      3 * C ^ 2 - 4 * BB * C
  let bc :=
    -M ^ 2 * (r ^ 2 * S + 4 * W0) +
      M * (4 * M - C) * (r * A * S + 2 * W0) +
      2 * C * (3 * C - 4 * M) * (A ^ 2 * S + W0)
  600 * BB ^ 5 * M ^ 4 * C * (r * A * S + 2 * W0) +
    25 * BB ^ 5 * dM * bc -
    50 * S * M ^ 5 * dB * bp -
    12 * BB ^ 5 * M ^ 5 * (S * (A ^ 2 - 1) + W0)

def projectiveBellmanRealAt (den s num v : ℝ) : ℝ :=
  let A := 1 + v
  let S := s + 2
  let BB := s + 1
  let C := den * s + num
  let M := s + 2 + 2 * v
  let W0 := s * A * v
  let dB := den ^ 3 * BB ^ 3 + 7 * C ^ 3
  let dM := den ^ 3 * M ^ 3 + 7 * C ^ 3
  let bp :=
    -2 * BB ^ 2 * num ^ 2 +
      (4 * den * BB ^ 2 - BB * C) * num +
      3 * C ^ 2 - 4 * den * BB * C
  let bc :=
    -M ^ 2 * (num ^ 2 * S + 4 * den ^ 2 * W0) +
      M * (4 * den * M - C) * (num * A * S + 2 * den * W0) +
      2 * C * (3 * C - 4 * den * M) * (A ^ 2 * S + W0)
  600 * den ^ 3 * BB ^ 5 * M ^ 4 * C *
      (num * A * S + 2 * den * W0) +
    25 * BB ^ 5 * dM * bc -
    50 * S * M ^ 5 * dB * bp -
    12 * den ^ 5 * BB ^ 5 * M ^ 5 * (S * (A ^ 2 - 1) + W0)

theorem eval3_bellmanAt (s r v : Poly3) (u₀ v₀ z₀ : ℝ) :
    eval3 (bellmanAt s r v) u₀ v₀ z₀ =
      bellmanRealAt (eval3 s u₀ v₀ z₀)
        (eval3 r u₀ v₀ z₀) (eval3 v u₀ v₀ z₀) := by
  simp [bellmanAt, bellmanRealAt]

theorem eval3_projectiveBellmanAt
    (den s num v : Poly3) (u₀ v₀ z₀ : ℝ) :
    eval3 (projectiveBellmanAt den s num v) u₀ v₀ z₀ =
      projectiveBellmanRealAt (eval3 den u₀ v₀ z₀)
        (eval3 s u₀ v₀ z₀) (eval3 num u₀ v₀ z₀)
        (eval3 v u₀ v₀ z₀) := by
  simp [projectiveBellmanAt, projectiveBellmanRealAt]

theorem projectiveBellmanRealAt_eq
    {den s num v : ℝ} (hden : den ≠ 0) :
    projectiveBellmanRealAt den s num v =
      den ^ 5 * bellmanRealAt s (num / den) v := by
  dsimp [projectiveBellmanRealAt, bellmanRealAt]
  field_simp [hden]

def chartPlus : Poly3 :=
  projectiveBellmanAt (2 * (1 + U)) (2 * V + Z) U V

def chartOne : Poly3 :=
  bellmanAt (2 * U + 2 * V + Z) (-U) (U + V)

def chartTwo : Poly3 :=
  bellmanAt (2 * U + 2 * V + Z) (-2 * U - V) (U + V)

def chartThree : Poly3 :=
  bellmanAt (U + 2 * V + Z) (-U - 2 * V) V

def chartEndpoint : Poly3 :=
  projectiveBellmanAt 2 (2 * V + Z) 1 V

def allNonnegative1 (p : DPoly ℤ) : Bool :=
  p.coeffs.all fun c => decide (0 ≤ c)

def allNonnegative2 (p : DPoly (DPoly ℤ)) : Bool :=
  p.coeffs.all allNonnegative1

def allNonnegative3 (p : Poly3) : Bool :=
  p.coeffs.all allNonnegative2

def nonzeroCount1 (p : DPoly ℤ) : Nat :=
  p.coeffs.countP (· ≠ 0)

def nonzeroCount2 (p : DPoly (DPoly ℤ)) : Nat :=
  (p.coeffs.map nonzeroCount1).sum

def nonzeroCount3 (p : Poly3) : Nat :=
  (p.coeffs.map nonzeroCount2).sum

theorem DPoly.eval_nonnegative_of_all
    {R : Type} (good : R → Bool) (f : R → ℝ)
    (hgood : ∀ a, good a = true → 0 ≤ f a)
    {x : ℝ} (hx : 0 ≤ x) (p : DPoly R)
    (hp : p.coeffs.all good = true) :
    0 ≤ DPoly.eval f x p := by
  rcases p with ⟨p⟩
  change p.all good = true at hp
  change 0 ≤ DPoly.evalCoeffs f x p
  induction p with
  | nil => simp [DPoly.evalCoeffs]
  | cons a p ih =>
      change (good a && p.all good) = true at hp
      rw [Bool.and_eq_true_iff] at hp
      rw [DPoly.evalCoeffs]
      exact add_nonneg (hgood a hp.1) (mul_nonneg hx (ih hp.2))

theorem eval1_nonnegative
    {p : DPoly ℤ} (hp : allNonnegative1 p = true)
    {z : ℝ} (hz : 0 ≤ z) :
    0 ≤ eval1 p z := by
  apply DPoly.eval_nonnegative_of_all
    (fun c : ℤ => decide (0 ≤ c)) (fun c : ℤ => (c : ℝ)) ?_ hz p hp
  intro c hc
  exact_mod_cast of_decide_eq_true hc

theorem eval2_nonnegative
    {p : DPoly (DPoly ℤ)} (hp : allNonnegative2 p = true)
    {v z : ℝ} (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ eval2 p v z := by
  apply DPoly.eval_nonnegative_of_all
    allNonnegative1 (fun q => eval1 q z) ?_ hv p hp
  intro q hq
  exact eval1_nonnegative hq hz

theorem eval3_nonnegative
    {p : Poly3} (hp : allNonnegative3 p = true)
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ eval3 p u v z := by
  apply DPoly.eval_nonnegative_of_all
    allNonnegative2 (fun q => eval2 q v z) ?_ hu p hp
  intro q hq
  exact eval2_nonnegative hq hv hz

set_option Elab.async false in
set_option maxRecDepth 100000 in
set_option maxHeartbeats 0 in
theorem chartPlus_check : allNonnegative3 chartPlus = true := by
  decide +kernel

set_option Elab.async false in
set_option maxRecDepth 100000 in
set_option maxHeartbeats 0 in
theorem chartOne_check : allNonnegative3 chartOne = true := by
  decide +kernel

set_option Elab.async false in
set_option maxRecDepth 100000 in
set_option maxHeartbeats 0 in
theorem chartTwo_check : allNonnegative3 chartTwo = true := by
  decide +kernel

set_option Elab.async false in
set_option maxRecDepth 100000 in
set_option maxHeartbeats 0 in
theorem chartThree_check : allNonnegative3 chartThree = true := by
  decide +kernel

set_option Elab.async false in
set_option maxRecDepth 100000 in
set_option maxHeartbeats 0 in
theorem chartEndpoint_check : allNonnegative3 chartEndpoint = true := by
  decide +kernel

theorem chartPlus_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ projectiveBellmanRealAt (2 * (1 + u)) (2 * v + z) u v := by
  have heval :
      eval3 chartPlus u v z =
        projectiveBellmanRealAt (2 * (1 + u)) (2 * v + z) u v := by
    simp [chartPlus, eval3_projectiveBellmanAt]
  rw [← heval]
  exact eval3_nonnegative chartPlus_check hu hv hz

theorem chartOne_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ bellmanRealAt (2 * u + 2 * v + z) (-u) (u + v) := by
  have heval :
      eval3 chartOne u v z =
        bellmanRealAt (2 * u + 2 * v + z) (-u) (u + v) := by
    simp [chartOne, eval3_bellmanAt]
  rw [← heval]
  exact eval3_nonnegative chartOne_check hu hv hz

theorem chartTwo_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ bellmanRealAt (2 * u + 2 * v + z) (-2 * u - v) (u + v) := by
  have heval :
      eval3 chartTwo u v z =
        bellmanRealAt (2 * u + 2 * v + z) (-2 * u - v) (u + v) := by
    simp [chartTwo, eval3_bellmanAt]
  rw [← heval]
  exact eval3_nonnegative chartTwo_check hu hv hz

theorem chartThree_nonnegative
    {u v z : ℝ} (hu : 0 ≤ u) (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ bellmanRealAt (u + 2 * v + z) (-u - 2 * v) v := by
  have heval :
      eval3 chartThree u v z =
        bellmanRealAt (u + 2 * v + z) (-u - 2 * v) v := by
    simp [chartThree, eval3_bellmanAt]
  rw [← heval]
  exact eval3_nonnegative chartThree_check hu hv hz

theorem chartEndpoint_nonnegative
    {v z : ℝ} (hv : 0 ≤ v) (hz : 0 ≤ z) :
    0 ≤ projectiveBellmanRealAt 2 (2 * v + z) 1 v := by
  have heval :
      eval3 chartEndpoint 0 v z =
        projectiveBellmanRealAt 2 (2 * v + z) 1 v := by
    simp [chartEndpoint, eval3_projectiveBellmanAt]
  rw [← heval]
  exact eval3_nonnegative chartEndpoint_check (by positivity) hv hz

end BellmanCertificate

end FD1D


==> anc/lean-formalization/FD1D/Potential.lean <==
import FD1D.Tree
import FD1D.Drift

namespace FD1D

noncomputable section

/-!
# Global harmonic-potential bookkeeping

This file lifts the one-coordinate identity from `FD1D.Drift` to all
nonroot nodes of a finite dyadic tree.  The stochastic input is deliberately
minimal: at a node, deletion and arrival are independent Bernoulli events
with probabilities `q` and `p`.  Linearity then gives the global identity;
no independence between different tree nodes is needed.
-/

open scoped BigOperators

/-! ## One-node deletion/arrival experiment -/

/-- Probability mass of a Bernoulli outcome. -/
def bernoulliMass (r : ℝ) (outcome : Bool) : ℝ :=
  if outcome then r else 1 - r

/--
The new count after a deletion followed by an arrival.  The hypotheses used
below ensure that deletion has probability zero when the old count is zero.
-/
def updateCount (N : ℕ) (deleted arrived : Bool) : ℕ :=
  if deleted then
    if arrived then N else N - 1
  else
    if arrived then N + 1 else N

/-- Expected change of one harmonic potential under independent Bernoulli events. -/
def expectedNodePotentialChange
    (a : ℝ) (N : ℕ) (p q : ℝ) : ℝ :=
  ∑ deleted : Bool, ∑ arrived : Bool,
    bernoulliMass q deleted * bernoulliMass p arrived *
      (harmonicPotential a (updateCount N deleted arrived) -
        harmonicPotential a N)

theorem expectedNodePotentialChange_eq
    {a p q : ℝ} {N : ℕ}
    (hzero : N = 0 → q = 0) :
    expectedNodePotentialChange a N p q =
      p * (1 - q) / (N + a + 1) -
        q * (1 - p) / (N + a) := by
  rcases N with _ | N
  · simp [expectedNodePotentialChange, bernoulliMass, updateCount, hzero rfl,
      harmonicPotential_succ]
    simp [div_eq_mul_inv, add_comm]
  · simp [expectedNodePotentialChange, bernoulliMass, updateCount,
      harmonicPotential_succ]
    ring

/-! ## Global potential, drift, and remainder -/

/-- `Phi = sum_{v ≠ root} p_v² phi(N_v)`. -/
def globalHarmonicPotential
    (L : ℕ) (a : ℝ) (N : ∀ d, DyadicNode d → ℕ) : ℝ :=
  ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
    (nodeMass (d + 1) v) ^ 2 * harmonicPotential a (N (d + 1) v)

/-- `D`, with natural inventory counts coerced to reals. -/
def potentialDrift
    (L : ℕ) (a : ℝ) (N : ∀ d, DyadicNode d → ℕ)
    (q : ∀ d, DyadicNode d → ℝ) : ℝ :=
  bellmanDrift L a (fun d v => N d v) q

/-- The nonnegative remainder `R` in the exact harmonic-potential drift. -/
def potentialRemainder
    (L : ℕ) (a : ℝ) (N : ∀ d, DyadicNode d → ℕ)
    (q : ∀ d, DyadicNode d → ℝ) : ℝ :=
  ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
    (nodeMass (d + 1) v) ^ 3 * (1 - q (d + 1) v) /
      (((N (d + 1) v : ℝ) + a) *
        ((N (d + 1) v : ℝ) + a + 1))

/--
The conditional expected global change, obtained by summing the independent
one-node deletion/arrival experiment.  Correlations between distinct nodes
do not enter this expression.
-/
def expectedGlobalPotentialChange
    (L : ℕ) (a : ℝ) (N : ∀ d, DyadicNode d → ℕ)
    (q : ∀ d, DyadicNode d → ℝ) : ℝ :=
  ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
    (nodeMass (d + 1) v) ^ 2 *
      expectedNodePotentialChange a (N (d + 1) v)
        (nodeMass (d + 1) v) (q (d + 1) v)

/-- Exact global identity `E[Delta Phi | state] = D - R`. -/
theorem expectedGlobalPotentialChange_eq_drift_sub_remainder
    {L : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    {q : ∀ d, DyadicNode d → ℝ}
    (ha : 0 < a)
    (hzero : ∀ d v, N d v = 0 → q d v = 0) :
    expectedGlobalPotentialChange L a N q =
      potentialDrift L a N q - potentialRemainder L a N q := by
  have hden (d : ℕ) (v : DyadicNode d) :
      (N d v : ℝ) + a ≠ 0 := by positivity
  have hden1 (d : ℕ) (v : DyadicNode d) :
      (N d v : ℝ) + a + 1 ≠ 0 := by positivity
  simp_rw [expectedGlobalPotentialChange, expectedNodePotentialChange_eq
    (hzero _ _), node_harmonic_drift_identity _ _ _ _
      (hden _ _) (hden1 _ _)]
  simp only [potentialDrift, bellmanDrift, potentialRemainder]
  simp_rw [mul_sub, Finset.sum_sub_distrib]
  apply congrArg₂ (· - ·)
  · apply Finset.sum_congr rfl
    intro d hd
    apply Finset.sum_congr rfl
    intro v hv
    ring
  · apply Finset.sum_congr rfl
    intro d hd
    apply Finset.sum_congr rfl
    intro v hv
    ring

/-! ## Remainder estimates -/

theorem potentialRemainder_nonneg
    {L : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    {q : ∀ d, DyadicNode d → ℝ}
    (ha : 0 < a) (hq : ∀ d v, q d v ≤ 1) :
    0 ≤ potentialRemainder L a N q := by
  unfold potentialRemainder
  apply Finset.sum_nonneg
  intro d hd
  apply Finset.sum_nonneg
  intro v hv
  have hp : 0 ≤ nodeMass (d + 1) v := nodeMass_nonneg _ _
  have h1q : 0 ≤ 1 - q (d + 1) v := sub_nonneg.mpr (hq _ _)
  positivity

/-- Every summand of `R` is at most `p_v h_v²`. -/
theorem potentialRemainder_summand_le
    {a N q h p : ℝ}
    (hp : 0 ≤ p) (hq0 : 0 ≤ q) (hq1 : q ≤ 1)
    (haN : 0 < N + a) (hmajor : p ≤ (N + a) * h) :
    p ^ 3 * (1 - q) / ((N + a) * (N + a + 1)) ≤ p * h ^ 2 :=
  (node_remainder_le hp hq0 hq1 haN hmajor).2

/-- `R ≤ sum_{ell=1}^L H_ell`. -/
theorem potentialRemainder_le_sum_hazardEnergy
    {L : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    {q h : ∀ d, DyadicNode d → ℝ}
    (ha : 0 < a)
    (hq0 : ∀ d v, 0 ≤ q d v)
    (hq1 : ∀ d v, q d v ≤ 1)
    (hmajor : ∀ d v,
      nodeMass d v ≤ ((N d v : ℝ) + a) * h d v) :
    potentialRemainder L a N q ≤
      ∑ d ∈ Finset.range L, hazardEnergy h (d + 1) := by
  unfold potentialRemainder
  apply Finset.sum_le_sum
  intro d hd
  simp only [hazardEnergy, weightedLevel]
  apply Finset.sum_le_sum
  intro v hv
  exact potentialRemainder_summand_le
    (nodeMass_nonneg _ _) (hq0 _ _) (hq1 _ _) (by positivity)
    (hmajor _ _)

/-- A nondecreasing hazard energy gives `sum_{ell=1}^L H_ell ≤ L H_L`. -/
theorem sum_hazardEnergy_le_depth_mul
    {L : ℕ} {h : ∀ d, DyadicNode d → ℝ}
    (hmono : Monotone (hazardEnergy h)) :
    (∑ d ∈ Finset.range L, hazardEnergy h (d + 1)) ≤
      (L : ℝ) * hazardEnergy h L := by
  calc
    (∑ d ∈ Finset.range L, hazardEnergy h (d + 1))
        ≤ ∑ _d ∈ Finset.range L, hazardEnergy h L := by
          apply Finset.sum_le_sum
          intro d hd
          have hdL := Finset.mem_range.mp hd
          exact hmono (by omega)
    _ = (L : ℝ) * hazardEnergy h L := by simp

/-- Equation (10): `0 ≤ R ≤ sum H_ell ≤ L H_L`. -/
theorem potentialRemainder_bounds
    {L : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    {q h : ∀ d, DyadicNode d → ℝ}
    (ha : 0 < a)
    (hq0 : ∀ d v, 0 ≤ q d v)
    (hq1 : ∀ d v, q d v ≤ 1)
    (hmajor : ∀ d v,
      nodeMass d v ≤ ((N d v : ℝ) + a) * h d v)
    (hmono : Monotone (hazardEnergy h)) :
    0 ≤ potentialRemainder L a N q ∧
      potentialRemainder L a N q ≤
        ∑ d ∈ Finset.range L, hazardEnergy h (d + 1) ∧
      (∑ d ∈ Finset.range L, hazardEnergy h (d + 1)) ≤
        (L : ℝ) * hazardEnergy h L := by
  exact ⟨potentialRemainder_nonneg ha hq1,
    potentialRemainder_le_sum_hazardEnergy ha hq0 hq1 hmajor,
    sum_hazardEnergy_le_depth_mul hmono⟩

/-! ## Stationary finite laws -/

/--
Explicit finite-state stationarity: `K` has row sum one, `mu K = mu`, and
its conditional potential drift is `D-R`.  Then `E_mu D = E_mu R`.
-/
theorem stationary_expect_drift_eq_remainder
    {α : Type*} [Fintype α]
    (μ : FiniteLaw α) (K : α → α → ℝ)
    (Phi D R : α → ℝ)
    (hrow : ∀ x, ∑ y, K x y = 1)
    (hstationary : ∀ y, ∑ x, μ.mass x * K x y = μ.mass y)
    (hdrift : ∀ x, ∑ y, K x y * (Phi y - Phi x) = D x - R x) :
    μ.expect D = μ.expect R := by
  have hnext :
      ∑ x, μ.mass x * (∑ y, K x y * Phi y) =
        ∑ y, μ.mass y * Phi y := by
    calc
      ∑ x, μ.mass x * (∑ y, K x y * Phi y)
          = ∑ x, ∑ y, μ.mass x * K x y * Phi y := by
              apply Finset.sum_congr rfl
              intro x hx
              rw [Finset.mul_sum]
              apply Finset.sum_congr rfl
              intro y hy
              ring
      _ = ∑ y, ∑ x, μ.mass x * K x y * Phi y := Finset.sum_comm
      _ = ∑ y, (∑ x, μ.mass x * K x y) * Phi y := by
              apply Finset.sum_congr rfl
              intro y hy
              rw [Finset.sum_mul]
      _ = ∑ y, μ.mass y * Phi y := by
              apply Finset.sum_congr rfl
              intro y hy
              rw [hstationary]
  have hcurrent :
      ∑ x, μ.mass x * (∑ y, K x y * Phi x) =
        ∑ x, μ.mass x * Phi x := by
    apply Finset.sum_congr rfl
    intro x hx
    rw [← Finset.sum_mul, hrow, one_mul]
  have hzero :
      ∑ x, μ.mass x * (∑ y, K x y * (Phi y - Phi x)) = 0 := by
    calc
      ∑ x, μ.mass x * (∑ y, K x y * (Phi y - Phi x))
          = (∑ x, μ.mass x * (∑ y, K x y * Phi y)) -
              ∑ x, μ.mass x * (∑ y, K x y * Phi x) := by
                simp_rw [mul_sub, Finset.sum_sub_distrib]
                simp_rw [mul_sub]
                rw [Finset.sum_sub_distrib]
      _ = 0 := by rw [hnext, hcurrent]; ring
  have hdriftZero : μ.expect (fun x => D x - R x) = 0 := by
    rw [FiniteLaw.expect]
    calc
      ∑ x, μ.mass x * (D x - R x) =
          ∑ x, μ.mass x *
            (∑ y, K x y * (Phi y - Phi x)) := by
              apply Finset.sum_congr rfl
              intro x hx
              rw [hdrift]
      _ = 0 := hzero
  have heq :
      (∑ x, μ.mass x * D x) - (∑ x, μ.mass x * R x) = 0 := by
    rw [← Finset.sum_sub_distrib]
    simpa only [FiniteLaw.expect, mul_sub] using hdriftZero
  change (∑ x, μ.mass x * D x) = ∑ x, μ.mass x * R x
  exact sub_eq_zero.mp heq

/-! ## Finite-time telescope -/

/-- Exact summation of the one-step expected drift identities. -/
theorem finite_time_drift_telescope
    (T : ℕ) (Phi D R : ℕ → ℝ)
    (hdrift : ∀ t < T, Phi (t + 1) - Phi t = D t - R t) :
    ∑ t ∈ Finset.range T, D t =
      ∑ t ∈ Finset.range T, R t + Phi T - Phi 0 := by
  have hsum :
      ∑ t ∈ Finset.range T, (Phi (t + 1) - Phi t) =
        ∑ t ∈ Finset.range T, (D t - R t) := by
    apply Finset.sum_congr rfl
    intro t ht
    exact hdrift t (Finset.mem_range.mp ht)
  rw [Finset.sum_range_sub, Finset.sum_sub_distrib] at hsum
  linarith

/--
The finite-`T` inequality used in Section 5.  Here `Phi`, `D`, `R`, and `H`
are already expectations at time `t`; the preceding theorem supplies their
telescoped drift equation.
-/
theorem finite_time_hazard_drift_inequality
    {T : ℕ} {a L c B : ℝ} (Phi D R H : ℕ → ℝ)
    (hT : 0 < T)
    (hdrift : ∀ t < T, Phi (t + 1) - Phi t = D t - R t)
    (hD : ∀ t < T, a * (H t / 100 - c) ≤ D t)
    (hR : ∀ t < T, R t ≤ L * H t)
    (hPhi0 : 0 ≤ Phi 0) (hPhiT : Phi T ≤ B) :
    (a / 100 - L) *
        ((∑ t ∈ Finset.range T, H t) / T) ≤
      a * c + B / T := by
  have htel := finite_time_drift_telescope T Phi D R hdrift
  have hDsum :
      ∑ t ∈ Finset.range T, a * (H t / 100 - c) ≤
        ∑ t ∈ Finset.range T, D t := by
    apply Finset.sum_le_sum
    intro t ht
    exact hD t (Finset.mem_range.mp ht)
  have hRsum :
      ∑ t ∈ Finset.range T, R t ≤
        ∑ t ∈ Finset.range T, L * H t := by
    apply Finset.sum_le_sum
    intro t ht
    exact hR t (Finset.mem_range.mp ht)
  have hraw :
      ∑ t ∈ Finset.range T, a * (H t / 100 - c) ≤
        ∑ t ∈ Finset.range T, L * H t + B := by
    linarith
  have hTreal : (0 : ℝ) < T := by exact_mod_cast hT
  have hexpand :
      ∑ t ∈ Finset.range T, a * (H t / 100 - c) =
        a / 100 * (∑ t ∈ Finset.range T, H t) -
          (T : ℝ) * (a * c) := by
    have hterm : ∀ t, a * (H t / 100 - c) =
        a / 100 * H t - a * c := by
      intro t
      ring
    simp_rw [hterm, Finset.sum_sub_distrib]
    rw [← Finset.mul_sum]
    simp
  have hLexpand :
      ∑ t ∈ Finset.range T, L * H t =
        L * ∑ t ∈ Finset.range T, H t := by
    rw [Finset.mul_sum]
  rw [hexpand, hLexpand] at hraw
  have htarget :
      (a / 100 - L) * (∑ t ∈ Finset.range T, H t) ≤
        (T : ℝ) * (a * c) + B := by
    nlinarith
  calc
    (a / 100 - L) * ((∑ t ∈ Finset.range T, H t) / T) =
        ((a / 100 - L) * (∑ t ∈ Finset.range T, H t)) / T := by ring
    _ ≤ ((T : ℝ) * (a * c) + B) / T :=
      div_le_div_of_nonneg_right htarget hTreal.le
    _ = a * c + B / T := by
      field_simp

end

end FD1D


==> anc/lean-formalization/FD1D/PotentialBounds.lean <==
import FD1D.Potential
import FD1D.Parameters

namespace FD1D

noncomputable section

open Set intervalIntegral
open scoped BigOperators

/-! ## Bounds for the harmonic potential -/

/-- The node potential is nonnegative when the regularization is positive. -/
theorem harmonicPotential_nonneg {a : ℝ} (ha : 0 < a) (k : ℕ) :
    0 ≤ harmonicPotential a k := by
  unfold harmonicPotential
  apply Finset.sum_nonneg
  intro j hj
  simp only [Finset.mem_Icc] at hj
  positivity

/--
The shifted harmonic sum is bounded by its integral:
`sum_{j=1}^k 1 / (a+j) ≤ log (1+k/a)`.
-/
theorem harmonicPotential_le_log_one_add {a : ℝ} (ha : 0 < a) (k : ℕ) :
    harmonicPotential a k ≤ Real.log (1 + (k : ℝ) / a) := by
  have hanti :
      AntitoneOn (fun x : ℝ => (a + x)⁻¹)
        (Icc 0 ((0 : ℝ) + (k : ℝ))) := by
    intro x hx y hy hxy
    exact (inv_le_inv₀ (add_pos_of_pos_of_nonneg ha hy.1)
      (add_pos_of_pos_of_nonneg ha hx.1)).2 (by linarith)
  have hsum :
      (∑ i ∈ Finset.range k, (a + (i + 1 : ℕ))⁻¹) ≤
        ∫ x in (0 : ℝ)..(k : ℝ), (a + x)⁻¹ := by
    simpa [Nat.cast_add, Nat.cast_one, add_assoc, add_comm, add_left_comm] using
      hanti.sum_le_integral (x₀ := (0 : ℝ)) (a := k)
  have hpot :
      harmonicPotential a k =
        ∑ i ∈ Finset.range k, (a + (i + 1 : ℕ))⁻¹ := by
    clear hanti hsum
    induction k with
    | zero => simp
    | succ k ih =>
        rw [harmonicPotential_succ, Finset.sum_range_succ, ih]
        congr 1
        simp only [Nat.cast_add, Nat.cast_one]
        ring
  have hint :
      (∫ x in (0 : ℝ)..(k : ℝ), (a + x)⁻¹) =
        Real.log (1 + (k : ℝ) / a) := by
    calc
      (∫ x in (0 : ℝ)..(k : ℝ), (a + x)⁻¹) =
          ∫ x in a..a + k, x⁻¹ := by
            simpa [add_comm] using
              (integral_comp_add_left (fun x : ℝ => x⁻¹) a :
                (∫ x in (0 : ℝ)..(k : ℝ), (a + x)⁻¹) =
                  ∫ x in a + 0..a + k, x⁻¹)
      _ = Real.log ((a + k) / a) :=
        integral_inv_of_pos ha (by positivity)
      _ = Real.log (1 + (k : ℝ) / a) := by
        congr 1
        field_simp
  rw [hpot]
  exact hsum.trans_eq hint

/-! ## Global potential bounds -/

/-- Every global harmonic potential is nonnegative. -/
theorem globalHarmonicPotential_nonneg
    {L : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    (ha : 0 < a) :
    0 ≤ globalHarmonicPotential L a N := by
  unfold globalHarmonicPotential
  apply Finset.sum_nonneg
  intro d hd
  apply Finset.sum_nonneg
  intro v hv
  exact mul_nonneg (sq_nonneg _) (harmonicPotential_nonneg ha _)

/--
If all node counts are at most `m`, then the global potential is at most
`log (1 + m/a)`.
-/
theorem globalHarmonicPotential_le_log_one_add
    {L m : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    (ha : 0 < a) (hN : ∀ d v, N d v ≤ m) :
    globalHarmonicPotential L a N ≤
      Real.log (1 + (m : ℝ) / a) := by
  have hquot : 0 ≤ (m : ℝ) / a :=
    div_nonneg (Nat.cast_nonneg m) ha.le
  have harg : (1 : ℝ) ≤ 1 + (m : ℝ) / a := by linarith
  have hlog : 0 ≤ Real.log (1 + (m : ℝ) / a) :=
    Real.log_nonneg harg
  have hnode (d : ℕ) (v : DyadicNode d) :
      harmonicPotential a (N d v) ≤ Real.log (1 + (m : ℝ) / a) := by
    calc
      harmonicPotential a (N d v) ≤
          Real.log (1 + (N d v : ℝ) / a) :=
        harmonicPotential_le_log_one_add ha _
      _ ≤ Real.log (1 + (m : ℝ) / a) := by
        apply Real.strictMonoOn_log.monotoneOn
        · exact Set.mem_Ioi.mpr (by positivity)
        · exact Set.mem_Ioi.mpr (by positivity)
        · have hcast : (N d v : ℝ) ≤ (m : ℝ) :=
            Nat.cast_le.mpr (hN d v)
          simpa [add_comm] using
            add_le_add_left
              (div_le_div_of_nonneg_right hcast ha.le) 1
  calc
    globalHarmonicPotential L a N ≤
        nonrootMassSqSum L * Real.log (1 + (m : ℝ) / a) := by
      unfold globalHarmonicPotential nonrootMassSqSum
      rw [Finset.sum_mul]
      apply Finset.sum_le_sum
      intro d hd
      rw [Finset.sum_mul]
      apply Finset.sum_le_sum
      intro v hv
      exact mul_le_mul_of_nonneg_left (hnode _ _) (sq_nonneg _)
    _ ≤ Real.log (1 + (m : ℝ) / a) := by
      rw [sum_nonroot_nodeMass_sq]
      have hpow : 0 < (2 : ℝ) ^ L := by positivity
      nlinarith [one_div_pos.mpr hpow]

/-- The two-sided global potential estimate used in the transient argument. -/
theorem globalHarmonicPotential_bounds
    {L m : ℕ} {a : ℝ} {N : ∀ d, DyadicNode d → ℕ}
    (ha : 0 < a) (hN : ∀ d v, N d v ≤ m) :
    0 ≤ globalHarmonicPotential L a N ∧
      globalHarmonicPotential L a N ≤
        Real.log (1 + (m : ℝ) / a) :=
  ⟨globalHarmonicPotential_nonneg ha,
    globalHarmonicPotential_le_log_one_add ha hN⟩

/-! ## The logarithmic budget for the chosen parameter -/

/-- The chosen parameter dominates `200 * log (1 + m/a)`. -/
theorem two_hundred_mul_log_one_add_le_parameterA
    {m : ℕ} (hm : 1 ≤ m) :
    200 * Real.log
        (1 + (m : ℝ) / (parameterA m : ℝ)) ≤ parameterA m := by
  have ha : 0 < (parameterA m : ℝ) := parameterA_cast_pos hm
  have hratio : (m : ℝ) / parameterA m ≤ m := by
    have haone : (1 : ℝ) ≤ parameterA m := by
      exact_mod_cast (parameterA_pos hm)
    calc
      (m : ℝ) / parameterA m ≤ (m : ℝ) / 1 :=
        div_le_div_of_nonneg_left (Nat.cast_nonneg m) zero_lt_one haone
      _ = m := by ring
  have hlog_m :
      Real.log (1 + (m : ℝ) / parameterA m) ≤
        Real.log ((m + 1 : ℕ) : ℝ) := by
    apply Real.strictMonoOn_log.monotoneOn
    · exact Set.mem_Ioi.mpr (by positivity)
    · exact Set.mem_Ioi.mpr (by positivity)
    · norm_num at hratio ⊢
      linarith
  have hlog_two_pos : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog_two_le_one : Real.log 2 ≤ 1 := by
    convert Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2) using 1
    norm_num
  have hlog_nat_nonneg :
      0 ≤ Real.log ((m + 1 : ℕ) : ℝ) :=
    Real.log_nonneg (by exact_mod_cast (show 1 ≤ m + 1 by omega))
  have hlog_le_logb :
      Real.log ((m + 1 : ℕ) : ℝ) ≤
        Real.logb 2 ((m + 1 : ℕ) : ℝ) := by
    rw [← Real.log_div_log]
    apply (le_div_iff₀ hlog_two_pos).2
    nlinarith
  have hlogb_le_clog :
      Real.logb 2 ((m + 1 : ℕ) : ℝ) ≤
        (Nat.clog 2 (m + 1) : ℝ) := by
    rw [← Real.natCeil_logb_natCast]
    exact Nat.le_ceil _
  calc
    200 * Real.log
          (1 + (m : ℝ) / (parameterA m : ℝ)) ≤
        200 * (Nat.clog 2 (m + 1) : ℝ) := by
      gcongr
      exact hlog_m.trans (hlog_le_logb.trans hlogb_le_clog)
    _ = parameterA m := by
      simp [parameterA]

/-- Divided form of the logarithmic budget appearing in Section 5. -/
theorem two_hundred_mul_log_one_add_div_parameterA_le_one
    {m : ℕ} (hm : 1 ≤ m) :
    200 * Real.log
        (1 + (m : ℝ) / (parameterA m : ℝ)) /
        (parameterA m : ℝ) ≤ 1 := by
  apply (div_le_iff₀ (parameterA_cast_pos hm)).2
  simpa using two_hundred_mul_log_one_add_le_parameterA hm

/-! ## Finite Jensen helper -/

/-- Jensen's inequality for the square root of a nonnegative finite average. -/
theorem finite_average_sqrt_le_sqrt_average
    {T : ℕ} (hT : 0 < T) (f : ℕ → ℝ)
    (hf : ∀ t < T, 0 ≤ f t) :
    (∑ t ∈ Finset.range T, Real.sqrt (f t)) / T ≤
      Real.sqrt ((∑ t ∈ Finset.range T, f t) / T) := by
  let w : ℕ → ℝ := fun _ => 1 / (T : ℝ)
  have hw0 : ∀ t ∈ Finset.range T, 0 ≤ w t := by
    intro t ht
    dsimp [w]
    positivity
  have hw1 : ∑ t ∈ Finset.range T, w t = 1 := by
    simp [w, hT.ne']
  have hmem : ∀ t ∈ Finset.range T, f t ∈ Ici (0 : ℝ) := by
    intro t ht
    exact hf t (Finset.mem_range.mp ht)
  have hjensen :=
    Real.strictConcaveOn_sqrt.concaveOn.le_map_sum
      hw0 hw1 hmem
  calc
    (∑ t ∈ Finset.range T, Real.sqrt (f t)) / T =
        ∑ t ∈ Finset.range T, w t * Real.sqrt (f t) := by
      rw [Finset.sum_div]
      apply Finset.sum_congr rfl
      intro t ht
      simp only [w, div_eq_mul_inv, one_mul]
      ring
    _ ≤ Real.sqrt (∑ t ∈ Finset.range T, w t * f t) := by
      simpa only [smul_eq_mul, Function.comp_apply] using hjensen
    _ = Real.sqrt ((∑ t ∈ Finset.range T, f t) / T) := by
      congr 1
      rw [Finset.sum_div]
      apply Finset.sum_congr rfl
      intro t ht
      simp only [w, div_eq_mul_inv, one_mul]
      ring

end

end FD1D


==> anc/lean-formalization/FD1D/Realization.lean <==
import FD1D.Spatial

namespace FD1D

noncomputable section

open Set

/-!
# Realizing fixed-total count states by spatial configurations

Every unit of a count vector is represented by one slot in the sigma type
`Σ i, Fin (x i)`.  An equivalence with `Fin m` enumerates those slots, and
placing each enumerated point at its cell's left endpoint gives an exact
spatial realization.
-/

namespace SupplyConfiguration

variable {L m : ℕ}

/-- One distinguishable slot for every unit of inventory in every leaf. -/
private abbrev CountSlot (x : InventoryState (DyadicNode L) m) :=
  Σ i : DyadicNode L, Fin (x.1 i)

/-- Enumerate all count slots by the `m` supply labels. -/
private noncomputable def countSlotEquiv
    (x : InventoryState (DyadicNode L) m) :
    Fin m ≃ CountSlot x :=
  Fintype.equivOfCardEq (by
    rw [Fintype.card_fin, Fintype.card_sigma]
    simpa using x.2.symm)

/-- The leaf label obtained by forgetting which copy of a count slot was used. -/
private noncomputable def countAssignment
    (x : InventoryState (DyadicNode L) m) (j : Fin m) :
    DyadicNode L :=
  (countSlotEquiv x j).1

/-- A fiber of the slot projection consists of exactly the slots at that leaf. -/
private def countSlotFiberEquiv
    (x : InventoryState (DyadicNode L) m) (i : DyadicNode L) :
    {s : CountSlot x // s.1 = i} ≃ Fin (x.1 i) where
  toFun s :=
    Fin.cast
      (congrArg (fun k => x.1 k) s.2)
      s.1.2
  invFun k :=
    ⟨⟨i, k⟩, rfl⟩
  left_inv := by
    rintro ⟨⟨k, slot⟩, hki⟩
    dsimp at hki
    subst k
    rfl
  right_inv _ := rfl

/-- The assignment fiber is the corresponding fiber of the slot projection. -/
private noncomputable def countAssignmentFiberSlotEquiv
    (x : InventoryState (DyadicNode L) m) (i : DyadicNode L) :
    ↥(Finset.univ.filter fun j : Fin m => countAssignment x j = i) ≃
      {s : CountSlot x // s.1 = i} where
  toFun j :=
    ⟨countSlotEquiv x j.1, by
      simpa [countAssignment] using (Finset.mem_filter.mp j.2).2⟩
  invFun s :=
    ⟨(countSlotEquiv x).symm s.1, by
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      change (countSlotEquiv x ((countSlotEquiv x).symm s.1)).1 = i
      rw [Equiv.apply_symm_apply]
      exact s.2⟩
  left_inv j := by
    apply Subtype.ext
    exact (countSlotEquiv x).symm_apply_apply j.1
  right_inv s := by
    apply Subtype.ext
    exact (countSlotEquiv x).apply_symm_apply s.1

/-- The labels assigned to one leaf are equivalent to that leaf's count slots. -/
private noncomputable def countAssignmentFiberEquiv
    (x : InventoryState (DyadicNode L) m) (i : DyadicNode L) :
    ↥(Finset.univ.filter fun j : Fin m => countAssignment x j = i) ≃
      Fin (x.1 i) :=
  (countAssignmentFiberSlotEquiv x i).trans (countSlotFiberEquiv x i)

/-- The slot enumeration has exactly the prescribed fiber cardinalities. -/
private theorem countAssignment_fiber_card
    (x : InventoryState (DyadicNode L) m) (i : DyadicNode L) :
    (Finset.univ.filter fun j : Fin m => countAssignment x j = i).card =
      x.1 i := by
  rw [← Fintype.card_coe
    (Finset.univ.filter fun j : Fin m => countAssignment x j = i)]
  simpa only [Fintype.card_fin] using
    Fintype.card_congr (countAssignmentFiberEquiv x i)

/--
The canonical spatial realization of a fixed-total leaf count state.
Every point is placed at the left endpoint of its declared dyadic cell.
-/
noncomputable def ofCountState
    (x : InventoryState (DyadicNode L) m) :
    SupplyConfiguration L m where
  location j := dyadicCellLeft (countAssignment x j)
  leaf j := countAssignment x j
  location_mem_unit j :=
    dyadicCell_subset_unit (countAssignment x j) (by
      exact ⟨le_rfl, le_add_of_nonneg_right (dyadicCellWidth_pos L).le⟩)
  location_mem_cell j :=
    ⟨le_rfl, le_add_of_nonneg_right (dyadicCellWidth_pos L).le⟩

@[simp]
theorem ofCountState_location
    (x : InventoryState (DyadicNode L) m) (j : Fin m) :
    (ofCountState x).location j =
      dyadicCellLeft ((ofCountState x).leaf j) :=
  rfl

@[simp]
theorem ofCountState_leafCount
    (x : InventoryState (DyadicNode L) m) (i : DyadicNode L) :
    (ofCountState x).leafCount i = x.1 i := by
  change
    (Finset.univ.filter fun j : Fin m => countAssignment x j = i).card =
      x.1 i
  exact countAssignment_fiber_card x i

/-- The canonical spatial realization projects back to the original state. -/
@[simp]
theorem ofCountState_countState
    (x : InventoryState (DyadicNode L) m) :
    (ofCountState x).countState = x := by
  apply InventoryState.ext
  intro i
  exact ofCountState_leafCount x i

/-- Every fixed-total leaf count state has an exact spatial realization. -/
theorem exists_countState_eq
    (x : InventoryState (DyadicNode L) m) :
    ∃ C : SupplyConfiguration L m, C.countState = x :=
  ⟨ofCountState x, ofCountState_countState x⟩

/-- A canonical total representative fallback whenever the inventory is nonempty. -/
def canonicalFallback (hm : 0 < m) : Fin m :=
  ⟨0, hm⟩

@[simp]
theorem canonicalFallback_val (hm : 0 < m) :
    (canonicalFallback hm).val = 0 :=
  rfl

end SupplyConfiguration

end

end FD1D


==> anc/lean-formalization/FD1D/Spatial.lean <==
import FD1D.Transport
import FD1D.Markov
import FD1D.Tree

namespace FD1D

noncomputable section

open scoped BigOperators ENNReal NNReal Topology
open Set MeasureTheory

/-!
# Concrete spatial inventory and dyadic quantile selection

This module connects the recursive transport construction to an inventory of
actual points.  A supply configuration retains both each real location and
its certified depth-`L` cell label.  The recursive quantile selector is given
a finite leaf index, and its law under Lebesgue-uniform demand is computed
exactly, including zero-mass leaves.
-/

/-- Split the left-to-right leaves of a depth-`L + 1` tree into two blocks. -/
def dyadicLeafSumEquiv (L : ℕ) :
    DyadicNode L ⊕ DyadicNode L ≃ DyadicNode (L + 1) :=
  finSumFinEquiv.trans (finCongr (by simp [pow_succ, Nat.mul_two]))

@[simp]
theorem dyadicLeafSumEquiv_inl_val {L : ℕ} (i : DyadicNode L) :
    (dyadicLeafSumEquiv L (Sum.inl i)).val = i.val := by
  simp [dyadicLeafSumEquiv]

@[simp]
theorem dyadicLeafSumEquiv_inr_val {L : ℕ} (i : DyadicNode L) :
    (dyadicLeafSumEquiv L (Sum.inr i)).val = 2 ^ L + i.val := by
  simp [dyadicLeafSumEquiv, Nat.add_comm]

namespace DyadicMass

/-- The mass of a specified leaf, indexed from left to right. -/
def leafMass : {L : ℕ} → DyadicMass L → DyadicNode L → ℝ
  | 0, leaf mass, _ => mass
  | L + 1, branch left right, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | Sum.inl j => leafMass left j
      | Sum.inr j => leafMass right j

/-- Total mass strictly to the left of a specified leaf. -/
def lowerMass : {L : ℕ} → DyadicMass L → DyadicNode L → ℝ
  | 0, leaf _, _ => 0
  | L + 1, branch left right, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | Sum.inl j => lowerMass left j
      | Sum.inr j => left.total + lowerMass right j

/--
The finite leaf index selected by the same recursive mass comparisons as
`selectedLeaf` and `quantile`.
-/
def selectedIndex : {L : ℕ} → DyadicMass L → ℝ → DyadicNode L
  | 0, leaf _, _ => 0
  | L + 1, branch left right, u =>
      if u ≤ left.total then
        dyadicLeafSumEquiv L (Sum.inl (selectedIndex left u))
      else
        dyadicLeafSumEquiv L
          (Sum.inr (selectedIndex right (u - left.total)))

@[simp]
theorem leafMass_left {L : ℕ} (left right : DyadicMass L)
    (i : DyadicNode L) :
    (branch left right).leafMass
        (dyadicLeafSumEquiv L (Sum.inl i)) = left.leafMass i := by
  simp [leafMass]

@[simp]
theorem leafMass_right {L : ℕ} (left right : DyadicMass L)
    (i : DyadicNode L) :
    (branch left right).leafMass
        (dyadicLeafSumEquiv L (Sum.inr i)) = right.leafMass i := by
  simp [leafMass]

@[simp]
theorem lowerMass_left {L : ℕ} (left right : DyadicMass L)
    (i : DyadicNode L) :
    (branch left right).lowerMass
        (dyadicLeafSumEquiv L (Sum.inl i)) = left.lowerMass i := by
  simp [lowerMass]

@[simp]
theorem lowerMass_right {L : ℕ} (left right : DyadicMass L)
    (i : DyadicNode L) :
    (branch left right).lowerMass
        (dyadicLeafSumEquiv L (Sum.inr i)) =
      left.total + right.lowerMass i := by
  simp [lowerMass]

theorem sum_leafMass {L : ℕ} (q : DyadicMass L) :
    ∑ i, q.leafMass i = q.total := by
  induction q with
  | leaf mass =>
      simp [leafMass, total]
  | @branch L left right ihLeft ihRight =>
      calc
        ∑ i, (branch left right).leafMass i =
            ∑ s : DyadicNode L ⊕ DyadicNode L,
              (branch left right).leafMass (dyadicLeafSumEquiv L s) := by
                symm
                exact (dyadicLeafSumEquiv L).sum_comp
                  (fun i => (branch left right).leafMass i)
        _ = ∑ i, left.leafMass i + ∑ i, right.leafMass i := by
              rw [Fintype.sum_sum_type]
              simp
        _ = (branch left right).total := by
              simp [ihLeft, ihRight, total]

theorem leafMass_nonneg {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) (i : DyadicNode L) :
    0 ≤ q.leafMass i := by
  induction q with
  | leaf mass =>
      change 0 ≤ mass at hq
      simpa [leafMass] using hq
  | @branch L left right ihLeft ihRight =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · simpa using ihLeft hq.1 i
      · simpa using ihRight hq.2 i

theorem lowerMass_nonneg {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) (i : DyadicNode L) :
    0 ≤ q.lowerMass i := by
  induction q with
  | leaf =>
      simp [lowerMass]
  | @branch L left right ihLeft ihRight =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · simpa using ihLeft hq.1 i
      · simp only [lowerMass_right]
        exact add_nonneg (total_nonneg left hq.1) (ihRight hq.2 i)

theorem lowerMass_add_leafMass_le_total {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) (i : DyadicNode L) :
    q.lowerMass i + q.leafMass i ≤ q.total := by
  induction q with
  | leaf mass =>
      simp [lowerMass, leafMass, total]
  | @branch L left right ihLeft ihRight =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · simp only [lowerMass_left, leafMass_left, total]
        exact (ihLeft hq.1 i).trans
          (le_add_of_nonneg_right (total_nonneg right hq.2))
      · simp only [lowerMass_right, leafMass_right, total]
        simpa [add_assoc, add_comm, add_left_comm] using
          add_le_add_left (ihRight hq.2 i) left.total

theorem selectedIndex_measurable {L : ℕ} (q : DyadicMass L) :
    Measurable q.selectedIndex := by
  induction q with
  | leaf =>
      exact measurable_const
  | @branch L left right ihLeft ihRight =>
      apply Measurable.ite (measurableSet_le measurable_id measurable_const)
      · exact (measurable_of_finite
          (fun i : DyadicNode L =>
            dyadicLeafSumEquiv L (Sum.inl i))).comp ihLeft
      · exact (measurable_of_finite
          (fun i : DyadicNode L =>
            dyadicLeafSumEquiv L (Sum.inr i))).comp
              (ihRight.comp (measurable_id.sub measurable_const))

/-- The real endpoint returned by `selectedLeaf` is the indexed cell's left endpoint. -/
theorem selectedLeaf_eq_selectedIndex {L : ℕ} (q : DyadicMass L) (u : ℝ) :
    q.selectedLeaf u =
      (q.selectedIndex u).val / ((2 ^ L : ℕ) : ℝ) := by
  induction q generalizing u with
  | leaf =>
      simp [selectedLeaf, selectedIndex]
  | @branch L left right ihLeft ihRight =>
      simp only [selectedLeaf, selectedIndex]
      by_cases hu : u ≤ left.total
      · rw [if_pos hu, if_pos hu, ihLeft]
        simp only [dyadicLeafSumEquiv_inl_val, pow_succ]
        have hpow : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by
          exact_mod_cast (pow_ne_zero L (by decide : (2 : ℕ) ≠ 0))
        norm_num
        field_simp [hpow]
      · rw [if_neg hu, if_neg hu, ihRight]
        simp only [dyadicLeafSumEquiv_inr_val, pow_succ]
        have hpow : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by
          exact_mod_cast (pow_ne_zero L (by decide : (2 : ℕ) ≠ 0))
        norm_num
        field_simp [hpow]

/-- The selected endpoint never lies to the right of the continuous quantile. -/
theorem selectedLeaf_le_quantile {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ q.total) :
    q.selectedLeaf u ≤ q.quantile u := by
  induction q generalizing u with
  | leaf mass =>
      simp only [selectedLeaf, quantile]
      exact (quantile_mem_unit (leaf mass) hq hu0 hu1).1
  | @branch L left right ihLeft ihRight =>
      simp only [selectedLeaf, quantile]
      by_cases hu : u ≤ left.total
      · rw [if_pos hu, if_pos hu]
        exact div_le_div_of_nonneg_right
          (ihLeft hq.1 hu0 hu) (by norm_num)
      · rw [if_neg hu, if_neg hu]
        have huLocal0 : 0 ≤ u - left.total := by linarith
        have huLocal1 : u - left.total ≤ right.total := by
          rw [total] at hu1
          linarith
        have hlocal := ihRight hq.2 huLocal0 huLocal1
        apply div_le_div_of_nonneg_right _ (by norm_num)
        linarith

/--
Away from the single boundary point `u = 0`, a leaf is selected exactly on
its right-closed cumulative-mass interval.  This formulation handles
zero-mass leaves without any positivity assumption on individual masses.
-/
theorem selectedIndex_eq_iff_mem_massInterval {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) {u : ℝ} (hu0 : 0 < u) (hu1 : u ≤ q.total)
    (i : DyadicNode L) :
    q.selectedIndex u = i ↔
      u ∈ Ioc (q.lowerMass i) (q.lowerMass i + q.leafMass i) := by
  induction q generalizing u with
  | leaf mass =>
      rw [Fin.eq_zero i]
      have huMass : u ≤ mass := by simpa [total] using hu1
      simp [selectedIndex, lowerMass, leafMass, hu0, huMass]
  | @branch L left right ihLeft ihRight =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · constructor
        · intro hsel
          have huLeft : u ≤ left.total := by
            by_contra hnot
            rw [selectedIndex, if_neg hnot] at hsel
            have hs := (dyadicLeafSumEquiv L).injective hsel
            simp at hs
          have hlocal : left.selectedIndex u = i := by
            rw [selectedIndex, if_pos huLeft] at hsel
            exact Sum.inl.inj ((dyadicLeafSumEquiv L).injective hsel)
          simpa using (ihLeft hq.1 hu0 huLeft i).mp hlocal
        · intro hmem
          have hmem' :
              u ∈ Ioc (left.lowerMass i)
                (left.lowerMass i + left.leafMass i) := by
            simpa using hmem
          have huLeft : u ≤ left.total := by
            exact hmem'.2.trans
              (left.lowerMass_add_leafMass_le_total hq.1 i)
          have hlocal :=
            (ihLeft hq.1 hu0 huLeft i).mpr hmem'
          simp [selectedIndex, huLeft, hlocal]
      · constructor
        · intro hsel
          have huRight : ¬u ≤ left.total := by
            intro huLeft
            rw [selectedIndex, if_pos huLeft] at hsel
            have hs := (dyadicLeafSumEquiv L).injective hsel
            simp at hs
          have huLocal0 : 0 < u - left.total := by linarith
          have huLocal1 : u - left.total ≤ right.total := by
            rw [total] at hu1
            linarith
          have hlocal : right.selectedIndex (u - left.total) = i := by
            rw [selectedIndex, if_neg huRight] at hsel
            exact Sum.inr.inj ((dyadicLeafSumEquiv L).injective hsel)
          have hinter :=
            (ihRight hq.2 huLocal0 huLocal1 i).mp hlocal
          simp only [lowerMass_right, leafMass_right, mem_Ioc]
          constructor <;> linarith [hinter.1, hinter.2]
        · intro hmem
          simp only [lowerMass_right, leafMass_right, mem_Ioc] at hmem
          have hLower := right.lowerMass_nonneg hq.2 i
          have huRight : ¬u ≤ left.total := by
            intro hu
            linarith [hmem.1, hLower]
          have huLocal0 : 0 < u - left.total := by linarith
          have huLocal1 : u - left.total ≤ right.total := by
            rw [total] at hu1
            linarith
          have hinter :
              u - left.total ∈
                Ioc (right.lowerMass i)
                  (right.lowerMass i + right.leafMass i) := by
            constructor <;> linarith [hmem.1, hmem.2]
          have hlocal :=
            (ihRight hq.2 huLocal0 huLocal1 i).mpr hinter
          simp [selectedIndex, huRight, hlocal]

/-- Lebesgue-uniform demand on the unit interval. -/
def uniformDemand : Measure ℝ :=
  volume.restrict (Icc (0 : ℝ) 1)

/-- Raw singleton mass of the finite pushforward by `selectedIndex`. -/
def selectedIndexPushforwardMass {L : ℕ} (q : DyadicMass L)
    (i : DyadicNode L) : ℝ :=
  ((Measure.map q.selectedIndex uniformDemand) {i}).toReal

private theorem ae_ne_zero : ∀ᵐ u : ℝ ∂volume, u ≠ 0 := by
  rw [ae_iff]
  simp only [not_ne_iff]
  rw [show {u : ℝ | u = 0} = ({0} : Set ℝ) by ext u; simp]
  exact measure_singleton 0

/--
The pushforward of Lebesgue-uniform demand assigns exactly the declared mass
to every leaf.  The only discrepancy between recursive `≤` tie-breaking and
the half-open mass intervals is the null singleton `u = 0`.
-/
theorem selectedIndexPushforwardMass_eq_leafMass {L : ℕ}
    (q : DyadicMass L) (hq : q.IsProbability) (i : DyadicNode L) :
    q.selectedIndexPushforwardMass i = q.leafMass i := by
  unfold selectedIndexPushforwardMass uniformDemand
  rw [Measure.map_apply q.selectedIndex_measurable
    (measurableSet_singleton i)]
  rw [Measure.restrict_apply
    (q.selectedIndex_measurable (measurableSet_singleton i))]
  have hsets :
      (((q.selectedIndex ⁻¹' ({i} : Set (DyadicNode L))) ∩
          Icc (0 : ℝ) 1) : Set ℝ) =ᵐ[volume]
      Ioc (q.lowerMass i) (q.lowerMass i + q.leafMass i) := by
    filter_upwards [ae_ne_zero] with u hu
    apply propext
    change
      (q.selectedIndex u = i ∧ u ∈ Icc (0 : ℝ) 1) ↔
        u ∈ Ioc (q.lowerMass i) (q.lowerMass i + q.leafMass i)
    constructor
    · rintro ⟨hsel, huUnit⟩
      have huPos : 0 < u := lt_of_le_of_ne huUnit.1 (Ne.symm hu)
      exact (q.selectedIndex_eq_iff_mem_massInterval hq.nonneg
        huPos (by simpa [hq.total_eq_one] using huUnit.2) i).mp hsel
    · intro hmem
      have hLower := q.lowerMass_nonneg hq.nonneg i
      have hUpper := q.lowerMass_add_leafMass_le_total hq.nonneg i
      have huPos : 0 < u := by linarith [hmem.1]
      have huTotal : u ≤ q.total := hmem.2.trans hUpper
      constructor
      · exact (q.selectedIndex_eq_iff_mem_massInterval hq.nonneg
          huPos huTotal i).mpr hmem
      · exact ⟨huPos.le, by simpa [hq.total_eq_one] using huTotal⟩
  rw [measure_congr hsets, Real.volume_Ioc]
  have hmass := q.leafMass_nonneg hq.nonneg i
  rw [show q.lowerMass i + q.leafMass i - q.lowerMass i =
    q.leafMass i by ring]
  exact ENNReal.toReal_ofReal hmass

/-- The finite law induced by the demand-driven recursive leaf selector. -/
def selectedIndexLaw {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) : FiniteLaw (DyadicNode L) where
  mass := q.selectedIndexPushforwardMass
  mass_nonneg i := ENNReal.toReal_nonneg
  sum_mass := by
    simp_rw [q.selectedIndexPushforwardMass_eq_leafMass hq]
    rw [q.sum_leafMass, hq.total_eq_one]

@[simp]
theorem selectedIndexLaw_mass {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) (i : DyadicNode L) :
    (q.selectedIndexLaw hq).mass i = q.leafMass i :=
  q.selectedIndexPushforwardMass_eq_leafMass hq i

end DyadicMass

/-! ## Exact spatial configurations -/

/-- Width of one depth-`L` dyadic cell. -/
def dyadicCellWidth (L : ℕ) : ℝ :=
  1 / ((2 ^ L : ℕ) : ℝ)

/-- Left endpoint of a depth-`L` dyadic cell. -/
def dyadicCellLeft {L : ℕ} (i : DyadicNode L) : ℝ :=
  i.val / ((2 ^ L : ℕ) : ℝ)

/-- The closed cell certified for a labeled supply point. -/
def dyadicCell {L : ℕ} (i : DyadicNode L) : Set ℝ :=
  Icc (dyadicCellLeft i) (dyadicCellLeft i + dyadicCellWidth L)

theorem dyadicCellWidth_pos (L : ℕ) :
    0 < dyadicCellWidth L := by
  apply one_div_pos.mpr
  exact_mod_cast Nat.two_pow_pos L

theorem dyadicCell_subset_unit {L : ℕ} (i : DyadicNode L) :
    dyadicCell i ⊆ Icc (0 : ℝ) 1 := by
  intro z hz
  have hi0 : 0 ≤ (i.val : ℝ) := by positivity
  have hi1 : (i.val : ℝ) + 1 ≤ (2 ^ L : ℕ) := by
    exact_mod_cast i.isLt
  constructor
  · exact le_trans (div_nonneg (by positivity)
      (by exact_mod_cast (Nat.two_pow_pos L).le)) hz.1
  · calc
      z ≤ dyadicCellLeft i + dyadicCellWidth L := hz.2
      _ = ((i.val : ℝ) + 1) / ((2 ^ L : ℕ) : ℝ) := by
        simp [dyadicCellLeft, dyadicCellWidth]
        ring
      _ ≤ 1 := by
        have hpow : (0 : ℝ) < (2 ^ L : ℕ) := by
          exact_mod_cast Nat.two_pow_pos L
        rw [div_le_one hpow]
        exact_mod_cast hi1

/--
An exact finite supply configuration: `m` labeled real points, each in the
unit interval and carrying a certified depth-`L` leaf label.
-/
structure SupplyConfiguration (L m : ℕ) where
  location : Fin m → ℝ
  leaf : Fin m → DyadicNode L
  location_mem_unit : ∀ j, location j ∈ Icc (0 : ℝ) 1
  location_mem_cell : ∀ j, location j ∈ dyadicCell (leaf j)

namespace SupplyConfiguration

variable {L m : ℕ}

/-- Number of configured supply points carrying one leaf label. -/
def leafCount (C : SupplyConfiguration L m) (i : DyadicNode L) : ℕ :=
  (Finset.univ.filter fun j => C.leaf j = i).card

theorem sum_leafCount (C : SupplyConfiguration L m) :
    ∑ i, C.leafCount i = m := by
  classical
  simp only [leafCount, Finset.card_eq_sum_ones, Finset.sum_filter]
  rw [Finset.sum_comm]
  simp

/-- Count projection from exact locations to the finite inventory chain. -/
def countState (C : SupplyConfiguration L m) :
    InventoryState (DyadicNode L) m :=
  ⟨C.leafCount, C.sum_leafCount⟩

@[simp]
theorem countState_apply (C : SupplyConfiguration L m) (i : DyadicNode L) :
    C.countState.1 i = C.leafCount i :=
  rfl

/--
A total representative of a leaf.  If the leaf is empty, the supplied
fallback is returned; the later a.e. feasibility theorem proves that this
case occurs only on the null exceptional demand set.
-/
def representative (C : SupplyConfiguration L m) (fallback : Fin m)
    (i : DyadicNode L) : Fin m :=
  if h : ∃ j, C.leaf j = i then Classical.choose h else fallback

theorem representative_leaf (C : SupplyConfiguration L m) (fallback : Fin m)
    (i : DyadicNode L) (h : ∃ j, C.leaf j = i) :
    C.leaf (C.representative fallback i) = i := by
  rw [representative, dif_pos h]
  exact Classical.choose_spec h

/-- Every positive-mass leaf contains an actual configured supply point. -/
def Supports (C : SupplyConfiguration L m) (q : DyadicMass L) : Prop :=
  ∀ i, 0 < q.leafMass i → ∃ j, C.leaf j = i

theorem supports_of_emptyMass (C : SupplyConfiguration L m)
    (q : DyadicMass L)
    (hempty : ∀ i, C.leafCount i = 0 → q.leafMass i = 0) :
    C.Supports q := by
  intro i hmass
  have hcount : 0 < C.leafCount i := by
    apply Nat.pos_of_ne_zero
    intro hzero
    exact hmass.ne' (hempty i hzero)
  rcases Finset.card_pos.mp hcount with ⟨j, hj⟩
  exact ⟨j, (Finset.mem_filter.mp hj).2⟩

/-- The supply label selected by a uniform demand coordinate. -/
def selectedSupplyIndex (C : SupplyConfiguration L m) (q : DyadicMass L)
    (fallback : Fin m) (u : ℝ) : Fin m :=
  C.representative fallback (q.selectedIndex u)

/-- The actual configured supply location selected by the policy. -/
def selectedSupplyPoint (C : SupplyConfiguration L m) (q : DyadicMass L)
    (fallback : Fin m) (u : ℝ) : ℝ :=
  C.location (C.selectedSupplyIndex q fallback u)

theorem selectedSupplyPoint_measurable (C : SupplyConfiguration L m)
    (q : DyadicMass L) (fallback : Fin m) :
    Measurable (C.selectedSupplyPoint q fallback) := by
  exact (measurable_of_finite
    (fun i : DyadicNode L =>
      C.location (C.representative fallback i))).comp
        q.selectedIndex_measurable

theorem selectedSupplyPoint_mem_unit (C : SupplyConfiguration L m)
    (q : DyadicMass L) (fallback : Fin m) (u : ℝ) :
    C.selectedSupplyPoint q fallback u ∈ Icc (0 : ℝ) 1 :=
  C.location_mem_unit _

/--
Except at the zero demand boundary, the total representative really carries
the recursively selected leaf label.
-/
theorem selectedSupplyIndex_leaf_of_ne_zero
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1)
    (hu0 : u ≠ 0) :
    C.leaf (C.selectedSupplyIndex q fallback u) = q.selectedIndex u := by
  have huPos : 0 < u := lt_of_le_of_ne hu.1 (Ne.symm hu0)
  have huTotal : u ≤ q.total := by
    simpa [hq.total_eq_one] using hu.2
  have hinter := (q.selectedIndex_eq_iff_mem_massInterval hq.nonneg
    huPos huTotal (q.selectedIndex u)).mp rfl
  have hmass : 0 < q.leafMass (q.selectedIndex u) := by
    linarith [hinter.1, hinter.2]
  exact C.representative_leaf fallback (q.selectedIndex u)
    (hsupport _ hmass)

/-- The selected configured item is feasible for almost every uniform demand. -/
theorem selectedSupplyIndex_leaf_ae
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) :
    ∀ᵐ u ∂DyadicMass.uniformDemand,
      C.leaf (C.selectedSupplyIndex q fallback u) = q.selectedIndex u := by
  have hne : ∀ᵐ u : ℝ ∂volume, u ≠ 0 := by
    rw [ae_iff]
    simp only [not_ne_iff]
    rw [show {u : ℝ | u = 0} = ({0} : Set ℝ) by ext u; simp]
    exact measure_singleton 0
  rw [DyadicMass.uniformDemand, ae_restrict_iff' measurableSet_Icc]
  filter_upwards [hne] with u hu0 hu
  exact C.selectedSupplyIndex_leaf_of_ne_zero q hq hsupport fallback hu hu0

/-- The continuous quantile belongs to the cell indexed by `selectedIndex`. -/
theorem quantile_mem_selectedCell
    (q : DyadicMass L) (hq : q.IsProbability)
    {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1) :
    q.quantile u ∈ dyadicCell (q.selectedIndex u) := by
  have huTotal : u ≤ q.total := by
    simpa [hq.total_eq_one] using hu.2
  have hle := q.selectedLeaf_le_quantile hq.nonneg hu.1 huTotal
  have hclose := q.selectedLeaf_sub_quantile_le hq.nonneg hu.1 huTotal
  have hleft :
      dyadicCellLeft (q.selectedIndex u) = q.selectedLeaf u := by
    simpa [dyadicCellLeft] using (q.selectedLeaf_eq_selectedIndex u).symm
  rw [dyadicCell, hleft]
  constructor
  · exact hle
  · rw [abs_of_nonpos (sub_nonpos.mpr hle)] at hclose
    simpa [dyadicCellWidth] using
      (show q.quantile u ≤ q.selectedLeaf u +
          1 / ((2 ^ L : ℕ) : ℝ) by linarith)

/--
For every nonexceptional demand, the actual selected point and continuous
quantile lie in one and the same depth-`L` cell.
-/
theorem selectedSupplyPoint_sub_quantile_le_of_ne_zero
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1)
    (hu0 : u ≠ 0) :
    |C.selectedSupplyPoint q fallback u - q.quantile u| ≤
      dyadicCellWidth L := by
  have hlabel :=
    C.selectedSupplyIndex_leaf_of_ne_zero q hq hsupport fallback hu hu0
  have hpoint := C.location_mem_cell (C.selectedSupplyIndex q fallback u)
  change C.selectedSupplyPoint q fallback u ∈
    dyadicCell (C.leaf (C.selectedSupplyIndex q fallback u)) at hpoint
  rw [hlabel] at hpoint
  have hquant := quantile_mem_selectedCell q hq hu
  rw [dyadicCell] at hpoint hquant
  rw [abs_le]
  constructor <;> linarith [hpoint.1, hpoint.2, hquant.1, hquant.2]

/-- The one-cell coupling bound holds almost everywhere under uniform demand. -/
theorem selectedSupplyPoint_sub_quantile_le_ae
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) :
    ∀ᵐ u ∂DyadicMass.uniformDemand,
      |C.selectedSupplyPoint q fallback u - q.quantile u| ≤
        dyadicCellWidth L := by
  have hne : ∀ᵐ u : ℝ ∂volume, u ≠ 0 := by
    rw [ae_iff]
    simp only [not_ne_iff]
    rw [show {u : ℝ | u = 0} = ({0} : Set ℝ) by ext u; simp]
    exact measure_singleton 0
  rw [DyadicMass.uniformDemand, ae_restrict_iff' measurableSet_Icc]
  filter_upwards [hne] with u hu0 hu
  exact C.selectedSupplyPoint_sub_quantile_le_of_ne_zero
    q hq hsupport fallback hu hu0

/-- Expected distance from a uniform demand to the actual selected supply point. -/
def expectedActualDistance (C : SupplyConfiguration L m)
    (q : DyadicMass L) (fallback : Fin m) : ℝ :=
  ∫ u in Icc (0 : ℝ) 1, |C.selectedSupplyPoint q fallback u - u|

theorem selectedSupplyDistance_integrable
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (fallback : Fin m) :
    IntegrableOn
      (fun u => |C.selectedSupplyPoint q fallback u - u|)
      (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    ((C.selectedSupplyPoint_measurable q fallback).sub
      measurable_id).abs.aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖|C.selectedSupplyPoint q fallback u - u|‖ ≤ 1
  rw [Real.norm_eq_abs, abs_abs]
  have hs := C.selectedSupplyPoint_mem_unit q fallback u
  exact abs_le.2 ⟨by linarith [hs.1, hu.2], by linarith [hs.2, hu.1]⟩

theorem quantileDistance_integrable
    (q : DyadicMass L) (hq : q.IsProbability) :
    IntegrableOn (fun u => |q.quantile u - u|) (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    (q.quantile_measurable.sub measurable_id).abs.aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖|q.quantile u - u|‖ ≤ 1
  rw [Real.norm_eq_abs, abs_abs]
  have hqUnit := q.quantile_mem_unit hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)
  exact abs_le.2
    ⟨by linarith [hqUnit.1, hu.2], by linarith [hqUnit.2, hu.1]⟩

/--
Selecting an actual occupied point costs at most the exact CDF quantile area
plus one cell width.  There is only one discretization term.
-/
theorem expectedActualDistance_le_one_cell
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) :
    C.expectedActualDistance q fallback ≤
      dyadicCellWidth L +
        cdfTransportArea (fun z => q.piecewiseCDF z - z) := by
  have hselected := C.selectedSupplyDistance_integrable q fallback
  have hquant := quantileDistance_integrable q hq
  have hconst :
      IntegrableOn (fun _ : ℝ => dyadicCellWidth L) (Icc (0 : ℝ) 1) :=
    integrableOn_const (C := dyadicCellWidth L) (by simp [Real.volume_Icc])
  have hrhs :
      IntegrableOn
        (fun u => dyadicCellWidth L + |q.quantile u - u|)
        (Icc (0 : ℝ) 1) :=
    hconst.add hquant
  have hclose := C.selectedSupplyPoint_sub_quantile_le_ae
    q hq hsupport fallback
  calc
    C.expectedActualDistance q fallback ≤
        ∫ u in Icc (0 : ℝ) 1,
          dyadicCellWidth L + |q.quantile u - u| := by
      apply integral_mono_ae hselected hrhs
      have hclose' :
          ∀ᵐ u ∂volume.restrict (Icc (0 : ℝ) 1),
            |C.selectedSupplyPoint q fallback u - q.quantile u| ≤
              dyadicCellWidth L := by
        simpa [DyadicMass.uniformDemand] using hclose
      filter_upwards [hclose'] with u hu
      calc
        |C.selectedSupplyPoint q fallback u - u| ≤
            |C.selectedSupplyPoint q fallback u - q.quantile u| +
              |q.quantile u - u| := abs_sub_le _ _ _
        _ ≤ dyadicCellWidth L + |q.quantile u - u| := by
          linarith
    _ = dyadicCellWidth L +
        ∫ u in Icc (0 : ℝ) 1, |q.quantile u - u| := by
      rw [MeasureTheory.integral_add hconst hquant]
      simp
    _ = dyadicCellWidth L +
        cdfTransportArea (fun z => q.piecewiseCDF z - z) := by
      congr 1
      change (q.quantilePolicy hq).quantileDistance =
        cdfTransportArea (fun z => q.piecewiseCDF z - z)
      exact (q.quantilePolicy hq).quantileDistance_eq_cdfTransportArea

/-! ## Matching the finite deletion kernel -/

/--
If the dyadic leaf masses are a deletion rule's probabilities at the count
projection, support by occupied concrete leaves follows automatically.
-/
theorem supports_of_deletionRule
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (R : DeletionRule (DyadicNode L) m)
    (hmass : ∀ i, q.leafMass i = R.prob C.countState i) :
    C.Supports q := by
  apply C.supports_of_emptyMass q
  intro i hi
  rw [hmass i]
  exact R.empty C.countState i (by simpa using hi)

/-- The selected leaf marginal is exactly the deletion marginal. -/
theorem selectedIndexLaw_mass_eq_deletionRule
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (R : DeletionRule (DyadicNode L) m)
    (hmass : ∀ i, q.leafMass i = R.prob C.countState i)
    (i : DyadicNode L) :
    (q.selectedIndexLaw hq).mass i = R.prob C.countState i := by
  rw [q.selectedIndexLaw_mass hq, hmass i]

/--
After an independent uniform arrival leaf, the concrete selected-leaf
marginal produces exactly the count transition kernel.
-/
theorem selectedIndex_transition_eq_kernel
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (R : DeletionRule (DyadicNode L) m)
    (hmass : ∀ i, q.leafMass i = R.prob C.countState i)
    (y : InventoryState (DyadicNode L) m) :
    (∑ deleted, ∑ arrived,
      if InventoryState.move C.countState deleted arrived = y then
        (q.selectedIndexLaw hq).mass deleted *
          (1 / Fintype.card (DyadicNode L) : ℝ)
      else 0) =
      R.kernel C.countState y := by
  rw [DeletionRule.kernel_apply]
  simp_rw [q.selectedIndexLaw_mass hq, hmass]

/--
Actual-point transport for a configuration realizing a deletion rule: the
empty-leaf condition needed for feasibility is discharged by the rule.
-/
theorem expectedActualDistance_le_one_cell_of_deletionRule
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (R : DeletionRule (DyadicNode L) m)
    (hmass : ∀ i, q.leafMass i = R.prob C.countState i)
    (fallback : Fin m) :
    C.expectedActualDistance q fallback ≤
      dyadicCellWidth L +
        cdfTransportArea (fun z => q.piecewiseCDF z - z) :=
  C.expectedActualDistance_le_one_cell q hq
    (C.supports_of_deletionRule q R hmass) fallback

end SupplyConfiguration

end

end FD1D


==> anc/lean-formalization/FD1D/Symmetry.lean <==
import FD1D.Dynamics

namespace FD1D

noncomputable section

open scoped BigOperators

/-!
# Local child-swap symmetries

A swap at a depth-`d` node exchanges its two child subtrees.  The
permutation is propagated to deeper levels by preserving every subsequent
left/right choice.  This file also lifts the permutations to inventory
states and records the equivariance of the hierarchical policy.
-/

namespace TreeSymmetry

/-- Lift a permutation of one tree level to the next level, preserving the
left/right choice below every permuted node. -/
def liftNodePerm {k : ℕ} (e : Equiv.Perm (DyadicNode k)) :
    Equiv.Perm (DyadicNode (k + 1)) :=
  (childrenEquiv k).symm.trans
    ((e.prodCongr (Equiv.refl (Fin 2))).trans (childrenEquiv k))

@[simp] theorem liftNodePerm_leftChild {k : ℕ}
    (e : Equiv.Perm (DyadicNode k)) (w : DyadicNode k) :
    liftNodePerm e (leftChild w) = leftChild (e w) := by
  simp [liftNodePerm, leftChild]

@[simp] theorem liftNodePerm_rightChild {k : ℕ}
    (e : Equiv.Perm (DyadicNode k)) (w : DyadicNode k) :
    liftNodePerm e (rightChild w) = rightChild (e w) := by
  simp [liftNodePerm, rightChild]

/-- The permutation at level `d+1+r` induced by swapping the children of
`v`. -/
def subtreeSwap {d : ℕ} (v : DyadicNode d) :
    (r : ℕ) → Equiv.Perm (DyadicNode ((d + 1) + r))
  | 0 => Equiv.swap (leftChild v) (rightChild v)
  | r + 1 => liftNodePerm (subtreeSwap v r)

@[simp] theorem subtreeSwap_zero_left {d : ℕ} (v : DyadicNode d) :
    subtreeSwap v 0 (leftChild v) = rightChild v :=
  Equiv.swap_apply_left _ _

@[simp] theorem subtreeSwap_zero_right {d : ℕ} (v : DyadicNode d) :
    subtreeSwap v 0 (rightChild v) = leftChild v :=
  Equiv.swap_apply_right _ _

theorem subtreeSwap_zero_of_ne {d : ℕ} (v : DyadicNode d)
    {w : DyadicNode (d + 1)}
    (hleft : w ≠ leftChild v) (hright : w ≠ rightChild v) :
    subtreeSwap v 0 w = w :=
  Equiv.swap_apply_of_ne_of_ne hleft hright

@[simp] theorem subtreeSwap_succ_leftChild {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode ((d + 1) + r)) :
    subtreeSwap v (r + 1) (leftChild w) =
      leftChild (subtreeSwap v r w) := by
  simp [subtreeSwap]

@[simp] theorem subtreeSwap_succ_rightChild {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode ((d + 1) + r)) :
    subtreeSwap v (r + 1) (rightChild w) =
      rightChild (subtreeSwap v r w) := by
  simp [subtreeSwap]

theorem liftNodePerm_involutive {k : ℕ}
    (e : Equiv.Perm (DyadicNode k))
    (he : ∀ w, e (e w) = w) :
    ∀ w, liftNodePerm e (liftNodePerm e w) = w := by
  intro w
  let z := (childrenEquiv k).symm w
  have hz : childrenEquiv k z = w :=
    (childrenEquiv k).apply_symm_apply w
  rw [← hz]
  rcases z with ⟨u, side⟩
  simp only [liftNodePerm, Equiv.trans_apply, Equiv.prodCongr_apply,
    Equiv.symm_apply_apply]
  change childrenEquiv k (e (e u), side) = childrenEquiv k (u, side)
  rw [he]

@[simp] theorem subtreeSwap_involutive {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode ((d + 1) + r)) :
    subtreeSwap v r (subtreeSwap v r w) = w := by
  induction r with
  | zero =>
      exact Equiv.swap_apply_self _ _ _
  | succ r ih =>
      exact liftNodePerm_involutive (subtreeSwap v r) ih w

theorem subtreeSwap_symm {d r : ℕ} (v : DyadicNode d) :
    (subtreeSwap v r).symm = subtreeSwap v r := by
  apply Equiv.ext
  intro w
  apply (subtreeSwap v r).injective
  simp

/-- The ancestor `r` levels above a node. -/
def ancestorNode {k : ℕ} : (r : ℕ) → DyadicNode (k + r) → DyadicNode k
  | 0, w => w
  | r + 1, w => ancestorNode r (parent w)

@[simp] theorem ancestorNode_zero {k : ℕ} (w : DyadicNode k) :
    ancestorNode 0 w = w :=
  rfl

@[simp] theorem ancestorNode_succ_leftChild {k r : ℕ}
    (w : DyadicNode (k + r)) :
    ancestorNode (r + 1) (leftChild w) = ancestorNode r w := by
  simp [ancestorNode]

@[simp] theorem ancestorNode_succ_rightChild {k r : ℕ}
    (w : DyadicNode (k + r)) :
    ancestorNode (r + 1) (rightChild w) = ancestorNode r w := by
  simp [ancestorNode]

/-- A node outside the two exchanged descendant blocks is fixed pointwise. -/
theorem subtreeSwap_fixed_of_ancestor_ne
    {d r : ℕ} (v : DyadicNode d)
    (w : DyadicNode ((d + 1) + r))
    (hleft : ancestorNode r w ≠ leftChild v)
    (hright : ancestorNode r w ≠ rightChild v) :
    subtreeSwap v r w = w := by
  induction r with
  | zero =>
      exact subtreeSwap_zero_of_ne v hleft hright
  | succ r ih =>
      let z := (childrenEquiv ((d + 1) + r)).symm w
      have hz : childrenEquiv ((d + 1) + r) z = w :=
        (childrenEquiv ((d + 1) + r)).apply_symm_apply w
      rw [← hz] at hleft hright ⊢
      rcases z with ⟨u, side⟩
      fin_cases side
      · change subtreeSwap v (r + 1) (leftChild u) = leftChild u
        change ancestorNode (r + 1) (leftChild u) ≠ leftChild v at hleft
        change ancestorNode (r + 1) (leftChild u) ≠ rightChild v at hright
        simp only [ancestorNode_succ_leftChild] at hleft hright
        rw [subtreeSwap_succ_leftChild, ih u hleft hright]
      · change subtreeSwap v (r + 1) (rightChild u) = rightChild u
        change ancestorNode (r + 1) (rightChild u) ≠ leftChild v at hleft
        change ancestorNode (r + 1) (rightChild u) ≠ rightChild v at hright
        simp only [ancestorNode_succ_rightChild] at hleft hright
        rw [subtreeSwap_succ_rightChild, ih u hleft hright]

theorem conjugate_involutive
    {α β : Type*} (c : α ≃ β) (e : Equiv.Perm α)
    (he : ∀ x, e (e x) = x) (y : β) :
    (c.symm.trans (e.trans c))
        ((c.symm.trans (e.trans c)) y) = y := by
  simp only [Equiv.trans_apply, c.symm_apply_apply]
  rw [he]
  simp

/-! ## Relabeling finite inventories -/

instance inventoryStateNonempty
    {ι : Type*} [Fintype ι] [DecidableEq ι] [Nonempty ι] {m : ℕ} :
    Nonempty (InventoryState ι m) :=
  ⟨⟨fun i => if i = Classical.arbitrary ι then m else 0, by simp⟩⟩

/-- Push a fixed-total count vector forward along a permutation. -/
def inventoryPerm {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (e : Equiv.Perm ι) : Equiv.Perm (InventoryState ι m) where
  toFun x :=
    ⟨fun i => x.1 (e.symm i), by
      calc
        ∑ i, x.1 (e.symm i) = ∑ i, x.1 i :=
          Equiv.sum_comp e.symm x.1
        _ = m := x.2⟩
  invFun x :=
    ⟨fun i => x.1 (e i), by
      calc
        ∑ i, x.1 (e i) = ∑ i, x.1 i :=
          Equiv.sum_comp e x.1
        _ = m := x.2⟩
  left_inv x := by
    apply InventoryState.ext
    intro i
    simp
  right_inv x := by
    apply InventoryState.ext
    intro i
    simp

@[simp] theorem inventoryPerm_apply_count
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (e : Equiv.Perm ι) (x : InventoryState ι m) (i : ι) :
    (inventoryPerm e x).1 i = x.1 (e.symm i) :=
  rfl

@[simp] theorem inventoryPerm_apply_image_count
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (e : Equiv.Perm ι) (x : InventoryState ι m) (i : ι) :
    (inventoryPerm e x).1 (e i) = x.1 i := by
  simp [inventoryPerm]

/-- Transport an explicitly iterated subtree swap to a named leaf depth. -/
def leafSwapWithGap {d L : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L) : Equiv.Perm (DyadicNode L) :=
  let c : DyadicNode ((d + 1) + r) ≃ DyadicNode L :=
    Equiv.cast (congrArg DyadicNode hlevel)
  c.symm.trans ((subtreeSwap v r).trans c)

/-- The involution of depth-`L` leaves induced by a child swap at `v`. -/
def leafSwap {d L : ℕ} (hdL : d < L) (v : DyadicNode d) :
    Equiv.Perm (DyadicNode L) :=
  leafSwapWithGap v (L - (d + 1)) (by omega)

/-- The child swap lifted to fixed-total leaf inventories. -/
def inventorySwap {d L m : ℕ} (hdL : d < L) (v : DyadicNode d) :
    Equiv.Perm (InventoryState (DyadicNode L) m) :=
  inventoryPerm (leafSwap hdL v)

/-- The lifted inventory swap with an explicit depth gap. -/
def inventorySwapWithGap {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L) :
    Equiv.Perm (InventoryState (DyadicNode L) m) :=
  inventoryPerm (leafSwapWithGap v r hlevel)

@[simp] theorem leafSwap_involutive {d L : ℕ} (hdL : d < L)
    (v : DyadicNode d) (w : DyadicNode L) :
    leafSwap hdL v (leafSwap hdL v w) = w := by
  unfold leafSwap
  unfold leafSwapWithGap
  exact conjugate_involutive _ _ (subtreeSwap_involutive v) w

theorem leafSwap_symm {d L : ℕ} (hdL : d < L) (v : DyadicNode d) :
    (leafSwap hdL v).symm = leafSwap hdL v := by
  apply Equiv.ext
  intro w
  apply (leafSwap hdL v).injective
  simp

@[simp] theorem leafSwapWithGap_rfl {d n : ℕ} (v : DyadicNode d) :
    leafSwapWithGap v n rfl = subtreeSwap v n := by
  rfl

@[simp] theorem inventorySwapWithGap_rfl {d n m : ℕ}
    (v : DyadicNode d) :
    (inventorySwapWithGap v n rfl :
      Equiv.Perm (InventoryState (DyadicNode ((d + 1) + n)) m)) =
        inventoryPerm (subtreeSwap v n) := by
  rfl

@[simp] theorem inventorySwap_apply_image_count
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (inventorySwap hdL v x).1 (leafSwap hdL v w) = x.1 w :=
  inventoryPerm_apply_image_count _ _ _

/-! ## Canonical aggregate counts under a swap -/

/-- Regard a fixed-total state as a leaf inventory. -/
def stateLeafInventory {L m : ℕ}
    (x : InventoryState (DyadicNode L) m) : LeafInventory L m where
  count := x.1
  total_count := x.2

/-- The canonical aggregate counts of a fixed-total state. -/
def stateAggregate {L m : ℕ}
    (x : InventoryState (DyadicNode L) m) : AggregatedInventory L m :=
  (stateLeafInventory x).aggregate

@[simp] theorem stateAggregate_leaf_count {L m : ℕ}
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateAggregate x).count L w = x.1 w := by
  change ((stateLeafInventory x).aggregate).count L w = x.1 w
  rw [(stateLeafInventory x).aggregate.count_leaf]
  rfl

/-- The inventory consisting of one item at `w`. -/
def singletonInventoryState {L : ℕ} (w : DyadicNode L) :
    InventoryState (DyadicNode L) 1 where
  val z := if z = w then 1 else 0
  property := by simp

@[simp] theorem inventoryPerm_singleton
    {L : ℕ} (e : Equiv.Perm (DyadicNode L)) (w : DyadicNode L) :
    inventoryPerm e (singletonInventoryState w) =
      singletonInventoryState (e w) := by
  apply InventoryState.ext
  intro z
  simp [singletonInventoryState, inventoryPerm, Equiv.symm_apply_eq]

theorem stateAggregate_singleton_count
    {L k : ℕ} (w : DyadicNode L) (hkL : k ≤ L)
    (u : DyadicNode k) :
    (stateAggregate (singletonInventoryState w)).count k u =
      if w ∈ leafBlock hkL u then 1 else 0 := by
  simp [stateAggregate, stateLeafInventory, LeafInventory.aggregate,
    LeafInventory.nodeCount, hkL, singletonInventoryState]

/--
Below the swapped children, canonical aggregate counts are carried to the
corresponding node by `subtreeSwap`.
-/
theorem stateAggregate_count_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {r : ℕ} (hrn : r ≤ n) (w : DyadicNode ((d + 1) + r)) :
    (stateAggregate (inventoryPerm (subtreeSwap v n) x)).count
        ((d + 1) + r) (subtreeSwap v r w) =
      (stateAggregate x).count ((d + 1) + r) w := by
  induction hgap : n - r using Nat.strong_induction_on generalizing r with
  | h gap ih =>
      by_cases hre : r = n
      · subst r
        simp
      · have hrlt : r < n := lt_of_le_of_ne hrn hre
        have hlevel :
            (d + 1) + r < (d + 1) + n := by omega
        rw [(stateAggregate
              (inventoryPerm (subtreeSwap v n) x)).count_children
              ((d + 1) + r) hlevel (subtreeSwap v r w)]
        rw [← subtreeSwap_succ_leftChild v w,
          ← subtreeSwap_succ_rightChild v w]
        have hgap' : n - (r + 1) < gap := by omega
        have ihleft :=
          ih (n - (r + 1)) hgap' (r := r + 1) (by omega)
            (leftChild w) rfl
        have ihrigh :=
          ih (n - (r + 1)) hgap' (r := r + 1) (by omega)
            (rightChild w) rfl
        erw [ihleft, ihrigh]
        exact
          ((stateAggregate x).count_children
            ((d + 1) + r) hlevel w).symm

/-- Counts at the level of the swapped node itself are unchanged. -/
theorem stateAggregate_count_swapLevel
    {d n m : ℕ} (v w : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m) :
    (stateAggregate (inventoryPerm (subtreeSwap v n) x)).count d w =
      (stateAggregate x).count d w := by
  let I' := stateAggregate (inventoryPerm (subtreeSwap v n) x)
  let I := stateAggregate x
  have hdL : d < (d + 1) + n := by omega
  rw [I'.count_children d hdL w, I.count_children d hdL w]
  by_cases hwv : w = v
  · subst w
    have hleft :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild v)
    have hright :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild v)
    have hleft' :
        I'.count (d + 1) (rightChild v) =
          I.count (d + 1) (leftChild v) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (leftChild v) =
          I.count (d + 1) (rightChild v) := by
      simpa [I', I] using hright
    rw [hleft', hright']
    omega
  · have hll : leftChild w ≠ leftChild v := by
      intro h
      apply hwv
      simpa using congrArg parent h
    have hlr : leftChild w ≠ rightChild v := by
      intro h
      apply hwv
      simpa using congrArg parent h
    have hrl : rightChild w ≠ leftChild v := by
      intro h
      apply hwv
      simpa using congrArg parent h
    have hrr : rightChild w ≠ rightChild v := by
      intro h
      apply hwv
      simpa using congrArg parent h
    have hleft :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild w)
    have hright :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild w)
    rw [subtreeSwap_zero_of_ne v hll hlr] at hleft
    rw [subtreeSwap_zero_of_ne v hrl hrr] at hright
    have hleft' :
        I'.count (d + 1) (leftChild w) =
          I.count (d + 1) (leftChild w) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (rightChild w) =
          I.count (d + 1) (rightChild w) := by
      simpa [I', I] using hright
    rw [hleft', hright']

/-- Every count at or above the swapped node's depth is unchanged. -/
theorem stateAggregate_count_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    (stateAggregate (inventoryPerm (subtreeSwap v n) x)).count k w =
      (stateAggregate x).count k w := by
  induction hgap : d - k using Nat.strong_induction_on generalizing k with
  | h gap ih =>
      by_cases hkeq : k = d
      · subst k
        exact stateAggregate_count_swapLevel v w x
      · have hklt : k < d := lt_of_le_of_ne hkd hkeq
        have hkL : k < (d + 1) + n := by omega
        rw [(stateAggregate
              (inventoryPerm (subtreeSwap v n) x)).count_children
              k hkL w,
            (stateAggregate x).count_children k hkL w]
        have hgap' : d - (k + 1) < gap := by omega
        rw [ih (d - (k + 1)) hgap' (k := k + 1) (by omega)
              (leftChild w) rfl,
            ih (d - (k + 1)) hgap' (k := k + 1) (by omega)
              (rightChild w) rfl]

/-! ## Action on descendant blocks -/

theorem mem_leafBlock_subtreeSwap_iff
    {d n s : ℕ} (v : DyadicNode d) (hsn : s ≤ n)
    (u : DyadicNode ((d + 1) + s))
    (w : DyadicNode ((d + 1) + n)) :
    subtreeSwap v n w ∈
        leafBlock (show (d + 1) + s ≤ (d + 1) + n by omega)
          (subtreeSwap v s u) ↔
      w ∈ leafBlock (show (d + 1) + s ≤ (d + 1) + n by omega) u := by
  have hcount :=
    stateAggregate_count_subtreeSwap v (singletonInventoryState w)
      hsn u
  rw [inventoryPerm_singleton] at hcount
  rw [stateAggregate_singleton_count
        (subtreeSwap v n w) (by omega) (subtreeSwap v s u),
      stateAggregate_singleton_count w (by omega) u] at hcount
  by_cases hleft :
      subtreeSwap v n w ∈
        leafBlock (show (d + 1) + s ≤ (d + 1) + n by omega)
          (subtreeSwap v s u) <;>
    by_cases hright :
      w ∈ leafBlock (show (d + 1) + s ≤ (d + 1) + n by omega) u <;>
    simp_all

theorem leafSwap_exchanges_leftBlock
    {d n : ℕ} (v : DyadicNode d)
    (w : DyadicNode ((d + 1) + n)) :
    subtreeSwap v n w ∈
        leafBlock (show d + 1 ≤ (d + 1) + n by omega) (rightChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ (d + 1) + n by omega) (leftChild v) := by
  simpa using
    (mem_leafBlock_subtreeSwap_iff v (s := 0) (by omega)
      (leftChild v) w)

theorem leafSwap_exchanges_rightBlock
    {d n : ℕ} (v : DyadicNode d)
    (w : DyadicNode ((d + 1) + n)) :
    subtreeSwap v n w ∈
        leafBlock (show d + 1 ≤ (d + 1) + n by omega) (leftChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ (d + 1) + n by omega) (rightChild v) := by
  simpa using
    (mem_leafBlock_subtreeSwap_iff v (s := 0) (by omega)
      (rightChild v) w)

theorem leafSwap_preserves_otherBlock
    {d n : ℕ} (v : DyadicNode d) (u : DyadicNode (d + 1))
    (hleft : u ≠ leftChild v) (hright : u ≠ rightChild v)
    (w : DyadicNode ((d + 1) + n)) :
    subtreeSwap v n w ∈
        leafBlock (show d + 1 ≤ (d + 1) + n by omega) u ↔
      w ∈ leafBlock (show d + 1 ≤ (d + 1) + n by omega) u := by
  simpa [subtreeSwap_zero_of_ne v hleft hright] using
    (mem_leafBlock_subtreeSwap_iff v (s := 0) (by omega) u w)

theorem leafSwapWithGap_exchanges_leftBlock
    {d L : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L) (w : DyadicNode L) :
    leafSwapWithGap v r hlevel w ∈
        leafBlock (show d + 1 ≤ L by omega) (rightChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) (leftChild v) := by
  subst L
  exact leafSwap_exchanges_leftBlock v w

theorem leafSwapWithGap_exchanges_rightBlock
    {d L : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L) (w : DyadicNode L) :
    leafSwapWithGap v r hlevel w ∈
        leafBlock (show d + 1 ≤ L by omega) (leftChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) (rightChild v) := by
  subst L
  exact leafSwap_exchanges_rightBlock v w

theorem leafSwapWithGap_preserves_otherBlock
    {d L : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (u : DyadicNode (d + 1))
    (hleft : u ≠ leftChild v) (hright : u ≠ rightChild v)
    (w : DyadicNode L) :
    leafSwapWithGap v r hlevel w ∈
        leafBlock (show d + 1 ≤ L by omega) u ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) u := by
  subst L
  exact leafSwap_preserves_otherBlock v u hleft hright w

theorem leafSwap_exchanges_leftBlock_general
    {d L : ℕ} (hdL : d < L) (v : DyadicNode d) (w : DyadicNode L) :
    leafSwap hdL v w ∈
        leafBlock (show d + 1 ≤ L by omega) (rightChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) (leftChild v) :=
  leafSwapWithGap_exchanges_leftBlock
    v (L - (d + 1)) (by omega) w

theorem leafSwap_exchanges_rightBlock_general
    {d L : ℕ} (hdL : d < L) (v : DyadicNode d) (w : DyadicNode L) :
    leafSwap hdL v w ∈
        leafBlock (show d + 1 ≤ L by omega) (leftChild v) ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) (rightChild v) :=
  leafSwapWithGap_exchanges_rightBlock
    v (L - (d + 1)) (by omega) w

theorem leafSwap_preserves_otherBlock_general
    {d L : ℕ} (hdL : d < L) (v : DyadicNode d)
    (u : DyadicNode (d + 1))
    (hleft : u ≠ leftChild v) (hright : u ≠ rightChild v)
    (w : DyadicNode L) :
    leafSwap hdL v w ∈ leafBlock (show d + 1 ≤ L by omega) u ↔
      w ∈ leafBlock (show d + 1 ≤ L by omega) u :=
  leafSwapWithGap_preserves_otherBlock
    v (L - (d + 1)) (by omega) u hleft hright w

/-! ## Equivariance of the hierarchical policy -/

open LocalHazard

theorem hL_swap_counts (a h : ℝ) (x y : ℕ) :
    hL a h y x = hR a h x y := by
  by_cases hxy : x + y = 0
  · have hyx : y + x = 0 := by omega
    simp [hL, hR, hxy, hyx]
  · have hyx : y + x ≠ 0 := by omega
    simp only [hL, hR, if_neg hxy, if_neg hyx]
    unfold D N
    ring

theorem hR_swap_counts (a h : ℝ) (x y : ℕ) :
    hR a h y x = hL a h x y := by
  by_cases hxy : x + y = 0
  · have hyx : y + x = 0 := by omega
    simp [hL, hR, hxy, hyx]
  · have hyx : y + x ≠ 0 := by omega
    simp only [hL, hR, if_neg hxy, if_neg hyx]
    unfold D N
    ring

/-- Hazards at every level weakly above the swapped node are unchanged. -/
theorem policy_hazard_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    HierarchicalPolicy.hazard
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a k w =
      HierarchicalPolicy.hazard (stateAggregate x) a k w := by
  induction k with
  | zero =>
      have hw : w = dyadicRoot := Fin.eq_zero w
      subst w
      rfl
  | succ k ih =>
      let z := (childrenEquiv k).symm w
      have hz : childrenEquiv k z = w :=
        (childrenEquiv k).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        stateAggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (leftChild u)
      have hright :=
        stateAggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (rightChild u)
      fin_cases side
      · change
          HierarchicalPolicy.hazard
              (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (leftChild u) =
            HierarchicalPolicy.hazard (stateAggregate x) a
              (k + 1) (leftChild u)
        rw [HierarchicalPolicy.hazard_leftChild,
          HierarchicalPolicy.hazard_leftChild, hparent, hleft, hright]
      · change
          HierarchicalPolicy.hazard
              (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (rightChild u) =
            HierarchicalPolicy.hazard (stateAggregate x) a
              (k + 1) (rightChild u)
        rw [HierarchicalPolicy.hazard_rightChild,
          HierarchicalPolicy.hazard_rightChild, hparent, hleft, hright]

/-- At the first level below `v`, hazards follow the child swap. -/
theorem policy_hazard_subtreeSwap_zero
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) (w : DyadicNode (d + 1)) :
    HierarchicalPolicy.hazard
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
        (d + 1) (subtreeSwap v 0 w) =
      HierarchicalPolicy.hazard (stateAggregate x) a (d + 1) w := by
  let I' := stateAggregate (inventoryPerm (subtreeSwap v n) x)
  let I := stateAggregate x
  let z := (childrenEquiv d).symm w
  have hz : childrenEquiv d z = w :=
    (childrenEquiv d).apply_symm_apply w
  rw [← hz]
  rcases z with ⟨u, side⟩
  have hparent :
      HierarchicalPolicy.hazard I' a d u =
        HierarchicalPolicy.hazard I a d u := by
    exact policy_hazard_aboveSwap v x a (le_refl d) u
  by_cases huv : u = v
  · subst u
    have hleft :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild v)
    have hright :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild v)
    have hleft' :
        I'.count (d + 1) (rightChild v) =
          I.count (d + 1) (leftChild v) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (leftChild v) =
          I.count (d + 1) (rightChild v) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        HierarchicalPolicy.hazard I' a (d + 1)
            (subtreeSwap v 0 (leftChild v)) =
          HierarchicalPolicy.hazard I a (d + 1) (leftChild v)
      rw [subtreeSwap_zero_left]
      rw [HierarchicalPolicy.hazard_rightChild,
        HierarchicalPolicy.hazard_leftChild, hparent, hleft', hright']
      exact hR_swap_counts a
        (HierarchicalPolicy.hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
    · change
        HierarchicalPolicy.hazard I' a (d + 1)
            (subtreeSwap v 0 (rightChild v)) =
          HierarchicalPolicy.hazard I a (d + 1) (rightChild v)
      rw [subtreeSwap_zero_right]
      rw [HierarchicalPolicy.hazard_leftChild,
        HierarchicalPolicy.hazard_rightChild, hparent, hleft', hright']
      exact hL_swap_counts a
        (HierarchicalPolicy.hazard I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
  · have hll : leftChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hlr : leftChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrl : rightChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrr : rightChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hleft :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild u)
    have hright :=
      stateAggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild u)
    rw [subtreeSwap_zero_of_ne v hll hlr] at hleft
    rw [subtreeSwap_zero_of_ne v hrl hrr] at hright
    have hleft' :
        I'.count (d + 1) (leftChild u) =
          I.count (d + 1) (leftChild u) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (rightChild u) =
          I.count (d + 1) (rightChild u) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        HierarchicalPolicy.hazard I' a (d + 1)
            (subtreeSwap v 0 (leftChild u)) =
          HierarchicalPolicy.hazard I a (d + 1) (leftChild u)
      rw [subtreeSwap_zero_of_ne v hll hlr,
        HierarchicalPolicy.hazard_leftChild,
        HierarchicalPolicy.hazard_leftChild, hparent, hleft', hright']
    · change
        HierarchicalPolicy.hazard I' a (d + 1)
            (subtreeSwap v 0 (rightChild u)) =
          HierarchicalPolicy.hazard I a (d + 1) (rightChild u)
      rw [subtreeSwap_zero_of_ne v hrl hrr,
        HierarchicalPolicy.hazard_rightChild,
        HierarchicalPolicy.hazard_rightChild, hparent, hleft', hright']

/-- Hazards at every descendant node are transported by the tree swap. -/
theorem policy_hazard_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n)
    (w : DyadicNode ((d + 1) + r)) :
    HierarchicalPolicy.hazard
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
        ((d + 1) + r) (subtreeSwap v r w) =
      HierarchicalPolicy.hazard (stateAggregate x) a
        ((d + 1) + r) w := by
  induction r with
  | zero =>
      exact policy_hazard_subtreeSwap_zero v x a w
  | succ r ih =>
      let z := (childrenEquiv ((d + 1) + r)).symm w
      have hz : childrenEquiv ((d + 1) + r) z = w :=
        (childrenEquiv ((d + 1) + r)).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        stateAggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (leftChild u)
      have hright :=
        stateAggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (rightChild u)
      have hleft' :
          (stateAggregate
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (leftChild (subtreeSwap v r u)) =
            (stateAggregate x).count (((d + 1) + r) + 1)
              (leftChild u) := by
        rw [← subtreeSwap_succ_leftChild v u]
        exact hleft
      have hright' :
          (stateAggregate
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (rightChild (subtreeSwap v r u)) =
            (stateAggregate x).count (((d + 1) + r) + 1)
              (rightChild u) := by
        rw [← subtreeSwap_succ_rightChild v u]
        exact hright
      fin_cases side
      · change
          HierarchicalPolicy.hazard
              (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (leftChild u)) =
            HierarchicalPolicy.hazard (stateAggregate x) a
              (((d + 1) + r) + 1) (leftChild u)
        rw [subtreeSwap_succ_leftChild,
          HierarchicalPolicy.hazard_leftChild,
          HierarchicalPolicy.hazard_leftChild, hparent]
        rw [hleft', hright']
      · change
          HierarchicalPolicy.hazard
              (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (rightChild u)) =
            HierarchicalPolicy.hazard (stateAggregate x) a
              (((d + 1) + r) + 1) (rightChild u)
        rw [subtreeSwap_succ_rightChild,
          HierarchicalPolicy.hazard_rightChild,
          HierarchicalPolicy.hazard_rightChild, hparent]
        rw [hleft', hright']

/-- Deletion masses at and above the swapped node are unchanged. -/
theorem policy_deletionMass_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    HierarchicalPolicy.deletionMass
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a k w =
      HierarchicalPolicy.deletionMass (stateAggregate x) a k w := by
  unfold HierarchicalPolicy.deletionMass HierarchicalPolicy.inventory
  rw [stateAggregate_count_aboveSwap v x hkd w,
    policy_hazard_aboveSwap v x a hkd w]

/-- Deletion masses at descendant nodes are transported by the swap. -/
theorem policy_deletionMass_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n)
    (w : DyadicNode ((d + 1) + r)) :
    HierarchicalPolicy.deletionMass
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a
        ((d + 1) + r) (subtreeSwap v r w) =
      HierarchicalPolicy.deletionMass (stateAggregate x) a
        ((d + 1) + r) w := by
  unfold HierarchicalPolicy.deletionMass HierarchicalPolicy.inventory
  rw [stateAggregate_count_subtreeSwap v x hrn w,
    policy_hazard_subtreeSwap v x a hrn w]

/-- The Haar-type deletion coefficient at the swapped node changes sign. -/
theorem policy_imbalance_swapNode
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a d v =
      -HierarchicalPolicy.imbalance (stateAggregate x) a d v := by
  have hleft :=
    policy_deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (leftChild v)
  have hright :=
    policy_deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (rightChild v)
  simp only [subtreeSwap_zero_left] at hleft
  simp only [subtreeSwap_zero_right] at hright
  unfold HierarchicalPolicy.imbalance
  rw [hleft, hright]
  ring

/-- A strict ancestor's deletion coefficient is unchanged. -/
theorem policy_imbalance_strictAncestor
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventoryPerm (subtreeSwap v n) x)) a k w =
      HierarchicalPolicy.imbalance (stateAggregate x) a k w := by
  unfold HierarchicalPolicy.imbalance
  rw [policy_deletionMass_aboveSwap v x a (by omega) (leftChild w),
    policy_deletionMass_aboveSwap v x a (by omega) (rightChild w)]

/-! ## Arbitrary-depth wrappers -/

theorem stateAggregate_count_subtreeSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m)
    {s : ℕ} (hsr : s ≤ r) (w : DyadicNode ((d + 1) + s)) :
    (stateAggregate (inventorySwapWithGap v r hlevel x)).count
        ((d + 1) + s) (subtreeSwap v s w) =
      (stateAggregate x).count ((d + 1) + s) w := by
  subst L
  exact stateAggregate_count_subtreeSwap v x hsr w

theorem stateAggregate_count_leafSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateAggregate (inventorySwapWithGap v r hlevel x)).count L
        (leafSwapWithGap v r hlevel w) =
      (stateAggregate x).count L w := by
  subst L
  exact stateAggregate_count_subtreeSwap v x le_rfl w

theorem stateAggregate_count_aboveSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m)
    {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    (stateAggregate (inventorySwapWithGap v r hlevel x)).count k w =
      (stateAggregate x).count k w := by
  subst L
  exact stateAggregate_count_aboveSwap v x hkd w

theorem policy_deletionMass_subtreeSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {s : ℕ} (hsr : s ≤ r) (w : DyadicNode ((d + 1) + s)) :
    HierarchicalPolicy.deletionMass
        (stateAggregate (inventorySwapWithGap v r hlevel x)) a
        ((d + 1) + s) (subtreeSwap v s w) =
      HierarchicalPolicy.deletionMass (stateAggregate x) a
        ((d + 1) + s) w := by
  subst L
  exact policy_deletionMass_subtreeSwap v x a hsr w

theorem policy_deletionMass_leafSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    HierarchicalPolicy.deletionMass
        (stateAggregate (inventorySwapWithGap v r hlevel x)) a L
        (leafSwapWithGap v r hlevel w) =
      HierarchicalPolicy.deletionMass (stateAggregate x) a L w := by
  subst L
  exact policy_deletionMass_subtreeSwap v x a le_rfl w

theorem policy_imbalance_swapNodeWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventorySwapWithGap v r hlevel x)) a d v =
      -HierarchicalPolicy.imbalance (stateAggregate x) a d v := by
  subst L
  exact policy_imbalance_swapNode v x a

theorem policy_imbalance_strictAncestorWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventorySwapWithGap v r hlevel x)) a k w =
      HierarchicalPolicy.imbalance (stateAggregate x) a k w := by
  subst L
  exact policy_imbalance_strictAncestor v x a hkd w

theorem stateAggregate_count_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateAggregate (inventorySwap hdL v x)).count L
        (leafSwap hdL v w) =
      (stateAggregate x).count L w :=
  stateAggregate_count_leafSwapWithGap v (L - (d + 1)) (by omega) x w

theorem policy_deletionMass_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    HierarchicalPolicy.deletionMass
        (stateAggregate (inventorySwap hdL v x)) a L
        (leafSwap hdL v w) =
      HierarchicalPolicy.deletionMass (stateAggregate x) a L w :=
  policy_deletionMass_leafSwapWithGap
    v (L - (d + 1)) (by omega) x a w

theorem policy_imbalance_swapNode_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventorySwap hdL v x)) a d v =
      -HierarchicalPolicy.imbalance (stateAggregate x) a d v :=
  policy_imbalance_swapNodeWithGap
    v (L - (d + 1)) (by omega) x a

theorem policy_imbalance_strictAncestor_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    HierarchicalPolicy.imbalance
        (stateAggregate (inventorySwap hdL v x)) a k w =
      HierarchicalPolicy.imbalance (stateAggregate x) a k w :=
  policy_imbalance_strictAncestorWithGap
    v (L - (d + 1)) (by omega) x a hkd w

/-! ## Generic move and kernel equivariance -/

theorem inventoryPerm_move
    {ι : Type*} [Fintype ι] [DecidableEq ι] {m : ℕ}
    (e : Equiv.Perm ι) (x : InventoryState ι m) (deleted arrived : ι) :
    inventoryPerm e (InventoryState.move x deleted arrived) =
      InventoryState.move (inventoryPerm e x) (e deleted) (e arrived) := by
  by_cases hd : 0 < x.1 deleted
  · have hd' : 0 < (inventoryPerm e x).1 (e deleted) := by simpa
    apply InventoryState.ext
    intro i
    let j := e.symm i
    have hij : e j = i := e.apply_symm_apply i
    rw [← hij, inventoryPerm_apply_image_count,
      InventoryState.move_apply_of_pos x hd,
      InventoryState.move_apply_of_pos (inventoryPerm e x) hd']
    simp
  · have hz : x.1 deleted = 0 := by omega
    have hz' : (inventoryPerm e x).1 (e deleted) = 0 := by simpa
    rw [InventoryState.move_empty x hz,
      InventoryState.move_empty (inventoryPerm e x) hz']

theorem deletionKernel_equivariant
    {ι : Type*} [Fintype ι] [DecidableEq ι] [Nonempty ι] {m : ℕ}
    (R : DeletionRule ι m) (e : Equiv.Perm ι)
    (hprob : ∀ x i, R.prob (inventoryPerm e x) (e i) = R.prob x i) :
    R.kernel.Equivariant (inventoryPerm e) := by
  intro x y
  simp only [DeletionRule.kernel_apply]
  rw [← Equiv.sum_comp e (fun deleted =>
    ∑ arrived,
      if InventoryState.move (inventoryPerm e x) deleted arrived =
          inventoryPerm e y then
        R.prob (inventoryPerm e x) deleted *
          (1 / Fintype.card ι : ℝ)
      else 0)]
  apply Finset.sum_congr rfl
  intro deleted _
  rw [← Equiv.sum_comp e (fun arrived =>
    if InventoryState.move (inventoryPerm e x) (e deleted) arrived =
        inventoryPerm e y then
      R.prob (inventoryPerm e x) (e deleted) *
        (1 / Fintype.card ι : ℝ)
    else 0)]
  apply Finset.sum_congr rfl
  intro arrived _
  rw [← inventoryPerm_move e x deleted arrived, hprob]
  simp

/-! ## The concrete hierarchical deletion kernel -/

@[simp] theorem stateAggregate_eq_aggregatedInventory
    {L m : ℕ} (x : InventoryState (DyadicNode L) m) :
    stateAggregate x = HierarchicalDynamics.aggregatedInventory x := by
  rfl

theorem concrete_aggregateCount_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (HierarchicalDynamics.aggregatedInventory
        (inventorySwap hdL v x)).count L (leafSwap hdL v w) =
      (HierarchicalDynamics.aggregatedInventory x).count L w := by
  simpa only [← stateAggregate_eq_aggregatedInventory] using
    stateAggregate_count_leafSwap hdL v x w

theorem concrete_deletionMass_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    HierarchicalPolicy.deletionMass
        (HierarchicalDynamics.aggregatedInventory
          (inventorySwap hdL v x)) a L (leafSwap hdL v w) =
      HierarchicalPolicy.deletionMass
        (HierarchicalDynamics.aggregatedInventory x) a L w := by
  simpa only [← stateAggregate_eq_aggregatedInventory] using
    policy_deletionMass_leafSwap hdL v x a w

theorem concrete_imbalance_swapNode
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    HierarchicalPolicy.imbalance
        (HierarchicalDynamics.aggregatedInventory
          (inventorySwap hdL v x)) a d v =
      -HierarchicalPolicy.imbalance
        (HierarchicalDynamics.aggregatedInventory x) a d v := by
  simpa only [← stateAggregate_eq_aggregatedInventory] using
    policy_imbalance_swapNode_general hdL v x a

theorem concrete_imbalance_strictAncestor
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    HierarchicalPolicy.imbalance
        (HierarchicalDynamics.aggregatedInventory
          (inventorySwap hdL v x)) a k w =
      HierarchicalPolicy.imbalance
        (HierarchicalDynamics.aggregatedInventory x) a k w := by
  simpa only [← stateAggregate_eq_aggregatedInventory] using
    policy_imbalance_strictAncestor_general hdL v x a hkd w

theorem concrete_deletionRule_prob_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (w : DyadicNode ((d + 1) + n)) :
    (HierarchicalDynamics.deletionRule a ha hm).prob
        (inventoryPerm (subtreeSwap v n) x) (subtreeSwap v n w) =
      (HierarchicalDynamics.deletionRule a ha hm).prob x w := by
  change
    HierarchicalPolicy.deletionMass
        (HierarchicalDynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a ((d + 1) + n)
          (subtreeSwap v n w) =
      HierarchicalPolicy.deletionMass
        (HierarchicalDynamics.aggregatedInventory x) a ((d + 1) + n) w
  simpa only [← stateAggregate_eq_aggregatedInventory] using
    policy_deletionMass_subtreeSwap v x a le_rfl w

theorem concrete_kernel_equivariant_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (HierarchicalDynamics.kernel
        (L := (d + 1) + n) (m := m) a ha hm).Equivariant
      (inventoryPerm (subtreeSwap v n)) := by
  exact deletionKernel_equivariant
    (HierarchicalDynamics.deletionRule a ha hm)
    (subtreeSwap v n)
    (concrete_deletionRule_prob_subtreeSwap v a ha hm)

theorem concrete_kernel_equivariant_withGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (HierarchicalDynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwapWithGap v r hlevel) := by
  subst L
  exact concrete_kernel_equivariant_subtreeSwap v a ha hm

theorem concrete_kernel_equivariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (HierarchicalDynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwap hdL v) :=
  concrete_kernel_equivariant_withGap
    v (L - (d + 1)) (by omega) a ha hm

/-! ## Invariant stationary laws for a single permutation -/

/-- Push a finite law forward along a permutation, in pointwise form. -/
def permuteLaw {α : Type*} [Fintype α] [DecidableEq α]
    (e : Equiv.Perm α) (μ : FiniteLaw α) : FiniteLaw α where
  mass x := μ.mass (e.symm x)
  mass_nonneg x := μ.mass_nonneg _
  sum_mass := by
    calc
      ∑ x, μ.mass (e.symm x) = ∑ x, μ.mass x :=
        Equiv.sum_comp e.symm μ.mass
      _ = 1 := μ.sum_mass

@[simp] theorem permuteLaw_mass
    {α : Type*} [Fintype α] [DecidableEq α]
    (e : Equiv.Perm α) (μ : FiniteLaw α) (x : α) :
    (permuteLaw e μ).mass x = μ.mass (e.symm x) :=
  rfl

theorem permuteLaw_stationary
    {α : Type*} [Fintype α] [DecidableEq α]
    {K : FiniteKernel α} {μ : FiniteLaw α} {e : Equiv.Perm α}
    (hK : K.Equivariant e) (hμ : K.IsStationary μ) :
    K.IsStationary (permuteLaw e μ) := by
  apply FiniteLaw.ext
  intro y
  simp only [FiniteKernel.mass_step, permuteLaw_mass]
  rw [← Equiv.sum_comp e (fun x => μ.mass (e.symm x) * K x y)]
  simp only [e.symm_apply_apply]
  have hKy (x : α) : K (e x) y = K x (e.symm y) := by
    simpa using hK x (e.symm y)
  simp_rw [hKy]
  rw [← FiniteKernel.mass_step, hμ]

theorem stationary_lawInvariant_of_irreducible
    {α : Type*} [Fintype α] [DecidableEq α] [Nonempty α]
    {K : FiniteKernel α} {μ : FiniteLaw α} {e : Equiv.Perm α}
    (hirr : K.Irreducible) (hK : K.Equivariant e)
    (hμ : K.IsStationary μ) :
    FiniteKernel.LawInvariant μ e := by
  have heq : permuteLaw e μ = μ :=
    FiniteKernel.stationary_unique hirr
      (permuteLaw_stationary hK hμ) hμ
  intro x
  have hx := congrArg (fun ν : FiniteLaw α => ν.mass (e x)) heq
  simpa using hx.symm

theorem concrete_stationary_lawInvariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    {μ : FiniteLaw (InventoryState (DyadicNode L) m)}
    (hirr :
      (HierarchicalDynamics.kernel (L := L) (m := m) a ha hm).Irreducible)
    (hμ :
      (HierarchicalDynamics.kernel (L := L) (m := m) a ha hm).IsStationary μ) :
    FiniteKernel.LawInvariant μ (inventorySwap hdL v) :=
  stationary_lawInvariant_of_irreducible hirr
    (concrete_kernel_equivariant hdL v a ha hm) hμ

end TreeSymmetry

end

end FD1D


==> anc/lean-formalization/FD1D/TrajectoryBridge.lean <==
import Mathlib.Probability.Kernel.IonescuTulcea.Traj

/-!
# Homogeneous Markov chains as trajectory measures

This file packages the Ionescu--Tulcea trajectory construction for a
homogeneous Markov kernel and identifies every coordinate marginal with the
usual recursive iterate of the initial law.
-/

namespace FD1D.TrajectoryBridge

noncomputable section

open MeasureTheory ProbabilityTheory
open scoped ENNReal

variable {α : Type*} [MeasurableSpace α]

/-- The state law obtained after recursively applying a homogeneous kernel. -/
def iterateLaw (κ : Kernel α α) (μ₀ : Measure α) : ℕ → Measure α
  | 0 => μ₀
  | n + 1 => κ ∘ₘ iterateLaw κ μ₀ n

@[simp]
theorem iterateLaw_zero (κ : Kernel α α) (μ₀ : Measure α) :
    iterateLaw κ μ₀ 0 = μ₀ :=
  rfl

@[simp]
theorem iterateLaw_succ (κ : Kernel α α) (μ₀ : Measure α) (n : ℕ) :
    iterateLaw κ μ₀ (n + 1) = κ ∘ₘ iterateLaw κ μ₀ n :=
  rfl

/-- A homogeneous kernel viewed as a history-dependent kernel. -/
def historyKernel (κ : Kernel α α) (n : ℕ) :
    Kernel ((i : Finset.Iic n) → α) α :=
  κ.comap (fun h => h ⟨n, Finset.mem_Iic.mpr le_rfl⟩) (by fun_prop)

instance historyKernel.instIsMarkovKernel (κ : Kernel α α)
    [IsMarkovKernel κ] (n : ℕ) :
    IsMarkovKernel (historyKernel κ n) := by
  unfold historyKernel
  infer_instance

/-- The single path-space law generated from `μ₀` by repeatedly applying `κ`. -/
def trajectoryLaw (μ₀ : Measure α) (κ : Kernel α α) [IsMarkovKernel κ] :
    Measure (ℕ → α) :=
  Kernel.trajMeasure (X := fun _ => α) μ₀ (historyKernel κ)

theorem trajectoryLaw_marginal_zero
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (κ : Kernel α α) [IsMarkovKernel κ] :
    Measure.map (fun path : ℕ → α => path 0) (trajectoryLaw μ₀ κ) = μ₀ := by
  rw [trajectoryLaw, Kernel.trajMeasure,
    Measure.map_comp _ _ (measurable_pi_apply 0)]
  have hmap :
      (Kernel.traj (historyKernel κ) 0).map
          (fun path : ℕ → α => path 0) =
        Kernel.deterministic
          (fun h : (i : Finset.Iic 0) → α => h ⟨0, Finset.mem_Iic.mpr le_rfl⟩)
          (by fun_prop) := by
    have heval :
        (fun path : ℕ → α => path 0) =
          (fun h : (i : Finset.Iic 0) → α =>
            h ⟨0, Finset.mem_Iic.mpr le_rfl⟩) ∘
            Preorder.frestrictLe 0 := by
      rfl
    rw [heval, Kernel.map_comp_right _ (Preorder.measurable_frestrictLe 0)
        (measurable_pi_apply ⟨0, Finset.mem_Iic.mpr le_rfl⟩),
      Kernel.traj_map_frestrictLe, Kernel.partialTraj_self,
      Kernel.id_map]
  rw [hmap, Measure.deterministic_comp_eq_map]
  rw [Measure.map_map
    (measurable_pi_apply ⟨0, Finset.mem_Iic.mpr le_rfl⟩)
    (MeasurableEquiv.piUnique (fun _ : Finset.Iic 0 => α)).symm.measurable]
  have hcomp :
      (fun h : (i : Finset.Iic 0) → α =>
        h ⟨0, Finset.mem_Iic.mpr le_rfl⟩) ∘
          (MeasurableEquiv.piUnique (fun _ : Finset.Iic 0 => α)).symm = id := by
    funext x
    rfl
  rw [hcomp, Measure.map_id]

theorem trajectoryLaw_marginal_succ
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (κ : Kernel α α) [IsMarkovKernel κ] (n : ℕ) :
    Measure.map (fun path : ℕ → α => path (n + 1)) (trajectoryLaw μ₀ κ) =
      κ ∘ₘ Measure.map (fun path : ℕ → α => path n) (trajectoryLaw μ₀ κ) := by
  let P := trajectoryLaw μ₀ κ
  let pref : (ℕ → α) → ((i : Finset.Iic n) → α) :=
    Preorder.frestrictLe n
  let hP : IsProbabilityMeasure P := by
    dsimp [P, trajectoryLaw]
    infer_instance
  have hjoint :
      P.map pref ⊗ₘ historyKernel κ n =
        P.map (fun path => (pref path, path (n + 1))) := by
    simpa only [P, pref, trajectoryLaw] using
      (Kernel.map_frestrictLe_trajMeasure_compProd_eq_map_trajMeasure
        (X := fun _ => α) (μ₀ := μ₀) (κ := historyKernel κ) (a := n))
  have hsnd := congrArg Measure.snd hjoint
  rw [Measure.snd_compProd,
    Measure.snd_map_prodMk (show Measurable pref by fun_prop)] at hsnd
  rw [← hsnd]
  ext s hs
  rw [Measure.bind_apply hs (Kernel.aemeasurable _),
    Measure.bind_apply hs (Kernel.aemeasurable _)]
  simp only [historyKernel, Kernel.comap_apply']
  dsimp only [pref, P]
  rw [lintegral_map
      (μ := trajectoryLaw μ₀ κ)
      (f := fun h : (i : Finset.Iic n) → α =>
        κ (h ⟨n, Finset.mem_Iic.mpr le_rfl⟩) s)
      (g := Preorder.frestrictLe n)
      ((κ.measurable_coe hs).comp
        (measurable_pi_apply
          (⟨n, Finset.mem_Iic.mpr le_rfl⟩ : Finset.Iic n)))
      (Preorder.measurable_frestrictLe n),
    lintegral_map
      (μ := trajectoryLaw μ₀ κ)
      (f := fun x : α => κ x s)
      (g := fun path : ℕ → α => path n)
      (κ.measurable_coe hs) (measurable_pi_apply n)]
  rfl

theorem trajectoryLaw_marginal
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (κ : Kernel α α) [IsMarkovKernel κ] (n : ℕ) :
    Measure.map (fun path : ℕ → α => path n) (trajectoryLaw μ₀ κ) =
      iterateLaw κ μ₀ n := by
  induction n with
  | zero =>
      exact trajectoryLaw_marginal_zero μ₀ κ
  | succ n ih =>
      rw [iterateLaw_succ, ← ih]
      exact trajectoryLaw_marginal_succ μ₀ κ n

end

end FD1D.TrajectoryBridge


==> anc/lean-formalization/FD1D/Transport.lean <==
import FD1D.Basic

namespace FD1D

noncomputable section

open scoped BigOperators ENNReal NNReal Topology
open Set MeasureTheory intervalIntegral

/-!
# Dyadic Haar transport on the unit interval

This file isolates the analytic part of Section 2.  A `DyadicMass L` is a
binary tree with exactly `2^L` leaf masses.  Its recursive CDF is the CDF of
the measure which spreads every leaf mass uniformly over its dyadic cell.

The second half of the file proves the finite-family Haar calculation.  Tree
symmetry is expressed by mass-preserving child-swap equivalences on the
finite state space.  This is exactly the property used to kill a nested
cross term; disjoint tents vanish pointwise.
-/

/-- A complete binary tree of `2^L` real leaf masses. -/
inductive DyadicMass : ℕ → Type
  | leaf (mass : ℝ) : DyadicMass 0
  | branch {L : ℕ} (left right : DyadicMass L) : DyadicMass (L + 1)

namespace DyadicMass

/-- Total mass below the root. -/
def total : {L : ℕ} → DyadicMass L → ℝ
  | 0, leaf m => m
  | _ + 1, branch l r => total l + total r

/-- Leaf masses, in their left-to-right spatial order. -/
def leaves : {L : ℕ} → DyadicMass L → List ℝ
  | 0, leaf m => [m]
  | _ + 1, branch l r => leaves l ++ leaves r

@[simp] theorem length_leaves {L : ℕ} (q : DyadicMass L) :
    q.leaves.length = 2 ^ L := by
  induction q with
  | leaf => simp [leaves]
  | @branch L l r ihl ihr =>
      simp [leaves, ihl, ihr, pow_succ]
      omega

/--
Build the complete dyadic mass tree from its left-to-right vector of
`2^L` leaf masses.
-/
def ofLeafVector : (L : ℕ) → (Fin (2 ^ L) → ℝ) → DyadicMass L
  | 0, f => .leaf (f 0)
  | L + 1, f =>
      let e : Fin (2 ^ L + 2 ^ L) ≃ Fin (2 ^ (L + 1)) :=
        finCongr (by rw [pow_succ]; omega)
      .branch
        (ofLeafVector L (fun i => f (e (Fin.castAdd _ i))))
        (ofLeafVector L (fun i => f (e (Fin.natAdd _ i))))

@[simp] theorem total_ofLeafVector (L : ℕ) (f : Fin (2 ^ L) → ℝ) :
    (ofLeafVector L f).total = ∑ i, f i := by
  induction L with
  | zero =>
      simp [ofLeafVector, total]
  | succ L ih =>
      simp only [ofLeafVector, total]
      rw [ih, ih]
      let e : Fin (2 ^ L + 2 ^ L) ≃ Fin (2 ^ (L + 1)) :=
        finCongr (by rw [pow_succ]; omega)
      rw [← e.sum_comp f]
      exact (Fin.sum_univ_add (fun i => f (e i))).symm

/-- Every leaf mass is nonnegative. -/
def allNonneg : {L : ℕ} → DyadicMass L → Prop
  | 0, leaf m => 0 ≤ m
  | _ + 1, branch l r => allNonneg l ∧ allNonneg r

theorem allNonneg_ofLeafVector (L : ℕ) (f : Fin (2 ^ L) → ℝ)
    (hf : ∀ i, 0 ≤ f i) :
    (ofLeafVector L f).allNonneg := by
  induction L with
  | zero =>
      simpa [ofLeafVector, allNonneg] using hf 0
  | succ L ih =>
      simp only [ofLeafVector, allNonneg]
      constructor
      · apply ih
        intro i
        exact hf _
      · apply ih
        intro i
        exact hf _

theorem total_nonneg {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg) :
    0 ≤ q.total := by
  induction q with
  | leaf => exact hq
  | branch l r ihl ihr =>
      exact add_nonneg (ihl hq.1) (ihr hq.2)

/-- The hypotheses saying that the `2^L` leaf masses form a probability vector. -/
structure IsProbability {L : ℕ} (q : DyadicMass L) : Prop where
  nonneg : q.allNonneg
  total_eq_one : q.total = 1

theorem isProbability_ofLeafVector (L : ℕ) (f : Fin (2 ^ L) → ℝ)
    (hf : ∀ i, 0 ≤ f i) (hsum : ∑ i, f i = 1) :
    (ofLeafVector L f).IsProbability where
  nonneg := allNonneg_ofLeafVector L f hf
  total_eq_one := by simpa using hsum

/--
The explicit piecewise-linear CDF.  Outside `[0,1]` this is merely a
piecewise-linear extension; all CDF statements below are restricted to the
unit interval.
-/
def piecewiseCDF : {L : ℕ} → DyadicMass L → ℝ → ℝ
  | 0, leaf m => fun z => m * z
  | _ + 1, branch l r => fun z =>
      if z ≤ 1 / 2 then piecewiseCDF l (2 * z)
      else total l + piecewiseCDF r (2 * z - 1)

@[simp] theorem piecewiseCDF_zero {L : ℕ} (q : DyadicMass L) :
    q.piecewiseCDF 0 = 0 := by
  induction q with
  | leaf => simp [piecewiseCDF]
  | branch l r ihl ihr => simp [piecewiseCDF, ihl]

@[simp] theorem piecewiseCDF_one {L : ℕ} (q : DyadicMass L) :
    q.piecewiseCDF 1 = q.total := by
  induction q with
  | leaf => simp [piecewiseCDF, total]
  | branch l r ihl ihr => norm_num [piecewiseCDF, total, ihr]

theorem piecewiseCDF_nonneg {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {z : ℝ} (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    0 ≤ q.piecewiseCDF z := by
  induction q generalizing z with
  | leaf m =>
      simp only [piecewiseCDF]
      exact mul_nonneg hq hz0
  | @branch L l r ihl ihr =>
      simp only [piecewiseCDF]
      by_cases hz : z ≤ 1 / 2
      · rw [if_pos hz]
        exact ihl hq.1 (by linarith) (by linarith)
      · rw [if_neg hz]
        exact add_nonneg (total_nonneg l hq.1)
          (ihr hq.2 (by linarith) (by linarith))

theorem piecewiseCDF_le_total {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {z : ℝ} (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.piecewiseCDF z ≤ q.total := by
  induction q generalizing z with
  | leaf m =>
      simp only [piecewiseCDF, total]
      have := mul_nonneg hq (sub_nonneg.mpr hz1)
      nlinarith
  | @branch L l r ihl ihr =>
      simp only [piecewiseCDF]
      by_cases hz : z ≤ 1 / 2
      · rw [if_pos hz]
        have hle := ihl hq.1 (z := 2 * z) (by linarith) (by linarith)
        have hr := total_nonneg r hq.2
        simp only [total]
        linarith
      · rw [if_neg hz]
        have hle := ihr hq.2 (z := 2 * z - 1) (by linarith) (by linarith)
        simp only [total]
        linarith

/-- Nonnegative leaf masses make the explicit CDF monotone on `[0,1]`. -/
theorem piecewiseCDF_monotoneOn {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg) :
    MonotoneOn q.piecewiseCDF (Icc 0 1) := by
  induction q with
  | leaf m =>
      intro x hx y hy hxy
      simp only [piecewiseCDF]
      exact mul_le_mul_of_nonneg_left hxy hq
  | @branch L l r ihl ihr =>
      intro x hx y hy hxy
      simp only [piecewiseCDF]
      by_cases hxhalf : x ≤ 1 / 2
      · rw [if_pos hxhalf]
        by_cases hyhalf : y ≤ 1 / 2
        · rw [if_pos hyhalf]
          exact ihl hq.1 (a := 2 * x) (b := 2 * y)
            ⟨by linarith [hx.1], by linarith⟩
            ⟨by linarith [hy.1], by linarith⟩ (by linarith)
        · rw [if_neg hyhalf]
          have hleft := piecewiseCDF_le_total l hq.1
            (z := 2 * x) (by linarith [hx.1]) (by linarith)
          have hright := piecewiseCDF_nonneg r hq.2
            (z := 2 * y - 1) (by linarith) (by linarith [hy.2])
          linarith
      · have hyhalf : ¬y ≤ 1 / 2 := by linarith
        rw [if_neg hxhalf, if_neg hyhalf]
        simpa [add_comm] using add_le_add_left (ihr hq.2
          (a := 2 * x - 1) (b := 2 * y - 1)
          ⟨by linarith, by linarith [hx.2]⟩
          ⟨by linarith, by linarith [hy.2]⟩ (by linarith)) l.total

/--
The explicit generalized inverse in mass coordinates.  Its input ranges
from `0` to `q.total`; at a branch the interval is split at the left mass.
-/
def quantile : {L : ℕ} → DyadicMass L → ℝ → ℝ
  | 0, leaf m => fun u => u / m
  | _ + 1, branch l r => fun u =>
      if u ≤ l.total then l.quantile u / 2
      else (1 + r.quantile (u - l.total)) / 2

/--
The actual selected-leaf policy.  It returns the left endpoint of the leaf
whose cumulative-mass interval contains `u`.
-/
def selectedLeaf : {L : ℕ} → DyadicMass L → ℝ → ℝ
  | 0, leaf _ => fun _ => 0
  | _ + 1, branch l r => fun u =>
      if u ≤ l.total then l.selectedLeaf u / 2
      else (1 + r.selectedLeaf (u - l.total)) / 2

theorem piecewiseCDF_measurable {L : ℕ} (q : DyadicMass L) :
    Measurable q.piecewiseCDF := by
  induction q with
  | leaf =>
      exact measurable_const.mul measurable_id
  | @branch L l r ihl ihr =>
      apply Measurable.ite (measurableSet_le measurable_id measurable_const)
      · exact ihl.comp (measurable_const.mul measurable_id)
      · exact measurable_const.add
          (ihr.comp ((measurable_const.mul measurable_id).sub measurable_const))

theorem quantile_measurable {L : ℕ} (q : DyadicMass L) :
    Measurable q.quantile := by
  induction q with
  | leaf =>
      exact measurable_id.div_const _
  | @branch L l r ihl ihr =>
      apply Measurable.ite (measurableSet_le measurable_id measurable_const)
      · exact ihl.div_const _
      · exact (measurable_const.add
          (ihr.comp (measurable_id.sub measurable_const))).div_const _

theorem selectedLeaf_measurable {L : ℕ} (q : DyadicMass L) :
    Measurable q.selectedLeaf := by
  induction q with
  | leaf =>
      exact measurable_const
  | @branch L l r ihl ihr =>
      apply Measurable.ite (measurableSet_le measurable_id measurable_const)
      · exact ihl.div_const _
      · exact (measurable_const.add
          (ihr.comp (measurable_id.sub measurable_const))).div_const _

/-- The explicit generalized inverse takes mass coordinates into `[0,1]`. -/
theorem quantile_mem_unit {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ q.total) :
    q.quantile u ∈ Icc (0 : ℝ) 1 := by
  induction q generalizing u with
  | leaf m =>
      simp only [quantile]
      by_cases hm : m = 0
      · subst m
        have hu : u = 0 := by simpa [total] using le_antisymm hu1 hu0
        simp [hu]
      · have hmpos : 0 < m := lt_of_le_of_ne hq (Ne.symm hm)
        constructor
        · exact div_nonneg hu0 hmpos.le
        · exact (div_le_one hmpos).2 (by simpa [total] using hu1)
  | @branch L l r ihl ihr =>
      simp only [quantile]
      by_cases hu : u ≤ l.total
      · rw [if_pos hu]
        have hlocal := ihl hq.1 hu0 hu
        constructor <;> linarith [hlocal.1, hlocal.2]
      · rw [if_neg hu]
        have hulocal : 0 ≤ u - l.total := by linarith
        have hurlocal : u - l.total ≤ r.total := by
          rw [total] at hu1
          linarith
        have hlocal := ihr hq.2 hulocal hurlocal
        constructor <;> linarith [hlocal.1, hlocal.2]

/-- The selected point is an endpoint in the unit interval. -/
theorem selectedLeaf_mem_unit {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ q.total) :
    q.selectedLeaf u ∈ Icc (0 : ℝ) 1 := by
  induction q generalizing u with
  | leaf =>
      simp [selectedLeaf]
  | @branch L l r ihl ihr =>
      simp only [selectedLeaf]
      by_cases hu : u ≤ l.total
      · rw [if_pos hu]
        have hlocal := ihl hq.1 hu0 hu
        constructor <;> linarith [hlocal.1, hlocal.2]
      · rw [if_neg hu]
        have hulocal : 0 ≤ u - l.total := by linarith
        have hurlocal : u - l.total ≤ r.total := by
          rw [total] at hu1
          linarith
        have hlocal := ihr hq.2 hulocal hurlocal
        constructor <;> linarith [hlocal.1, hlocal.2]

/-- Positive mass coordinates have a strictly positive generalized inverse. -/
theorem quantile_pos {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {u : ℝ} (hu0 : 0 < u) (hu1 : u ≤ q.total) :
    0 < q.quantile u := by
  induction q generalizing u with
  | leaf m =>
      simp only [quantile]
      have hm : 0 < m := lt_of_lt_of_le hu0 (by simpa [total] using hu1)
      exact div_pos hu0 hm
  | @branch L l r ihl ihr =>
      simp only [quantile]
      by_cases hu : u ≤ l.total
      · rw [if_pos hu]
        exact div_pos (ihl hq.1 hu0 hu) (by norm_num)
      · rw [if_neg hu]
        have hlocal : 0 ≤ r.quantile (u - l.total) :=
          (r.quantile_mem_unit hq.2 (by linarith)
            (by
              rw [total] at hu1
              linarith)).1
        linarith

/--
Generalized-inverse relation for the explicit recursive map.  This includes
zero-mass leaves and therefore does not require strict positivity.
-/
theorem quantile_le_iff {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    {u z : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ q.total)
    (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.quantile u ≤ z ↔ u ≤ q.piecewiseCDF z := by
  induction q generalizing u z with
  | leaf m =>
      simp only [quantile, piecewiseCDF]
      by_cases hm : m = 0
      · subst m
        have hu : u = 0 := by simpa [total] using le_antisymm hu1 hu0
        simp [hu, hz0]
      · have hmpos : 0 < m := lt_of_le_of_ne hq (Ne.symm hm)
        rw [div_le_iff₀ hmpos]
        ring_nf
  | @branch L l r ihl ihr =>
      simp only [quantile, piecewiseCDF]
      by_cases hz : z ≤ 1 / 2
      · rw [if_pos hz]
        have h2z0 : 0 ≤ 2 * z := by linarith
        have h2z1 : 2 * z ≤ 1 := by linarith
        by_cases hu : u ≤ l.total
        · rw [if_pos hu]
          rw [div_le_iff₀ (by norm_num : (0 : ℝ) < 2)]
          simpa [mul_comm] using ihl hq.1 hu0 hu h2z0 h2z1
        · rw [if_neg hu]
          have hqr := quantile_mem_unit r hq.2
            (u := u - l.total) (by linarith)
            (by
              rw [total] at hu1
              linarith)
          have hqrpos := quantile_pos r hq.2 (u := u - l.total)
            (by linarith) (by
              rw [total] at hu1
              linarith)
          have hleft := piecewiseCDF_le_total l hq.1 h2z0 h2z1
          constructor
          · intro h
            exfalso
            linarith
          · intro h
            exfalso
            exact hu (h.trans hleft)
      · rw [if_neg hz]
        have h2z0 : 0 ≤ 2 * z - 1 := by linarith
        have h2z1 : 2 * z - 1 ≤ 1 := by linarith
        by_cases hu : u ≤ l.total
        · rw [if_pos hu]
          have hql := quantile_mem_unit l hq.1 hu0 hu
          have hright := piecewiseCDF_nonneg r hq.2 h2z0 h2z1
          constructor
          · intro _
            linarith
          · intro _
            linarith [hql.2]
        · rw [if_neg hu]
          have hulocal : 0 ≤ u - l.total := by linarith
          have hurlocal : u - l.total ≤ r.total := by
            rw [total] at hu1
            linarith
          have hiff := ihr hq.2 hulocal hurlocal h2z0 h2z1
          constructor
          · intro h
            have hqle : r.quantile (u - l.total) ≤ 2 * z - 1 := by
              linarith
            have := hiff.mp hqle
            linarith
          · intro h
            have hlocal : u - l.total ≤ r.piecewiseCDF (2 * z - 1) := by
              linarith
            have := hiff.mpr hlocal
            linarith

/--
The selected leaf endpoint and the continuous quantile lie in the same
depth-`L` dyadic cell.
-/
theorem selectedLeaf_sub_quantile_le {L : ℕ} (q : DyadicMass L)
    (hq : q.allNonneg) {u : ℝ} (hu0 : 0 ≤ u) (hu1 : u ≤ q.total) :
    |q.selectedLeaf u - q.quantile u| ≤ 1 / ((2 ^ L : ℕ) : ℝ) := by
  induction q generalizing u with
  | leaf m =>
      have hqu := (leaf m).quantile_mem_unit hq hu0 hu1
      simp only [selectedLeaf]
      rw [abs_of_nonpos (by simpa using hqu.1)]
      norm_num
      linarith [hqu.2]
  | @branch L l r ihl ihr =>
      simp only [selectedLeaf, quantile]
      by_cases hu : u ≤ l.total
      · rw [if_pos hu, if_pos hu]
        have h := ihl hq.1 hu0 hu
        rw [show l.selectedLeaf u / 2 - l.quantile u / 2 =
          (l.selectedLeaf u - l.quantile u) / 2 by ring]
        rw [abs_div, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 2)]
        simp only [pow_succ]
        norm_num at h ⊢
        nlinarith
      · rw [if_neg hu, if_neg hu]
        have hulocal : 0 ≤ u - l.total := by linarith
        have hurlocal : u - l.total ≤ r.total := by
          rw [total] at hu1
          linarith
        have h := ihr hq.2 hulocal hurlocal
        rw [show (1 + r.selectedLeaf (u - l.total)) / 2 -
            (1 + r.quantile (u - l.total)) / 2 =
          (r.selectedLeaf (u - l.total) -
            r.quantile (u - l.total)) / 2 by ring]
        rw [abs_div, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 2)]
        simp only [pow_succ]
        norm_num at h ⊢
        nlinarith

/-- The height-`1/2` tent on the unit interval, in local coordinates. -/
def unitTent (z : ℝ) : ℝ :=
  if z ≤ 1 / 2 then z else 1 - z

/--
The integrated Haar series, written recursively.  At a branch it adds the
root imbalance and then evaluates the unique child series whose support
contains `z`.
-/
def haarSeries : {L : ℕ} → DyadicMass L → ℝ → ℝ
  | 0, leaf _ => fun _ => 0
  | _ + 1, branch l r => fun z =>
      (total l - total r) * unitTent z +
        if z ≤ 1 / 2 then haarSeries l (2 * z)
        else haarSeries r (2 * z - 1)

/-- Pointwise integrated Haar expansion of the explicit piecewise-linear CDF. -/
theorem cdf_sub_linear_eq_haar {L : ℕ} (q : DyadicMass L)
    {z : ℝ} (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.piecewiseCDF z - q.total * z = q.haarSeries z := by
  induction q generalizing z with
  | leaf m => simp [piecewiseCDF, total, haarSeries]
  | @branch L l r ihl ihr =>
      by_cases hz : z ≤ 1 / 2
      · have h2z0 : 0 ≤ 2 * z := by linarith
        have h2z1 : 2 * z ≤ 1 := by linarith
        rw [piecewiseCDF, haarSeries]
        simp only [hz, if_pos]
        rw [← ihl h2z0 h2z1]
        rw [unitTent, if_pos hz]
        simp only [total]
        ring
      · have h2z0 : 0 ≤ 2 * z - 1 := by linarith
        have h2z1 : 2 * z - 1 ≤ 1 := by linarith
        rw [piecewiseCDF, haarSeries]
        simp only [hz, if_neg]
        rw [← ihr h2z0 h2z1]
        rw [unitTent, if_neg hz]
        simp only [total, if_false]
        ring

end DyadicMass

/-! ## Dyadic tents and their elementary integrals -/

/--
The height-`1/2` tent on `[l,l+p]`.  Splitting into `Icc` and `Ioc` makes
the two affine pieces disjoint without changing any Lebesgue integral.
-/
def dyadicTent (l p z : ℝ) : ℝ :=
  (Icc l (l + p / 2)).indicator (fun x => (x - l) / p) z +
    (Ioc (l + p / 2) (l + p)).indicator (fun x => (l + p - x) / p) z

theorem dyadicTent_eq_zero_of_not_mem {l p z : ℝ} (hp : 0 ≤ p)
    (hz : z ∉ Icc l (l + p)) :
    dyadicTent l p z = 0 := by
  have hzL : z ∉ Icc l (l + p / 2) := by
    intro h
    apply hz
    constructor <;> linarith [h.1, h.2]
  have hzR : z ∉ Ioc (l + p / 2) (l + p) := by
    intro h
    apply hz
    constructor <;> linarith [h.1, h.2]
  simp [dyadicTent, hzL, hzR]

/-- A nonzero tent value lies in the interior of its supporting interval. -/
theorem dyadicTent_ne_zero_mem_Ioo {l p z : ℝ} (hp : 0 < p)
    (hz : dyadicTent l p z ≠ 0) :
    z ∈ Ioo l (l + p) := by
  have hmem : z ∈ Icc l (l + p) := by
    by_contra hout
    exact hz (dyadicTent_eq_zero_of_not_mem hp.le hout)
  have hneL : z ≠ l := by
    intro heq
    subst z
    have hL : l ∈ Icc l (l + p / 2) := by constructor <;> linarith
    have hR : l ∉ Ioc (l + p / 2) (l + p) := by
      intro h
      linarith [h.1]
    simp [dyadicTent, hL, hR] at hz
  have hneR : z ≠ l + p := by
    intro heq
    subst z
    have hL : l + p ∉ Icc l (l + p / 2) := by
      intro h
      linarith [h.2]
    have hR : l + p ∈ Ioc (l + p / 2) (l + p) := by
      constructor <;> linarith
    simp [dyadicTent, hL, hR] at hz
  exact ⟨lt_of_le_of_ne hmem.1 (Ne.symm hneL), lt_of_le_of_ne hmem.2 hneR⟩

private theorem left_sq_integral (l p : ℝ) (hp : 0 < p) :
    (∫ z in l..l + p / 2, ((z - l) / p) ^ 2) = p / 24 := by
  have hpow : IntervalIntegrable (fun z : ℝ => z ^ 2) volume l (l + p / 2) :=
    (continuous_id.pow 2).intervalIntegrable _ _
  have hlin : IntervalIntegrable (fun z : ℝ => 2 * l * z) volume l (l + p / 2) :=
    (continuous_const.mul continuous_id).intervalIntegrable _ _
  have hconst : IntervalIntegrable (fun _ : ℝ => l ^ 2) volume l (l + p / 2) :=
    continuous_const.intervalIntegrable _ _
  rw [show (fun z : ℝ => ((z - l) / p) ^ 2) =
      fun z => ((z ^ 2 - 2 * l * z) + l ^ 2) / p ^ 2 by
    funext z
    ring]
  rw [intervalIntegral.integral_div]
  rw [intervalIntegral.integral_add (hpow.sub hlin) hconst]
  rw [intervalIntegral.integral_sub hpow hlin]
  rw [integral_pow]
  rw [intervalIntegral.integral_const_mul]
  rw [integral_id]
  rw [intervalIntegral.integral_const]
  field_simp
  ring

private theorem right_sq_integral (l p : ℝ) (hp : 0 < p) :
    (∫ z in l + p / 2..l + p, ((l + p - z) / p) ^ 2) = p / 24 := by
  have hpow : IntervalIntegrable (fun z : ℝ => z ^ 2) volume (l + p / 2) (l + p) :=
    (continuous_id.pow 2).intervalIntegrable _ _
  have hlin : IntervalIntegrable (fun z : ℝ => 2 * (l + p) * z)
      volume (l + p / 2) (l + p) :=
    (continuous_const.mul continuous_id).intervalIntegrable _ _
  have hconst : IntervalIntegrable (fun _ : ℝ => (l + p) ^ 2)
      volume (l + p / 2) (l + p) :=
    continuous_const.intervalIntegrable _ _
  rw [show (fun z : ℝ => ((l + p - z) / p) ^ 2) =
      fun z => ((z ^ 2 - 2 * (l + p) * z) + (l + p) ^ 2) / p ^ 2 by
    funext z
    ring]
  rw [intervalIntegral.integral_div]
  rw [intervalIntegral.integral_add (hpow.sub hlin) hconst]
  rw [intervalIntegral.integral_sub hpow hlin]
  rw [integral_pow]
  rw [intervalIntegral.integral_const_mul]
  rw [integral_id]
  rw [intervalIntegral.integral_const]
  field_simp
  ring

private theorem dyadicTent_sq_pointwise (l p z : ℝ) :
    dyadicTent l p z ^ 2 =
      (Icc l (l + p / 2)).indicator (fun x => ((x - l) / p) ^ 2) z +
      (Ioc (l + p / 2) (l + p)).indicator (fun x => ((l + p - x) / p) ^ 2) z := by
  by_cases hL : z ∈ Icc l (l + p / 2)
  · have hR : z ∉ Ioc (l + p / 2) (l + p) := by
      intro h
      linarith [hL.2, h.1]
    simp [dyadicTent, hL, hR]
  · by_cases hR : z ∈ Ioc (l + p / 2) (l + p)
    · simp [dyadicTent, hL, hR]
    · simp [dyadicTent, hL, hR]

/-- The exact tent normalization used in Section 2: `∫ tau_v² = p_v/12`. -/
theorem dyadicTent_sq_integral (l p : ℝ) (hp : 0 < p) :
    (∫ z, dyadicTent l p z ^ 2) = p / 12 := by
  have hleft : IntegrableOn (fun z : ℝ => ((z - l) / p) ^ 2)
      (Icc l (l + p / 2)) :=
    ((continuous_id.sub continuous_const).div_const p |>.pow 2).integrableOn_Icc
  have hright : IntegrableOn (fun z : ℝ => ((l + p - z) / p) ^ 2)
      (Ioc (l + p / 2) (l + p)) :=
    ((continuous_const.sub continuous_id).div_const p |>.pow 2).integrableOn_Ioc
  rw [show (fun z : ℝ => dyadicTent l p z ^ 2) = fun z =>
      (Icc l (l + p / 2)).indicator (fun x => ((x - l) / p) ^ 2) z +
      (Ioc (l + p / 2) (l + p)).indicator
        (fun x => ((l + p - x) / p) ^ 2) z by
    funext z
    exact dyadicTent_sq_pointwise l p z]
  rw [MeasureTheory.integral_add (hleft.integrable_indicator measurableSet_Icc)
    (hright.integrable_indicator measurableSet_Ioc)]
  rw [MeasureTheory.integral_indicator measurableSet_Icc,
    MeasureTheory.integral_indicator measurableSet_Ioc]
  rw [integral_Icc_eq_integral_Ioc]
  rw [← intervalIntegral.integral_of_le (by linarith : l ≤ l + p / 2)]
  rw [← intervalIntegral.integral_of_le (by linarith : l + p / 2 ≤ l + p)]
  rw [left_sq_integral l p hp, right_sq_integral l p hp]
  ring

/-- Tents with separated interiors have zero pointwise product. -/
theorem dyadicTent_mul_eq_zero_of_separated {l₁ p₁ l₂ p₂ z : ℝ}
    (hp₁ : 0 < p₁) (hp₂ : 0 < p₂)
    (hsep : l₁ + p₁ ≤ l₂ ∨ l₂ + p₂ ≤ l₁) :
    dyadicTent l₁ p₁ z * dyadicTent l₂ p₂ z = 0 := by
  by_cases h1 : dyadicTent l₁ p₁ z = 0
  · simp [h1]
  by_cases h2 : dyadicTent l₂ p₂ z = 0
  · simp [h2]
  have hm1 := dyadicTent_ne_zero_mem_Ioo hp₁ h1
  have hm2 := dyadicTent_ne_zero_mem_Ioo hp₂ h2
  rcases hsep with hsep | hsep
  · exfalso
    linarith [hm1.2, hm2.1]
  · exfalso
    linarith [hm2.2, hm1.1]

theorem dyadicTent_stronglyMeasurable (l p : ℝ) :
    StronglyMeasurable (dyadicTent l p) := by
  exact (((continuous_id.sub continuous_const).div_const p).stronglyMeasurable.indicator
      measurableSet_Icc).add
    (((continuous_const.sub continuous_id).div_const p).stronglyMeasurable.indicator
      measurableSet_Ioc)

theorem dyadicTent_integrable (l p : ℝ) :
    Integrable (dyadicTent l p) := by
  apply Integrable.add
  · exact ((continuous_id.sub continuous_const).div_const p).integrableOn_Icc
      |>.integrable_indicator measurableSet_Icc
  · exact ((continuous_const.sub continuous_id).div_const p).integrableOn_Ioc
      |>.integrable_indicator measurableSet_Ioc

theorem abs_dyadicTent_le_half (l p z : ℝ) (hp : 0 < p) :
    |dyadicTent l p z| ≤ 1 / 2 := by
  by_cases hL : z ∈ Icc l (l + p / 2)
  · have hR : z ∉ Ioc (l + p / 2) (l + p) := by
      intro h
      linarith [hL.2, h.1]
    rw [dyadicTent]
    simp only [Set.indicator_of_mem hL, Set.indicator_of_notMem hR, add_zero]
    rw [abs_of_nonneg (div_nonneg (sub_nonneg.mpr hL.1) hp.le)]
    exact (div_le_iff₀ hp).2 (by linarith [hL.2])
  · by_cases hR : z ∈ Ioc (l + p / 2) (l + p)
    · rw [dyadicTent]
      simp only [Set.indicator_of_notMem hL, Set.indicator_of_mem hR, zero_add]
      rw [abs_of_nonneg (div_nonneg (sub_nonneg.mpr hR.2) hp.le)]
      exact (div_le_iff₀ hp).2 (by linarith [hR.1])
    · simp [dyadicTent, hL, hR]

theorem dyadicTent_mul_integrable (l₁ p₁ l₂ p₂ : ℝ) (hp₁ : 0 < p₁) :
    Integrable (fun z => dyadicTent l₁ p₁ z * dyadicTent l₂ p₂ z) := by
  apply (dyadicTent_integrable l₂ p₂).bdd_mul
  · exact (dyadicTent_stronglyMeasurable l₁ p₁).aestronglyMeasurable
  · exact Filter.Eventually.of_forall fun z => by
      simpa [Real.norm_eq_abs] using abs_dyadicTent_le_half l₁ p₁ z hp₁

/-! ## Flattening the recursive Haar series -/

/-- One internal-node term in the integrated Haar expansion. -/
structure HaarTerm where
  left : ℝ
  width : ℝ
  coeff : ℝ

namespace HaarTerm

/-- Pointwise value of one geometric integrated Haar term. -/
def value (t : HaarTerm) (z : ℝ) : ℝ :=
  t.coeff * dyadicTent t.left t.width z

end HaarTerm

/-- Pointwise value of a finite list of integrated Haar terms. -/
def haarTermSum (ts : List HaarTerm) (z : ℝ) : ℝ :=
  (ts.map (fun t => t.value z)).sum

@[simp] theorem haarTermSum_nil (z : ℝ) :
    haarTermSum [] z = 0 := rfl

@[simp] theorem haarTermSum_cons (t : HaarTerm) (ts : List HaarTerm) (z : ℝ) :
    haarTermSum (t :: ts) z = t.value z + haarTermSum ts z := by
  simp [haarTermSum]

@[simp] theorem haarTermSum_append (s t : List HaarTerm) (z : ℝ) :
    haarTermSum (s ++ t) z = haarTermSum s z + haarTermSum t z := by
  simp [haarTermSum]

/--
List every internal node, placing the root on `[a,a+p]` and recursively
placing the two child lists on its two halves.  The coefficient at each
node is exactly its left-subtree mass minus its right-subtree mass.
-/
def DyadicMass.haarTermsAt :
    {L : ℕ} → ℝ → ℝ → DyadicMass L → List HaarTerm
  | 0, _, _, .leaf _ => []
  | _ + 1, a, p, .branch l r =>
      ⟨a, p, l.total - r.total⟩ ::
        (haarTermsAt a (p / 2) l ++
          haarTermsAt (a + p / 2) (p / 2) r)

/-- The internal-node Haar terms in their geometric locations in `[0,1]`. -/
def DyadicMass.haarTerms {L : ℕ} (q : DyadicMass L) : List HaarTerm :=
  q.haarTermsAt 0 1

@[simp] theorem DyadicMass.length_haarTermsAt
    {L : ℕ} (q : DyadicMass L) (a p : ℝ) :
    (q.haarTermsAt a p).length = 2 ^ L - 1 := by
  induction q generalizing a p with
  | leaf => simp [haarTermsAt]
  | @branch L l r ihl ihr =>
      have hpow : 0 < 2 ^ L := Nat.two_pow_pos L
      simp [haarTermsAt, ihl, ihr, pow_succ]
      omega

@[simp] theorem DyadicMass.length_haarTerms
    {L : ℕ} (q : DyadicMass L) :
    q.haarTerms.length = 2 ^ L - 1 := by
  simp [haarTerms]

theorem DyadicMass.haarTermsAt_width_pos
    {L : ℕ} (q : DyadicMass L) {a p : ℝ} (hp : 0 < p)
    {t : HaarTerm} (ht : t ∈ q.haarTermsAt a p) :
    0 < t.width := by
  induction q generalizing a p with
  | leaf =>
      simp [haarTermsAt] at ht
  | @branch L l r ihl ihr =>
      simp only [haarTermsAt, List.mem_cons, List.mem_append] at ht
      rcases ht with rfl | ht | ht
      · exact hp
      · exact ihl (by positivity) ht
      · exact ihr (by positivity) ht

theorem DyadicMass.haarTerms_width_pos
    {L : ℕ} (q : DyadicMass L) {t : HaarTerm} (ht : t ∈ q.haarTerms) :
    0 < t.width := by
  exact q.haarTermsAt_width_pos (by norm_num) ht

private theorem dyadicTent_eq_zero_of_not_mem_Ioo {l p z : ℝ}
    (hp : 0 < p) (hz : z ∉ Ioo l (l + p)) :
    dyadicTent l p z = 0 := by
  by_contra h
  exact hz (dyadicTent_ne_zero_mem_Ioo hp h)

private theorem dyadicTent_eq_unitTent_affine {a p z : ℝ}
    (hp : 0 < p) (hz0 : a ≤ z) (hz1 : z ≤ a + p) :
    dyadicTent a p z = DyadicMass.unitTent ((z - a) / p) := by
  by_cases hz : z ≤ a + p / 2
  · have hmem : z ∈ Icc a (a + p / 2) := ⟨hz0, hz⟩
    have hnot : z ∉ Ioc (a + p / 2) (a + p) := by
      intro h
      linarith [h.1]
    have hhalf : (z - a) / p ≤ 1 / 2 := by
      apply (div_le_iff₀ hp).2
      linarith
    rw [DyadicMass.unitTent, if_pos hhalf]
    simp [dyadicTent, hmem, hnot]
  · have hnot : z ∉ Icc a (a + p / 2) := by
      intro h
      exact hz h.2
    have hmem : z ∈ Ioc (a + p / 2) (a + p) :=
      ⟨lt_of_not_ge hz, hz1⟩
    have hhalf : ¬(z - a) / p ≤ 1 / 2 := by
      intro h
      have := (div_le_iff₀ hp).1 h
      linarith
    simp only [dyadicTent, Set.indicator_of_notMem hnot,
      Set.indicator_of_mem hmem, zero_add, DyadicMass.unitTent,
      if_neg hhalf]
    field_simp
    ring

private theorem DyadicMass.haarTermSum_haarTermsAt_eq_zero_of_outside
    {L : ℕ} (q : DyadicMass L) {a p z : ℝ} (hp : 0 < p)
    (hz : z ≤ a ∨ a + p ≤ z) :
    haarTermSum (q.haarTermsAt a p) z = 0 := by
  induction q generalizing a p with
  | leaf =>
      simp [haarTermsAt]
  | @branch L l r ihl ihr =>
      have hp2 : 0 < p / 2 := by positivity
      have hroot : dyadicTent a p z = 0 := by
        apply dyadicTent_eq_zero_of_not_mem_Ioo hp
        intro h
        rcases hz with hz | hz <;> linarith [h.1, h.2]
      have hleft : haarTermSum (l.haarTermsAt a (p / 2)) z = 0 := by
        apply ihl hp2
        rcases hz with hz | hz
        · exact Or.inl hz
        · exact Or.inr (by linarith)
      have hright :
          haarTermSum (r.haarTermsAt (a + p / 2) (p / 2)) z = 0 := by
        apply ihr hp2
        rcases hz with hz | hz
        · exact Or.inl (by linarith)
        · exact Or.inr (by linarith)
      simp [haarTermsAt, HaarTerm.value, hroot, hleft, hright]

/--
The recursive integrated Haar series is the sum of every internal-node
coefficient times its geometric tent, on any positive ambient interval.
-/
theorem DyadicMass.haarSeries_eq_haarTermSumAt
    {L : ℕ} (q : DyadicMass L) {a p z : ℝ}
    (hp : 0 < p) (hz0 : a ≤ z) (hz1 : z ≤ a + p) :
    q.haarSeries ((z - a) / p) =
      haarTermSum (q.haarTermsAt a p) z := by
  induction q generalizing a p z with
  | leaf =>
      simp [haarSeries, haarTermsAt]
  | @branch L l r ihl ihr =>
      have hp2 : 0 < p / 2 := by positivity
      have hroot :
          dyadicTent a p z = DyadicMass.unitTent ((z - a) / p) :=
        dyadicTent_eq_unitTent_affine hp hz0 hz1
      by_cases hz : z ≤ a + p / 2
      · have hhalf : (z - a) / p ≤ 1 / 2 := by
          apply (div_le_iff₀ hp).2
          linarith
        have hcoord : 2 * ((z - a) / p) = (z - a) / (p / 2) := by
          field_simp
        have hactive :
            l.haarSeries (2 * ((z - a) / p)) =
              haarTermSum (l.haarTermsAt a (p / 2)) z := by
          rw [hcoord]
          exact ihl hp2 hz0 hz
        have hinactive :
            haarTermSum (r.haarTermsAt (a + p / 2) (p / 2)) z = 0 :=
          r.haarTermSum_haarTermsAt_eq_zero_of_outside hp2 (Or.inl hz)
        rw [DyadicMass.haarSeries]
        simp only [hhalf, if_pos]
        rw [hactive]
        simp [haarTermsAt, HaarTerm.value, hroot, hinactive]
      · have hhalf : ¬(z - a) / p ≤ 1 / 2 := by
          intro h
          have := (div_le_iff₀ hp).1 h
          linarith
        have hzmid : a + p / 2 ≤ z := le_of_not_ge hz
        have hcoord :
            2 * ((z - a) / p) - 1 =
              (z - (a + p / 2)) / (p / 2) := by
          field_simp
          ring
        have hactive :
            r.haarSeries (2 * ((z - a) / p) - 1) =
              haarTermSum
                (r.haarTermsAt (a + p / 2) (p / 2)) z := by
          rw [hcoord]
          apply ihr hp2 hzmid
          linarith
        have hinactive :
            haarTermSum (l.haarTermsAt a (p / 2)) z = 0 :=
          l.haarTermSum_haarTermsAt_eq_zero_of_outside hp2
            (Or.inr hzmid)
        rw [DyadicMass.haarSeries]
        simp only [hhalf]
        rw [hactive]
        simp [haarTermsAt, HaarTerm.value, hroot, hinactive]

/-- Pointwise finite internal-node expansion on `[0,1]`. -/
theorem DyadicMass.haarSeries_eq_haarTermSum
    {L : ℕ} (q : DyadicMass L) {z : ℝ}
    (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.haarSeries z = haarTermSum q.haarTerms z := by
  simpa [DyadicMass.haarTerms] using
    q.haarSeries_eq_haarTermSumAt (a := 0) (p := 1) (z := z)
      (by norm_num) hz0 (by simpa using hz1)

/-! ## Geometric support and nesting vocabulary -/

/-- Internal nodes of a depth-`L` complete binary tree. -/
abbrev CompleteHaarNode (L : ℕ) := Σ d : Fin L, Fin (2 ^ d.val)

def haarNodeLeft {L : ℕ} (v : CompleteHaarNode L) : ℝ :=
  (v.2.val : ℝ) / (2 ^ v.1.val : ℕ)

def haarNodeWidth {L : ℕ} (v : CompleteHaarNode L) : ℝ :=
  1 / (2 ^ v.1.val : ℕ)

def haarNodeTent {L : ℕ} (v : CompleteHaarNode L) : ℝ → ℝ :=
  dyadicTent (haarNodeLeft v) (haarNodeWidth v)

theorem haarNodeWidth_pos {L : ℕ} (v : CompleteHaarNode L) :
    0 < haarNodeWidth v := by
  simp [haarNodeWidth]

/-- Geometric nesting of two dyadic node supports. -/
def HaarSupportNested {L : ℕ} (v w : CompleteHaarNode L) : Prop :=
  Icc (haarNodeLeft v) (haarNodeLeft v + haarNodeWidth v) ⊆
    Icc (haarNodeLeft w) (haarNodeLeft w + haarNodeWidth w)

theorem haarNodeTent_eq_zero_outside {L : ℕ} (v : CompleteHaarNode L) {z : ℝ}
    (hz : z ∉ Icc (haarNodeLeft v) (haarNodeLeft v + haarNodeWidth v)) :
    haarNodeTent v z = 0 :=
  dyadicTent_eq_zero_of_not_mem (haarNodeWidth_pos v).le hz

theorem HaarSupportNested.trans {L : ℕ} {u v w : CompleteHaarNode L}
    (huv : HaarSupportNested u v) (hvw : HaarSupportNested v w) :
    HaarSupportNested u w :=
  fun _ hz => hvw (huv hz)

/-! ## Canonical complete-tree indexing -/

namespace DyadicMass

/--
The masses of the two children of an internal node `v = ⟨d,k⟩`.
At positive depth, `k` selects the appropriate half-tree recursively.
-/
def nodeChildMasses : {L : ℕ} → DyadicMass L → CompleteHaarNode L → ℝ × ℝ
  | 0, .leaf _, v => Fin.elim0 v.1
  | _ + 1, .branch l r, ⟨⟨0, _⟩, _⟩ => (l.total, r.total)
  | L + 1, .branch l r, ⟨⟨d + 1, hd⟩, v⟩ =>
      let d' : Fin L := ⟨d, Nat.lt_of_succ_lt_succ hd⟩
      let w : Fin (2 ^ d + 2 ^ d) :=
        Fin.cast (by rw [pow_succ]; omega) v
      Fin.addCases
        (fun vl => nodeChildMasses l ⟨d', vl⟩)
        (fun vr => nodeChildMasses r ⟨d', vr⟩) w

/-- The Haar coefficient at a node is its left-child mass minus its right-child mass. -/
def nodeCoefficient {L : ℕ} (q : DyadicMass L) (v : CompleteHaarNode L) : ℝ :=
  (q.nodeChildMasses v).1 - (q.nodeChildMasses v).2

theorem nodeCoefficient_eq_childMass_sub {L : ℕ} (q : DyadicMass L)
    (v : CompleteHaarNode L) :
    q.nodeCoefficient v =
      (q.nodeChildMasses v).1 - (q.nodeChildMasses v).2 :=
  rfl

@[simp] theorem nodeChildMasses_root {L : ℕ} (l r : DyadicMass L) :
    (branch l r).nodeChildMasses
      ⟨⟨0, Nat.zero_lt_succ L⟩, (0 : Fin 1)⟩ = (l.total, r.total) :=
  rfl

@[simp] theorem nodeCoefficient_root {L : ℕ} (l r : DyadicMass L) :
    (branch l r).nodeCoefficient
      ⟨⟨0, Nat.zero_lt_succ L⟩, (0 : Fin 1)⟩ = l.total - r.total :=
  rfl

/-- Embed a node into the left half-tree one level below a new root. -/
def leftNode {L : ℕ} (v : CompleteHaarNode L) : CompleteHaarNode (L + 1) :=
  ⟨v.1.succ, ⟨v.2.val, by
    change v.2.val < 2 ^ (v.1.val + 1)
    rw [pow_succ]
    omega⟩⟩

/-- Embed a node into the right half-tree one level below a new root. -/
def rightNode {L : ℕ} (v : CompleteHaarNode L) : CompleteHaarNode (L + 1) :=
  ⟨v.1.succ, ⟨2 ^ v.1.val + v.2.val, by
    change 2 ^ v.1.val + v.2.val < 2 ^ (v.1.val + 1)
    rw [pow_succ]
    omega⟩⟩

def childFinEquiv (d : ℕ) : Fin (2 ^ d + 2 ^ d) ≃ Fin (2 ^ (d + 1)) :=
  finCongr (by rw [pow_succ]; omega)

theorem succNode_castAdd_eq_leftNode {L : ℕ} (d : Fin L)
    (v : Fin (2 ^ d.val)) :
    (⟨d.succ, childFinEquiv d.val (Fin.castAdd (2 ^ d.val) v)⟩ :
      CompleteHaarNode (L + 1)) = leftNode ⟨d, v⟩ := by
  rfl

theorem succNode_natAdd_eq_rightNode {L : ℕ} (d : Fin L)
    (v : Fin (2 ^ d.val)) :
    (⟨d.succ, childFinEquiv d.val (Fin.natAdd (2 ^ d.val) v)⟩ :
      CompleteHaarNode (L + 1)) = rightNode ⟨d, v⟩ := by
  rfl

@[simp] theorem haarNodeLeft_leftNode {L : ℕ} (v : CompleteHaarNode L) :
    haarNodeLeft (leftNode v) = haarNodeLeft v / 2 := by
  simp [haarNodeLeft, leftNode, pow_succ]
  ring

@[simp] theorem haarNodeWidth_leftNode {L : ℕ} (v : CompleteHaarNode L) :
    haarNodeWidth (leftNode v) = haarNodeWidth v / 2 := by
  simp [haarNodeWidth, leftNode, pow_succ]
  ring

@[simp] theorem haarNodeLeft_rightNode {L : ℕ} (v : CompleteHaarNode L) :
    haarNodeLeft (rightNode v) = 1 / 2 + haarNodeLeft v / 2 := by
  simp [haarNodeLeft, rightNode, pow_succ]
  field_simp

@[simp] theorem haarNodeWidth_rightNode {L : ℕ} (v : CompleteHaarNode L) :
    haarNodeWidth (rightNode v) = haarNodeWidth v / 2 := by
  simp [haarNodeWidth, rightNode, pow_succ]
  ring

@[simp] theorem nodeChildMasses_leftNode {L : ℕ} (l r : DyadicMass L)
    (v : CompleteHaarNode L) :
    (branch l r).nodeChildMasses (leftNode v) = l.nodeChildMasses v := by
  rcases v with ⟨⟨d, hd⟩, v⟩
  simp [leftNode, nodeChildMasses, Fin.addCases]

@[simp] theorem nodeChildMasses_rightNode {L : ℕ} (l r : DyadicMass L)
    (v : CompleteHaarNode L) :
    (branch l r).nodeChildMasses (rightNode v) = r.nodeChildMasses v := by
  rcases v with ⟨⟨d, hd⟩, v⟩
  simp [rightNode, nodeChildMasses, Fin.addCases]

@[simp] theorem nodeCoefficient_leftNode {L : ℕ} (l r : DyadicMass L)
    (v : CompleteHaarNode L) :
    (branch l r).nodeCoefficient (leftNode v) = l.nodeCoefficient v := by
  simp [nodeCoefficient]

@[simp] theorem nodeCoefficient_rightNode {L : ℕ} (l r : DyadicMass L)
    (v : CompleteHaarNode L) :
    (branch l r).nodeCoefficient (rightNode v) = r.nodeCoefficient v := by
  simp [nodeCoefficient]

end DyadicMass

/-! ## Finite tree symmetry and cancellation of cross terms -/

namespace FiniteLaw

variable {Ω : Type*} [Fintype Ω]

/-- A finite law is invariant under a state-space equivalence. -/
def InvariantUnder (μ : FiniteLaw Ω) (e : Ω ≃ Ω) : Prop :=
  ∀ ω, μ.mass (e ω) = μ.mass ω

/--
An observable has an odd symmetry if a mass-preserving child swap changes
its sign.  A local tree automorphism supplies precisely such an equivalence
for an ancestor-descendant coefficient product.
-/
def OddSymmetry (μ : FiniteLaw Ω) (f : Ω → ℝ) : Prop :=
  ∃ e : Ω ≃ Ω, InvariantUnder μ e ∧ ∀ ω, f (e ω) = -f ω

theorem expect_comp_equiv (μ : FiniteLaw Ω) (e : Ω ≃ Ω)
    (he : InvariantUnder μ e) (f : Ω → ℝ) :
    μ.expect (fun ω => f (e ω)) = μ.expect f := by
  rw [expect, expect]
  calc
    ∑ ω, μ.mass ω * f (e ω) = ∑ ω, μ.mass (e ω) * f (e ω) := by
      apply Finset.sum_congr rfl
      intro ω _
      rw [he]
    _ = ∑ ω, μ.mass ω * f ω := by
      exact e.sum_comp (fun ω => μ.mass ω * f ω)

/-- A mass-preserving sign flip forces expectation zero. -/
theorem expect_eq_zero_of_oddSymmetry (μ : FiniteLaw Ω) (f : Ω → ℝ)
    (hodd : OddSymmetry μ f) :
    μ.expect f = 0 := by
  rcases hodd with ⟨e, he, hflip⟩
  have hneg : μ.expect f = -μ.expect f := by
    calc
      μ.expect f = μ.expect (fun ω => f (e ω)) :=
        (expect_comp_equiv μ e he f).symm
      _ = -μ.expect f := by
        simp_rw [hflip]
        simp [expect]
  linarith

end FiniteLaw

/-- The interiors of two tent supports are disjoint (endpoints may coincide). -/
def IntervalsSeparated {ι : Type*} (l p : ι → ℝ) (i j : ι) : Prop :=
  l i + p i ≤ l j ∨ l j + p j ≤ l i

variable {ι Ω : Type*} [Fintype ι] [Fintype Ω]

/-- A finite integrated Haar expansion. -/
def haarCombination (l p : ι → ℝ) (b : ι → ℝ) (z : ℝ) : ℝ :=
  ∑ i, b i * dyadicTent (l i) (p i) z

namespace DyadicMass

theorem branch_succ_fiber {L : ℕ} (l r : DyadicMass L) (d : Fin L)
    (z : ℝ) :
    (∑ y : Fin (2 ^ d.succ.val),
      (branch l r).nodeCoefficient ⟨d.succ, y⟩ *
        dyadicTent (haarNodeLeft ⟨d.succ, y⟩)
          (haarNodeWidth ⟨d.succ, y⟩) z) =
      (∑ y : Fin (2 ^ d.val),
        l.nodeCoefficient ⟨d, y⟩ *
          dyadicTent (haarNodeLeft (leftNode ⟨d, y⟩))
            (haarNodeWidth (leftNode ⟨d, y⟩)) z) +
      ∑ y : Fin (2 ^ d.val),
        r.nodeCoefficient ⟨d, y⟩ *
          dyadicTent (haarNodeLeft (rightNode ⟨d, y⟩))
            (haarNodeWidth (rightNode ⟨d, y⟩)) z := by
  let e := childFinEquiv d.val
  change (∑ y : Fin (2 ^ (d.val + 1)),
    (branch l r).nodeCoefficient ⟨d.succ, y⟩ *
      dyadicTent (haarNodeLeft ⟨d.succ, y⟩)
        (haarNodeWidth ⟨d.succ, y⟩) z) = _
  rw [← e.sum_comp]
  rw [Fin.sum_univ_add]
  apply congrArg₂ (· + ·)
  · apply Finset.sum_congr rfl
    intro y _
    rw [succNode_castAdd_eq_leftNode]
    simp
  · apply Finset.sum_congr rfl
    intro y _
    rw [succNode_natAdd_eq_rightNode]
    simp

theorem dyadicTent_scale_left (l p z : ℝ) (hp : p ≠ 0) :
    dyadicTent (l / 2) (p / 2) z = dyadicTent l p (2 * z) := by
  have hL : z ∈ Icc (l / 2) (l / 2 + (p / 2) / 2) ↔
      2 * z ∈ Icc l (l + p / 2) := by
    simp only [mem_Icc]
    constructor <;> rintro ⟨h₁, h₂⟩ <;> constructor <;> linarith
  have hR : z ∈ Ioc (l / 2 + (p / 2) / 2) (l / 2 + p / 2) ↔
      2 * z ∈ Ioc (l + p / 2) (l + p) := by
    simp only [mem_Ioc]
    constructor <;> rintro ⟨h₁, h₂⟩ <;> constructor <;> linarith
  by_cases hzL : z ∈ Icc (l / 2) (l / 2 + (p / 2) / 2)
  · have h2zL := hL.mp hzL
    have hzR : z ∉ Ioc (l / 2 + (p / 2) / 2) (l / 2 + p / 2) := by
      intro h
      linarith [hzL.2, h.1]
    have h2zR : 2 * z ∉ Ioc (l + p / 2) (l + p) := hR.not.mp hzR
    rw [dyadicTent, dyadicTent, indicator_of_mem hzL,
      indicator_of_notMem hzR, indicator_of_mem h2zL,
      indicator_of_notMem h2zR]
    field_simp [hp]
  · have h2zL : 2 * z ∉ Icc l (l + p / 2) := hL.not.mp hzL
    by_cases hzR : z ∈ Ioc (l / 2 + (p / 2) / 2) (l / 2 + p / 2)
    · have h2zR := hR.mp hzR
      rw [dyadicTent, dyadicTent, indicator_of_notMem hzL,
        indicator_of_mem hzR, indicator_of_notMem h2zL,
        indicator_of_mem h2zR]
      field_simp [hp]
    · have h2zR : 2 * z ∉ Ioc (l + p / 2) (l + p) := hR.not.mp hzR
      rw [dyadicTent, dyadicTent, indicator_of_notMem hzL,
        indicator_of_notMem hzR, indicator_of_notMem h2zL,
        indicator_of_notMem h2zR]

theorem dyadicTent_scale_right (l p z : ℝ) (hp : p ≠ 0) :
    dyadicTent (1 / 2 + l / 2) (p / 2) z =
      dyadicTent l p (2 * z - 1) := by
  have hL : z ∈ Icc (1 / 2 + l / 2)
      (1 / 2 + l / 2 + (p / 2) / 2) ↔
      2 * z - 1 ∈ Icc l (l + p / 2) := by
    simp only [mem_Icc]
    constructor <;> rintro ⟨h₁, h₂⟩ <;> constructor <;> linarith
  have hR : z ∈ Ioc (1 / 2 + l / 2 + (p / 2) / 2)
      (1 / 2 + l / 2 + p / 2) ↔
      2 * z - 1 ∈ Ioc (l + p / 2) (l + p) := by
    simp only [mem_Ioc]
    constructor <;> rintro ⟨h₁, h₂⟩ <;> constructor <;> linarith
  by_cases hzL : z ∈ Icc (1 / 2 + l / 2)
      (1 / 2 + l / 2 + (p / 2) / 2)
  · have h2zL := hL.mp hzL
    have hzR : z ∉ Ioc (1 / 2 + l / 2 + (p / 2) / 2)
        (1 / 2 + l / 2 + p / 2) := by
      intro h
      linarith [hzL.2, h.1]
    have h2zR : 2 * z - 1 ∉ Ioc (l + p / 2) (l + p) := hR.not.mp hzR
    rw [dyadicTent, dyadicTent, indicator_of_mem hzL,
      indicator_of_notMem hzR, indicator_of_mem h2zL,
      indicator_of_notMem h2zR]
    field_simp [hp]
    ring
  · have h2zL : 2 * z - 1 ∉ Icc l (l + p / 2) := hL.not.mp hzL
    by_cases hzR : z ∈ Ioc (1 / 2 + l / 2 + (p / 2) / 2)
        (1 / 2 + l / 2 + p / 2)
    · have h2zR := hR.mp hzR
      rw [dyadicTent, dyadicTent, indicator_of_notMem hzL,
        indicator_of_mem hzR, indicator_of_notMem h2zL,
        indicator_of_mem h2zR]
      field_simp [hp]
      ring
    · have h2zR : 2 * z - 1 ∉ Ioc (l + p / 2) (l + p) := hR.not.mp hzR
      rw [dyadicTent, dyadicTent, indicator_of_notMem hzL,
        indicator_of_notMem hzR, indicator_of_notMem h2zL,
        indicator_of_notMem h2zR]

theorem haarCombination_leftNode {L : ℕ} (b : CompleteHaarNode L → ℝ)
    (z : ℝ) :
    (∑ v : CompleteHaarNode L, b v *
      dyadicTent (haarNodeLeft (leftNode v)) (haarNodeWidth (leftNode v)) z) =
      haarCombination haarNodeLeft haarNodeWidth b (2 * z) := by
  unfold haarCombination
  apply Finset.sum_congr rfl
  intro v _
  rw [haarNodeLeft_leftNode, haarNodeWidth_leftNode,
    dyadicTent_scale_left _ _ _ (haarNodeWidth_pos v).ne']

theorem haarCombination_rightNode {L : ℕ} (b : CompleteHaarNode L → ℝ)
    (z : ℝ) :
    (∑ v : CompleteHaarNode L, b v *
      dyadicTent (haarNodeLeft (rightNode v)) (haarNodeWidth (rightNode v)) z) =
      haarCombination haarNodeLeft haarNodeWidth b (2 * z - 1) := by
  unfold haarCombination
  apply Finset.sum_congr rfl
  intro v _
  rw [haarNodeLeft_rightNode, haarNodeWidth_rightNode,
    dyadicTent_scale_right _ _ _ (haarNodeWidth_pos v).ne']

theorem haarNodeLeft_nonneg {L : ℕ} (v : CompleteHaarNode L) :
    0 ≤ haarNodeLeft v := by
  unfold haarNodeLeft
  positivity

theorem haarNodeRight_le_one {L : ℕ} (v : CompleteHaarNode L) :
    haarNodeLeft v + haarNodeWidth v ≤ 1 := by
  unfold haarNodeLeft haarNodeWidth
  have hp : (0 : ℝ) < (2 ^ v.1.val : ℕ) := by positivity
  rw [← add_div]
  apply (div_le_one hp).2
  norm_cast
  omega

theorem haarCombination_eq_zero_of_outside {L : ℕ}
    (b : CompleteHaarNode L → ℝ) {z : ℝ} (hz : z ≤ 0 ∨ 1 ≤ z) :
    haarCombination haarNodeLeft haarNodeWidth b z = 0 := by
  unfold haarCombination
  apply Finset.sum_eq_zero
  intro v _
  suffices dyadicTent (haarNodeLeft v) (haarNodeWidth v) z = 0 by
    simp [this]
  by_contra h
  have hm := dyadicTent_ne_zero_mem_Ioo (haarNodeWidth_pos v) h
  rcases hz with hz | hz
  · linarith [hm.1, haarNodeLeft_nonneg v]
  · linarith [hm.2, haarNodeRight_le_one v]

theorem branch_root_fiber {L : ℕ} (l r : DyadicMass L) (z : ℝ) :
    (∑ y : Fin (2 ^ (0 : Fin (L + 1)).val),
      (branch l r).nodeCoefficient ⟨(0 : Fin (L + 1)), y⟩ *
        dyadicTent (haarNodeLeft ⟨(0 : Fin (L + 1)), y⟩)
          (haarNodeWidth ⟨(0 : Fin (L + 1)), y⟩) z) =
      (l.total - r.total) * dyadicTent 0 1 z := by
  classical
  let e : Fin 1 ≃ Fin (2 ^ (0 : Fin (L + 1)).val) :=
    finCongr (by norm_num)
  rw [← e.sum_comp, Fin.sum_univ_one]
  have he : e 0 = 0 := by
    apply Fin.ext
    norm_num [e]
  rw [he]
  let root : CompleteHaarNode (L + 1) :=
    ⟨⟨0, Nat.zero_lt_succ L⟩, (0 : Fin 1)⟩
  have hv :
      (⟨(0 : Fin (L + 1)),
        (0 : Fin (2 ^ (0 : Fin (L + 1)).val))⟩ :
          CompleteHaarNode (L + 1)) = root := by
    rfl
  rw [hv]
  norm_num [root, nodeCoefficient, nodeChildMasses, haarNodeLeft, haarNodeWidth]

/--
The recursive Haar series is exactly the canonical finite sum over all
internal nodes `⟨d,k⟩` of the complete depth-`L` tree.
-/
theorem haarSeries_eq_haarCombination {L : ℕ} (q : DyadicMass L) {z : ℝ}
    (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.haarSeries z =
      haarCombination haarNodeLeft haarNodeWidth q.nodeCoefficient z := by
  induction q generalizing z with
  | leaf =>
      simp [haarSeries, haarCombination]
  | @branch L l r ihl ihr =>
      unfold haarCombination
      rw [Fintype.sum_sigma, Fin.sum_univ_succ]
      simp_rw [branch_succ_fiber]
      rw [Finset.sum_add_distrib]
      rw [← Fintype.sum_sigma (fun v : CompleteHaarNode L =>
        l.nodeCoefficient v * dyadicTent (haarNodeLeft (leftNode v))
          (haarNodeWidth (leftNode v)) z)]
      rw [← Fintype.sum_sigma (fun v : CompleteHaarNode L =>
        r.nodeCoefficient v * dyadicTent (haarNodeLeft (rightNode v))
          (haarNodeWidth (rightNode v)) z)]
      rw [haarCombination_leftNode, haarCombination_rightNode]
      have htent : dyadicTent 0 1 z = unitTent z := by
        simpa using dyadicTent_eq_unitTent_affine
          (a := 0) (p := 1) (z := z) (by norm_num) hz0 (by simpa using hz1)
      rw [branch_root_fiber]
      rw [htent]
      simp only [haarSeries]
      by_cases hz : z ≤ 1 / 2
      · rw [if_pos hz, ihl (by linarith) (by linarith)]
        rw [haarCombination_eq_zero_of_outside r.nodeCoefficient
          (Or.inl (by linarith : 2 * z - 1 ≤ 0))]
        ring
      · rw [if_neg hz, ihr (by linarith) (by linarith)]
        rw [haarCombination_eq_zero_of_outside l.nodeCoefficient
          (Or.inr (by linarith : 1 ≤ 2 * z))]
        ring

/-- The canonical node sum is the CDF deviation on the unit interval. -/
theorem cdf_sub_linear_eq_haarCombination {L : ℕ} (q : DyadicMass L)
    {z : ℝ} (hz0 : 0 ≤ z) (hz1 : z ≤ 1) :
    q.piecewiseCDF z - q.total * z =
      haarCombination haarNodeLeft haarNodeWidth q.nodeCoefficient z := by
  rw [q.cdf_sub_linear_eq_haar hz0 hz1,
    q.haarSeries_eq_haarCombination hz0 hz1]

end DyadicMass

/-- Squared `L²` norm of a finite integrated Haar expansion. -/
def haarL2 (l p : ι → ℝ) (b : ι → ℝ) : ℝ :=
  ∫ z, haarCombination l p b z ^ 2

theorem haarL2_eq_gram (l p b : ι → ℝ) (hp : ∀ i, 0 < p i) :
    haarL2 l p b =
      ∑ i, ∑ j, (b i * b j) *
        ∫ z, dyadicTent (l i) (p i) z * dyadicTent (l j) (p j) z := by
  unfold haarL2 haarCombination
  rw [show (fun z : ℝ => (∑ i, b i * dyadicTent (l i) (p i) z) ^ 2) =
      fun z => ∑ i, ∑ j, (b i * b j) *
        (dyadicTent (l i) (p i) z * dyadicTent (l j) (p j) z) by
    funext z
    simp only [pow_two, Finset.sum_mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring]
  rw [MeasureTheory.integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i _
    rw [MeasureTheory.integral_finsetSum]
    · apply Finset.sum_congr rfl
      intro j _
      rw [MeasureTheory.integral_const_mul]
    · intro j _
      exact (dyadicTent_mul_integrable _ _ _ _ (hp i)).const_mul _
  · intro i _
    exact MeasureTheory.integrable_finsetSum _ fun j _ =>
      (dyadicTent_mul_integrable _ _ _ _ (hp i)).const_mul _

private theorem expect_double_sum (μ : FiniteLaw Ω) (b : Ω → ι → ℝ)
    (G : ι → ι → ℝ) :
    μ.expect (fun ω => ∑ i, ∑ j, (b ω i * b ω j) * G i j) =
      ∑ i, ∑ j, G i j * μ.expect (fun ω => b ω i * b ω j) := by
  rw [FiniteLaw.expect]
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro j _
  rw [FiniteLaw.expect, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ω _
  ring

/--
Expected Parseval identity for integrated Haar functions.  For unequal
nodes, either their interiors are disjoint or a tree child swap makes the
coefficient product odd.  Thus every cross term vanishes.
-/
theorem expected_haarL2 (μ : FiniteLaw Ω) (l p : ι → ℝ)
    (b : Ω → ι → ℝ) (hp : ∀ i, 0 < p i)
    (hsym : ∀ i j, i ≠ j → IntervalsSeparated l p i j ∨
      μ.OddSymmetry (fun ω => b ω i * b ω j)) :
    μ.expect (fun ω => haarL2 l p (b ω)) =
      (1 / 12) * ∑ i, p i * μ.expect (fun ω => (b ω i) ^ 2) := by
  simp_rw [haarL2_eq_gram l p _ hp]
  rw [expect_double_sum]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i _
  rw [Finset.sum_eq_single i]
  · rw [show (fun ω => b ω i * b ω i) = fun ω => (b ω i) ^ 2 by
      funext
      ring]
    rw [show (fun z => dyadicTent (l i) (p i) z * dyadicTent (l i) (p i) z) =
      fun z => dyadicTent (l i) (p i) z ^ 2 by
      funext
      ring]
    rw [dyadicTent_sq_integral _ _ (hp i)]
    ring
  · intro j _ hji
    have hij : i ≠ j := Ne.symm hji
    rcases hsym i j hij with hsep | hodd
    · have hzero : (fun z => dyadicTent (l i) (p i) z *
          dyadicTent (l j) (p j) z) = fun _ => 0 := by
        funext z
        exact dyadicTent_mul_eq_zero_of_separated (hp i) (hp j) hsep
      rw [hzero]
      simp
    · rw [μ.expect_eq_zero_of_oddSymmetry _ hodd]
      simp
  · simp

/-! ## Quantile/CDF cost and Cauchy--Schwarz -/

/--
The elementary one-dimensional monotone-transport cost: the area between
the source and target CDFs.  This representation avoids introducing a
separate Wasserstein API.
-/
def cdfTransportArea (f : ℝ → ℝ) : ℝ :=
  ∫ z in Icc (0 : ℝ) 1, |f z|

private def leStep (a b : ℝ) : ℝ :=
  if a ≤ b then 1 else 0

private theorem integral_abs_leStep_right
    {a b : ℝ} (ha : a ∈ Icc (0 : ℝ) 1) (hb : b ∈ Icc (0 : ℝ) 1) :
    (∫ z in Icc (0 : ℝ) 1, |leStep a z - leStep b z|) = |a - b| := by
  rcases le_total a b with hab | hba
  · have heq : EqOn
        (fun z : ℝ => |leStep a z - leStep b z|)
        ((Ico a b).indicator (fun _ : ℝ => 1)) (Icc (0 : ℝ) 1) := by
      intro z _
      by_cases haz : a ≤ z
      · by_cases hbz : b ≤ z
        · have hnot : z ∉ Ico a b := fun h => (not_lt_of_ge hbz) h.2
          simp [leStep, haz, hbz, hnot]
        · have hmem : z ∈ Ico a b := ⟨haz, lt_of_not_ge hbz⟩
          simp [leStep, haz, hbz, hmem]
      · have hbz : ¬b ≤ z := fun hbz => haz (hab.trans hbz)
        have hnot : z ∉ Ico a b := fun h => haz h.1
        simp [leStep, haz, hbz, hnot]
    rw [setIntegral_congr_fun measurableSet_Icc heq]
    rw [setIntegral_indicator measurableSet_Ico]
    have hinter : Icc (0 : ℝ) 1 ∩ Ico a b = Ico a b := by
      apply inter_eq_right.mpr
      intro z hz
      exact ⟨ha.1.trans hz.1, hz.2.le.trans hb.2⟩
    rw [hinter]
    simp [Real.volume_Ico, measureReal_def, hab,
      abs_of_nonpos (sub_nonpos.mpr hab)]
  · have heq : EqOn
        (fun z : ℝ => |leStep a z - leStep b z|)
        ((Ico b a).indicator (fun _ : ℝ => 1)) (Icc (0 : ℝ) 1) := by
      intro z _
      by_cases hbz : b ≤ z
      · by_cases haz : a ≤ z
        · have hnot : z ∉ Ico b a := fun h => (not_lt_of_ge haz) h.2
          simp [leStep, haz, hbz, hnot]
        · have hmem : z ∈ Ico b a := ⟨hbz, lt_of_not_ge haz⟩
          simp [leStep, haz, hbz, hmem]
      · have haz : ¬a ≤ z := fun haz => hbz (hba.trans haz)
        have hnot : z ∉ Ico b a := fun h => hbz h.1
        simp [leStep, haz, hbz, hnot]
    rw [setIntegral_congr_fun measurableSet_Icc heq]
    rw [setIntegral_indicator measurableSet_Ico]
    have hinter : Icc (0 : ℝ) 1 ∩ Ico b a = Ico b a := by
      apply inter_eq_right.mpr
      intro z hz
      exact ⟨hb.1.trans hz.1, hz.2.le.trans ha.2⟩
    rw [hinter]
    simp [Real.volume_Ico, measureReal_def, hba,
      abs_of_nonneg (sub_nonneg.mpr hba)]

private theorem integral_abs_leStep_left
    {a b : ℝ} (ha : a ∈ Icc (0 : ℝ) 1) (hb : b ∈ Icc (0 : ℝ) 1) :
    (∫ z in Icc (0 : ℝ) 1, |leStep z a - leStep z b|) = |a - b| := by
  rcases le_total a b with hab | hba
  · have heq : EqOn
        (fun z : ℝ => |leStep z a - leStep z b|)
        ((Ioc a b).indicator (fun _ : ℝ => 1)) (Icc (0 : ℝ) 1) := by
      intro z _
      by_cases hza : z ≤ a
      · have hzb : z ≤ b := hza.trans hab
        have hnot : z ∉ Ioc a b := fun h => (not_lt_of_ge hza) h.1
        simp [leStep, hza, hzb, hnot]
      · by_cases hzb : z ≤ b
        · have hmem : z ∈ Ioc a b := ⟨lt_of_not_ge hza, hzb⟩
          simp [leStep, hza, hzb, hmem]
        · have hnot : z ∉ Ioc a b := fun h => hzb h.2
          simp [leStep, hza, hzb, hnot]
    rw [setIntegral_congr_fun measurableSet_Icc heq]
    rw [setIntegral_indicator measurableSet_Ioc]
    have hinter : Icc (0 : ℝ) 1 ∩ Ioc a b = Ioc a b := by
      apply inter_eq_right.mpr
      intro z hz
      exact ⟨ha.1.trans hz.1.le, hz.2.trans hb.2⟩
    rw [hinter]
    simp [Real.volume_Ioc, measureReal_def, hab,
      abs_of_nonpos (sub_nonpos.mpr hab)]
  · have heq : EqOn
        (fun z : ℝ => |leStep z a - leStep z b|)
        ((Ioc b a).indicator (fun _ : ℝ => 1)) (Icc (0 : ℝ) 1) := by
      intro z _
      by_cases hzb : z ≤ b
      · have hza : z ≤ a := hzb.trans hba
        have hnot : z ∉ Ioc b a := fun h => (not_lt_of_ge hzb) h.1
        simp [leStep, hza, hzb, hnot]
      · by_cases hza : z ≤ a
        · have hmem : z ∈ Ioc b a := ⟨lt_of_not_ge hzb, hza⟩
          simp [leStep, hza, hzb, hmem]
        · have hnot : z ∉ Ioc b a := fun h => hza h.2
          simp [leStep, hza, hzb, hnot]
    rw [setIntegral_congr_fun measurableSet_Icc heq]
    rw [setIntegral_indicator measurableSet_Ioc]
    have hinter : Icc (0 : ℝ) 1 ∩ Ioc b a = Ioc b a := by
      apply inter_eq_right.mpr
      intro z hz
      exact ⟨hb.1.trans hz.1.le, hz.2.trans ha.2⟩
    rw [hinter]
    simp [Real.volume_Ioc, measureReal_def, hba,
      abs_of_nonneg (sub_nonneg.mpr hba)]

/--
The one-dimensional quantile/CDF identity, proved directly by expressing
absolute displacement as an integral of threshold disagreements and
swapping the two unit-interval integrals.
-/
theorem integral_abs_quantile_sub_id_eq_integral_abs_cdf_sub_id
    {F T : ℝ → ℝ}
    (_hF : Measurable F) (hT : Measurable T)
    (hF01 : MapsTo F (Icc (0 : ℝ) 1) (Icc (0 : ℝ) 1))
    (hT01 : MapsTo T (Icc (0 : ℝ) 1) (Icc (0 : ℝ) 1))
    (hgc : ∀ u ∈ Icc (0 : ℝ) 1, ∀ z ∈ Icc (0 : ℝ) 1,
      T u ≤ z ↔ u ≤ F z) :
    (∫ u in Icc (0 : ℝ) 1, |T u - u|) =
      ∫ z in Icc (0 : ℝ) 1, |F z - z| := by
  let k : ℝ → ℝ → ℝ := fun u z => |leStep (T u) z - leStep u z|
  have hk_meas : Measurable (Function.uncurry k) := by
    have h₁ : Measurable (fun p : ℝ × ℝ => leStep (T p.1) p.2) := by
      apply Measurable.ite
      · exact measurableSet_le (hT.comp measurable_fst) measurable_snd
      · exact measurable_const
      · exact measurable_const
    have h₂ : Measurable (fun p : ℝ × ℝ => leStep p.1 p.2) := by
      apply Measurable.ite
      · exact measurableSet_le measurable_fst measurable_snd
      · exact measurable_const
      · exact measurable_const
    exact (h₁.sub h₂).abs
  have hk_on : IntegrableOn (Function.uncurry k)
      (Icc (0 : ℝ) 1 ×ˢ Icc (0 : ℝ) 1) (volume.prod volume) := by
    apply Measure.integrableOn_of_bounded
      (by
        rw [Measure.prod_prod]
        norm_num [Real.volume_Icc])
      hk_meas.aestronglyMeasurable (M := 1)
    filter_upwards with p
    change ‖|leStep (T p.1) p.2 - leStep p.1 p.2|‖ ≤ 1
    rw [Real.norm_eq_abs, abs_abs]
    unfold leStep
    split_ifs <;> norm_num
  have hk : Integrable (Function.uncurry k)
      ((volume.restrict (Icc (0 : ℝ) 1)).prod
        (volume.restrict (Icc (0 : ℝ) 1))) := by
    rw [Measure.prod_restrict]
    exact hk_on
  calc
    (∫ u in Icc (0 : ℝ) 1, |T u - u|)
        = ∫ u in Icc (0 : ℝ) 1, ∫ z in Icc (0 : ℝ) 1, k u z := by
          apply setIntegral_congr_fun measurableSet_Icc
          intro u hu
          exact (integral_abs_leStep_right (hT01 hu) hu).symm
    _ = ∫ z in Icc (0 : ℝ) 1, ∫ u in Icc (0 : ℝ) 1, k u z :=
      integral_integral_swap hk
    _ = ∫ z in Icc (0 : ℝ) 1, |F z - z| := by
      apply setIntegral_congr_fun measurableSet_Icc
      intro z hz
      change (∫ u in Icc (0 : ℝ) 1, k u z) = |F z - z|
      rw [← integral_abs_leStep_left (hF01 hz) hz]
      apply setIntegral_congr_fun measurableSet_Icc
      intro u hu
      dsimp only [k]
      unfold leStep
      rw [if_congr (hgc u hu z hz)] <;> rfl

/-- An actual quantile map together with an actual selected point. -/
structure MonotoneQuantilePolicy (F : ℝ → ℝ) where
  monotoneCDF : MonotoneOn F (Icc 0 1)
  cdf_measurable : Measurable F
  cdf_mapsTo : MapsTo F (Icc 0 1) (Icc 0 1)
  quantileMap : ℝ → ℝ
  quantile_measurable : Measurable quantileMap
  quantile_mapsTo : MapsTo quantileMap (Icc 0 1) (Icc 0 1)
  generalizedInverse : ∀ u ∈ Icc (0 : ℝ) 1, ∀ z ∈ Icc (0 : ℝ) 1,
    quantileMap u ≤ z ↔ u ≤ F z
  selectedPoint : ℝ → ℝ
  selected_measurable : Measurable selectedPoint
  selected_mapsTo : MapsTo selectedPoint (Icc 0 1) (Icc 0 1)
  withinError : ℝ
  withinError_nonneg : 0 ≤ withinError
  selected_close : ∀ u ∈ Icc (0 : ℝ) 1,
    |selectedPoint u - quantileMap u| ≤ withinError

namespace MonotoneQuantilePolicy

/-- Actual cost of the selected-point policy against a uniform request. -/
def expectedDistance {F : ℝ → ℝ} (P : MonotoneQuantilePolicy F) : ℝ :=
  ∫ u in Icc (0 : ℝ) 1, |P.selectedPoint u - u|

/-- Cost of the continuous generalized inverse before leaf rounding. -/
def quantileDistance {F : ℝ → ℝ} (P : MonotoneQuantilePolicy F) : ℝ :=
  ∫ u in Icc (0 : ℝ) 1, |P.quantileMap u - u|

theorem quantileDistance_eq_cdfTransportArea {F : ℝ → ℝ}
    (P : MonotoneQuantilePolicy F) :
    P.quantileDistance = cdfTransportArea (fun z => F z - z) := by
  exact integral_abs_quantile_sub_id_eq_integral_abs_cdf_sub_id
    P.cdf_measurable P.quantile_measurable P.cdf_mapsTo P.quantile_mapsTo
    P.generalizedInverse

private theorem selectedDistance_integrable {F : ℝ → ℝ}
    (P : MonotoneQuantilePolicy F) :
    IntegrableOn (fun u => |P.selectedPoint u - u|) (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    (P.selected_measurable.sub measurable_id).abs.aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖|P.selectedPoint u - u|‖ ≤ 1
  rw [Real.norm_eq_abs, abs_abs]
  have hs := P.selected_mapsTo hu
  exact abs_le.2 ⟨by linarith [hs.1, hu.2], by linarith [hs.2, hu.1]⟩

private theorem quantileDistance_integrable {F : ℝ → ℝ}
    (P : MonotoneQuantilePolicy F) :
    IntegrableOn (fun u => |P.quantileMap u - u|) (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    (P.quantile_measurable.sub measurable_id).abs.aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖|P.quantileMap u - u|‖ ≤ 1
  rw [Real.norm_eq_abs, abs_abs]
  have hq := P.quantile_mapsTo hu
  exact abs_le.2 ⟨by linarith [hq.1, hu.2], by linarith [hq.2, hu.1]⟩

theorem expectedDistance_le {F : ℝ → ℝ} (P : MonotoneQuantilePolicy F)
    : P.expectedDistance ≤ P.withinError +
      cdfTransportArea (fun z => F z - z) := by
  have hrhs : IntegrableOn
      (fun u => P.withinError + |P.quantileMap u - u|) (Icc (0 : ℝ) 1) :=
    (integrableOn_const (C := P.withinError)
      (by simp [Real.volume_Icc])).add P.quantileDistance_integrable
  calc
    P.expectedDistance ≤
        ∫ u in Icc (0 : ℝ) 1, P.withinError + |P.quantileMap u - u| := by
      apply setIntegral_mono_on P.selectedDistance_integrable hrhs measurableSet_Icc
      intro u hu
      calc
        |P.selectedPoint u - u| ≤
            |P.selectedPoint u - P.quantileMap u| +
              |P.quantileMap u - u| := abs_sub_le _ _ _
        _ ≤ P.withinError + |P.quantileMap u - u| :=
          by linarith [P.selected_close u hu]
    _ = P.withinError + P.quantileDistance := by
      rw [MeasureTheory.integral_add
        (integrableOn_const (C := P.withinError)
          (by simp [Real.volume_Icc]))
        P.quantileDistance_integrable]
      simp [quantileDistance, Real.volume_Icc]
    _ = P.withinError + cdfTransportArea (fun z => F z - z) := by
      rw [P.quantileDistance_eq_cdfTransportArea]

end MonotoneQuantilePolicy

/-- The explicit dyadic CDF, inverse, and leaf endpoint form an actual policy. -/
def DyadicMass.quantilePolicy {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) :
    MonotoneQuantilePolicy q.piecewiseCDF where
  monotoneCDF := q.piecewiseCDF_monotoneOn hq.nonneg
  cdf_measurable := q.piecewiseCDF_measurable
  cdf_mapsTo := fun z hz => ⟨q.piecewiseCDF_nonneg hq.nonneg hz.1 hz.2,
    by simpa [hq.total_eq_one] using q.piecewiseCDF_le_total hq.nonneg hz.1 hz.2⟩
  quantileMap := q.quantile
  quantile_measurable := q.quantile_measurable
  quantile_mapsTo := fun u hu => q.quantile_mem_unit hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)
  generalizedInverse := fun u hu z hz => q.quantile_le_iff hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2) hz.1 hz.2
  selectedPoint := q.selectedLeaf
  selected_measurable := q.selectedLeaf_measurable
  selected_mapsTo := fun u hu => q.selectedLeaf_mem_unit hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)
  withinError := 1 / ((2 ^ L : ℕ) : ℝ)
  withinError_nonneg := by positivity
  selected_close := fun u hu => q.selectedLeaf_sub_quantile_le hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)

theorem DyadicMass.exists_monotoneQuantilePolicy {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) :
    ∃ P : MonotoneQuantilePolicy q.piecewiseCDF,
      P.withinError = 1 / ((2 ^ L : ℕ) : ℝ) :=
  ⟨q.quantilePolicy hq, rfl⟩

/--
The actual selected-leaf endpoint has cost at most the exact quantile cost
plus one depth-`L` cell width.
-/
theorem DyadicMass.quantile_cost_within_leaf {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) :
    (q.quantilePolicy hq).expectedDistance ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
      cdfTransportArea (fun z => q.piecewiseCDF z - z) := by
  exact (q.quantilePolicy hq).expectedDistance_le

/--
For probability leaf masses, the CDF discrepancy used by the quantile
policy is exactly the recursively defined integrated Haar series.
-/
theorem DyadicMass.quantile_discrepancy_eq_haar {L : ℕ} (q : DyadicMass L)
    (hq : q.IsProbability) {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    q.piecewiseCDF z - z = q.haarSeries z := by
  simpa [hq.total_eq_one] using q.cdf_sub_linear_eq_haar hz.1 hz.2

theorem haarCombination_integrable (l p b : ι → ℝ) :
    Integrable (haarCombination l p b) := by
  unfold haarCombination
  exact integrable_finsetSum _ fun i _ =>
    (dyadicTent_integrable (l i) (p i)).const_mul _

theorem haarCombination_sq_integrable (l p b : ι → ℝ) (hp : ∀ i, 0 < p i) :
    Integrable (fun z => haarCombination l p b z ^ 2) := by
  rw [show (fun z : ℝ => haarCombination l p b z ^ 2) =
      fun z => ∑ i, ∑ j, (b i * b j) *
        (dyadicTent (l i) (p i) z * dyadicTent (l j) (p j) z) by
    funext z
    unfold haarCombination
    simp only [pow_two, Finset.sum_mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    apply Finset.sum_congr rfl
    intro j _
    ring]
  exact integrable_finsetSum _ fun i _ =>
    integrable_finsetSum _ fun j _ =>
      (dyadicTent_mul_integrable _ _ _ _ (hp i)).const_mul _

theorem cdfTransportArea_nonneg (f : ℝ → ℝ) :
    0 ≤ cdfTransportArea f :=
  integral_nonneg fun _ => abs_nonneg _

/-- Cauchy--Schwarz on the unit interval, proved by Jensen for `x ↦ x²`. -/
theorem integral_abs_sq_le_integral_sq {f : ℝ → ℝ}
    (hf : IntegrableOn f (Icc 0 1))
    (hfsq : IntegrableOn (fun z => f z ^ 2) (Icc 0 1)) :
    cdfTransportArea f ^ 2 ≤ ∫ z in Icc (0 : ℝ) 1, f z ^ 2 := by
  let ν : Measure ℝ := volume.restrict (Icc 0 1)
  letI : IsProbabilityMeasure ν := ⟨by
    simp [ν, Real.volume_Icc]⟩
  have habs : Integrable (fun z => |f z|) ν := hf.norm
  have habssq : Integrable (fun z => |f z| ^ 2) ν := by
    simpa [ν, IntegrableOn, sq_abs] using hfsq
  have hj := (Even.convexOn_pow (even_iff_two_dvd.mpr (by norm_num : 2 ∣ 2)) :
      ConvexOn ℝ Set.univ (fun x : ℝ => x ^ 2)).map_integral_le
      (continuous_pow 2).continuousOn isClosed_univ
      (Filter.Eventually.of_forall fun _ => Set.mem_univ _)
      habs habssq
  simpa [ν, cdfTransportArea, Function.comp_def] using hj

theorem cdfTransportArea_sq_le_haarL2 (l p b : ι → ℝ) (hp : ∀ i, 0 < p i) :
    cdfTransportArea (haarCombination l p b) ^ 2 ≤ haarL2 l p b := by
  have hsq := haarCombination_sq_integrable l p b hp
  calc
    cdfTransportArea (haarCombination l p b) ^ 2
        ≤ ∫ z in Icc (0 : ℝ) 1, haarCombination l p b z ^ 2 :=
      integral_abs_sq_le_integral_sq
        (haarCombination_integrable l p b).integrableOn hsq.integrableOn
    _ ≤ ∫ z, haarCombination l p b z ^ 2 := by
      exact integral_mono_measure Measure.restrict_le_self
        (Filter.Eventually.of_forall fun z => sq_nonneg (haarCombination l p b z)) hsq
    _ = haarL2 l p b := rfl

namespace FiniteLaw

/-- Weighted Cauchy--Schwarz for the project's finite-law expectation. -/
theorem expect_sq_le_expect_sq (μ : FiniteLaw Ω) (f : Ω → ℝ) :
    μ.expect f ^ 2 ≤ μ.expect (fun ω => f ω ^ 2) := by
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ
    (fun ω => Real.sqrt (μ.mass ω))
    (fun ω => Real.sqrt (μ.mass ω) * f ω)
  have hleft : (∑ ω, Real.sqrt (μ.mass ω) *
      (Real.sqrt (μ.mass ω) * f ω)) = μ.expect f := by
    rw [expect]
    apply Finset.sum_congr rfl
    intro ω _
    rw [← mul_assoc, Real.mul_self_sqrt (μ.mass_nonneg ω)]
  have hmass : (∑ ω, Real.sqrt (μ.mass ω) ^ 2) = 1 := by
    calc
      (∑ ω, Real.sqrt (μ.mass ω) ^ 2) = ∑ ω, μ.mass ω := by
        apply Finset.sum_congr rfl
        intro ω _
        exact Real.sq_sqrt (μ.mass_nonneg ω)
      _ = 1 := μ.sum_mass
  have hright : (∑ ω, (Real.sqrt (μ.mass ω) * f ω) ^ 2) =
      μ.expect (fun ω => f ω ^ 2) := by
    rw [expect]
    apply Finset.sum_congr rfl
    intro ω _
    rw [mul_pow, Real.sq_sqrt (μ.mass_nonneg ω)]
  rw [hleft, hmass, hright, one_mul] at hcs
  exact hcs

theorem expect_le_sqrt_expect_sq (μ : FiniteLaw Ω) (f g : Ω → ℝ)
    (hf : ∀ ω, 0 ≤ f ω) (hg : ∀ ω, 0 ≤ g ω)
    (hfg : ∀ ω, f ω ^ 2 ≤ g ω) :
    μ.expect f ≤ Real.sqrt (μ.expect g) := by
  have hef : 0 ≤ μ.expect f := μ.expect_nonneg hf
  have heg : 0 ≤ μ.expect g := μ.expect_nonneg hg
  rw [Real.le_sqrt hef heg]
  calc
    μ.expect f ^ 2 ≤ μ.expect (fun ω => f ω ^ 2) :=
      μ.expect_sq_le_expect_sq f
    _ ≤ μ.expect g := μ.expect_mono hfg

end FiniteLaw

/-- CDF-area transport followed by Cauchy--Schwarz in space and in state. -/
theorem expected_area_le_sqrt_l2 (μ : FiniteLaw Ω) (l p : ι → ℝ)
    (b : Ω → ι → ℝ) (hp : ∀ i, 0 < p i) :
    μ.expect (fun ω => cdfTransportArea (haarCombination l p (b ω))) ≤
      Real.sqrt (μ.expect (fun ω => haarL2 l p (b ω))) := by
  apply μ.expect_le_sqrt_expect_sq
  · exact fun _ => cdfTransportArea_nonneg _
  · exact fun _ => integral_nonneg fun _ => sq_nonneg _
  · exact fun ω => cdfTransportArea_sq_le_haarL2 l p (b ω) hp

/-!
`gap` below is the abstract hazard telescope
`E[H_L] - m⁻²`.  The hypothesis `htelescope` is equation (2):
`Σ p_v E[b_v²] ≤ 2 a² gap`.
-/

/--
Equation (3), with the exact constant.  `hcost` is the conditional monotone
quantile bound plus the deterministic within-cell error `1/n`.
-/
theorem transport_cost_equation_three
    (μ : FiniteLaw Ω) (l p : ι → ℝ) (b : Ω → ι → ℝ)
    (cost : Ω → ℝ) (n a gap : ℝ)
    (_hn : 0 < n) (ha : 0 ≤ a) (hgap : 0 ≤ gap)
    (hp : ∀ i, 0 < p i)
    (hcost : ∀ ω, cost ω ≤ 1 / n +
      cdfTransportArea (haarCombination l p (b ω)))
    (hsym : ∀ i j, i ≠ j → IntervalsSeparated l p i j ∨
      μ.OddSymmetry (fun ω => b ω i * b ω j))
    (htelescope : ∑ i, p i * μ.expect (fun ω => (b ω i) ^ 2) ≤
      2 * a ^ 2 * gap) :
    μ.expect cost ≤ 1 / n + a / Real.sqrt 6 * Real.sqrt gap := by
  have hcostExpect : μ.expect cost ≤ 1 / n +
      μ.expect (fun ω => cdfTransportArea (haarCombination l p (b ω))) := by
    calc
      μ.expect cost ≤ μ.expect (fun ω => 1 / n +
          cdfTransportArea (haarCombination l p (b ω))) :=
        μ.expect_mono hcost
      _ = 1 / n + μ.expect (fun ω =>
          cdfTransportArea (haarCombination l p (b ω))) := by
        rw [FiniteLaw.expect, FiniteLaw.expect]
        simp_rw [mul_add]
        rw [Finset.sum_add_distrib, ← Finset.sum_mul]
        rw [μ.sum_mass, one_mul]
  have harea := expected_area_le_sqrt_l2 μ l p b hp
  have hhaar := expected_haarL2 μ l p b hp hsym
  have hl2 : μ.expect (fun ω => haarL2 l p (b ω)) ≤ a ^ 2 * gap / 6 := by
    rw [hhaar]
    nlinarith
  have hsqrt6 : 0 < Real.sqrt 6 := Real.sqrt_pos.2 (by norm_num)
  have hcoef_nonneg : 0 ≤ a / Real.sqrt 6 * Real.sqrt gap := by positivity
  have hcoef_sq :
      (a / Real.sqrt 6 * Real.sqrt gap) ^ 2 = a ^ 2 * gap / 6 := by
    rw [mul_pow, div_pow, Real.sq_sqrt (by norm_num : (0 : ℝ) ≤ 6),
      Real.sq_sqrt hgap]
    ring
  have hsqrtBound : Real.sqrt (μ.expect (fun ω => haarL2 l p (b ω))) ≤
      a / Real.sqrt 6 * Real.sqrt gap := by
    rw [Real.sqrt_le_iff]
    exact ⟨hcoef_nonneg, hcoef_sq ▸ hl2⟩
  linarith

end

end FD1D


==> anc/lean-formalization/FD1D/Tree.lean <==
import FD1D.Basic

namespace FD1D

noncomputable section

/-!
# Complete dyadic trees

Nodes at depth `d` are numbered from left to right by `Fin (2 ^ d)`.
The module supplies the finite-tree bookkeeping used by the hazard and
Bellman arguments.  All global estimates are consequences of explicit local
hypotheses; no policy-specific algebra is hidden here.
-/

/-- Nodes of the complete dyadic tree at depth `d`. -/
abbrev DyadicNode (d : ℕ) := Fin (2 ^ d)

/-- The unique node at depth zero. -/
def dyadicRoot : DyadicNode 0 := 0

/-- Splitting a level into the two children of every node. -/
def childrenEquiv (d : ℕ) : DyadicNode d × Fin 2 ≃ DyadicNode (d + 1) :=
  finProdFinEquiv.trans (finCongr (by simp [pow_succ]))

/-- The left child of a dyadic node. -/
def leftChild {d : ℕ} (v : DyadicNode d) : DyadicNode (d + 1) :=
  childrenEquiv d (v, 0)

/-- The right child of a dyadic node. -/
def rightChild {d : ℕ} (v : DyadicNode d) : DyadicNode (d + 1) :=
  childrenEquiv d (v, 1)

@[simp] theorem leftChild_val {d : ℕ} (v : DyadicNode d) :
    (leftChild v).val = 2 * v.val := by
  simp [leftChild, childrenEquiv, finProdFinEquiv]

@[simp] theorem rightChild_val {d : ℕ} (v : DyadicNode d) :
    (rightChild v).val = 2 * v.val + 1 := by
  simp [rightChild, childrenEquiv, finProdFinEquiv]
  omega

/-- The parent of a nonroot node. -/
def parent {d : ℕ} (v : DyadicNode (d + 1)) : DyadicNode d :=
  (childrenEquiv d).symm v |>.1

@[simp] theorem parent_leftChild {d : ℕ} (v : DyadicNode d) :
    parent (leftChild v) = v := by
  simp [parent, leftChild]

@[simp] theorem parent_rightChild {d : ℕ} (v : DyadicNode d) :
    parent (rightChild v) = v := by
  simp [parent, rightChild]

theorem leftChild_ne_rightChild {d : ℕ} (v : DyadicNode d) :
    leftChild v ≠ rightChild v := by
  intro h
  have hs := congrArg (fun x => x.2.val) ((childrenEquiv d).injective h)
  norm_num at hs

/--
Every node at level `d+1` occurs exactly once as a left or right child.
This is the basic child-partition identity for finite sums.
-/
theorem sum_children {M : Type*} [AddCommMonoid M] (d : ℕ)
    (f : DyadicNode (d + 1) → M) :
    ∑ w, f w = ∑ v, (f (leftChild v) + f (rightChild v)) := by
  calc
    ∑ w, f w = ∑ x : DyadicNode d × Fin 2, f (childrenEquiv d x) := by
      symm
      exact (childrenEquiv d).sum_comp f
    _ = ∑ v, ∑ side : Fin 2, f (childrenEquiv d (v, side)) := by
      rw [Fintype.sum_prod_type]
    _ = ∑ v, (f (leftChild v) + f (rightChild v)) := by
      apply Finset.sum_congr rfl
      intro v _
      rw [Fin.sum_univ_two]
      rfl

/--
At levels `d ≤ L`, a leaf is uniquely a pair consisting of a depth-`d`
ancestor and an offset in that ancestor's consecutive leaf block.
-/
def descendantsEquiv {d L : ℕ} (hdL : d ≤ L) :
    DyadicNode d × Fin (2 ^ (L - d)) ≃ DyadicNode L :=
  finProdFinEquiv.trans (finCongr (by
    calc
      2 ^ d * 2 ^ (L - d) = 2 ^ (d + (L - d)) := by
        rw [pow_add]
      _ = 2 ^ L := by rw [Nat.add_sub_of_le hdL]))

/-- The leaf with offset `j` in the block below `v`. -/
def descendantLeaf {d L : ℕ} (hdL : d ≤ L) (v : DyadicNode d)
    (j : Fin (2 ^ (L - d))) : DyadicNode L :=
  descendantsEquiv hdL (v, j)

/-- Descendant blocks are consecutive in the left-to-right leaf numbering. -/
theorem descendantLeaf_val {d L : ℕ} (hdL : d ≤ L) (v : DyadicNode d)
    (j : Fin (2 ^ (L - d))) :
    (descendantLeaf hdL v j).val = v.val * 2 ^ (L - d) + j.val := by
  simp [descendantLeaf, descendantsEquiv, finProdFinEquiv]
  ac_rfl

/-- The embedding of offsets into the leaf block below one node. -/
def descendantEmbedding {d L : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    Fin (2 ^ (L - d)) ↪ DyadicNode L where
  toFun := descendantLeaf hdL v
  inj' := by
    intro i j hij
    have hp := (descendantsEquiv hdL).injective hij
    exact congrArg Prod.snd hp

/-- The consecutive block of depth-`L` leaves below `v`. -/
def leafBlock {d L : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    Finset (DyadicNode L) :=
  Finset.univ.map (descendantEmbedding hdL v)

@[simp] theorem card_leafBlock {d L : ℕ} (hdL : d ≤ L)
    (v : DyadicNode d) :
    (leafBlock hdL v).card = 2 ^ (L - d) := by
  simp [leafBlock]

theorem mem_leafBlock_iff {d L : ℕ} (hdL : d ≤ L)
    (v : DyadicNode d) (w : DyadicNode L) :
    w ∈ leafBlock hdL v ↔
      ∃ j : Fin (2 ^ (L - d)), descendantLeaf hdL v j = w := by
  rw [leafBlock, Finset.mem_map]
  simp only [Finset.mem_univ, true_and]
  change (∃ j, descendantLeaf hdL v j = w) ↔ _
  rfl

/-- Membership in a descendant block, expressed as a half-open index interval. -/
theorem mem_leafBlock_interval {d L : ℕ} (hdL : d ≤ L)
    (v : DyadicNode d) (w : DyadicNode L) :
    w ∈ leafBlock hdL v ↔
      v.val * 2 ^ (L - d) ≤ w.val ∧
        w.val < (v.val + 1) * 2 ^ (L - d) := by
  rw [mem_leafBlock_iff]
  constructor
  · rintro ⟨j, rfl⟩
    rw [descendantLeaf_val]
    constructor
    · omega
    · have := j.isLt
      simp [Nat.add_mul]
  · intro hw
    simp [Nat.add_mul] at hw
    have hk : 0 < 2 ^ (L - d) := Nat.two_pow_pos _
    let j : Fin (2 ^ (L - d)) :=
      ⟨w.val - v.val * 2 ^ (L - d), by omega⟩
    refine ⟨j, Fin.ext ?_⟩
    rw [descendantLeaf_val]
    dsimp [j]
    omega

/-- Distinct nodes at one level have disjoint descendant leaf blocks. -/
theorem leafBlock_disjoint {d L : ℕ} (hdL : d ≤ L)
    {v w : DyadicNode d} (hvw : v ≠ w) :
    Disjoint (leafBlock hdL v) (leafBlock hdL w) := by
  rw [Finset.disjoint_left]
  intro z hzv hzw
  rw [mem_leafBlock_iff] at hzv hzw
  obtain ⟨i, hi⟩ := hzv
  obtain ⟨j, hj⟩ := hzw
  have hp : (v, i) = (w, j) := by
    apply (descendantsEquiv hdL).injective
    exact hi.trans hj.symm
  exact hvw (congrArg Prod.fst hp)

/-- Every leaf belongs to a unique block at every shallower level. -/
theorem existsUnique_leafBlock {d L : ℕ} (hdL : d ≤ L)
    (w : DyadicNode L) :
    ∃! v : DyadicNode d, w ∈ leafBlock hdL v := by
  let x := (descendantsEquiv hdL).symm w
  refine ⟨x.1, ?_, ?_⟩
  · change w ∈ leafBlock hdL x.1
    rw [mem_leafBlock_iff]
    exact ⟨x.2, (descendantsEquiv hdL).apply_symm_apply w⟩
  · intro v hv
    rw [mem_leafBlock_iff] at hv
    obtain ⟨j, hj⟩ := hv
    have hp : (v, j) = x := by
      have hj' : descendantsEquiv hdL (v, j) = w := hj
      have hx : descendantsEquiv hdL x = w := by
        simp [x]
      apply (descendantsEquiv hdL).injective
      exact hj'.trans hx.symm
    exact congrArg Prod.fst hp

/-- A parent's leaf block is the disjoint union of its children's blocks. -/
theorem leafBlock_children {d L : ℕ} (hdL : d < L)
    (v : DyadicNode d) :
    leafBlock (Nat.le_of_lt hdL) v =
      leafBlock (show d + 1 ≤ L by omega) (leftChild v) ∪
        leafBlock (show d + 1 ≤ L by omega) (rightChild v) := by
  ext w
  rw [Finset.mem_union]
  rw [mem_leafBlock_interval, mem_leafBlock_interval, mem_leafBlock_interval]
  have hsub : L - d = (L - (d + 1)) + 1 := by omega
  rw [hsub, pow_succ]
  simp [Nat.add_mul]
  ring_nf
  omega

/-- Interval mass of every node at depth `d`. -/
def nodeMass (d : ℕ) (_ : DyadicNode d) : ℝ :=
  ((2 : ℝ) ^ d)⁻¹

theorem nodeMass_pos (d : ℕ) (v : DyadicNode d) :
    0 < nodeMass d v := by
  simp [nodeMass]

theorem nodeMass_nonneg (d : ℕ) (v : DyadicNode d) :
    0 ≤ nodeMass d v :=
  (nodeMass_pos d v).le

@[simp] theorem nodeMass_root :
    nodeMass 0 dyadicRoot = 1 := by
  simp [nodeMass]

/-- Each child has half its parent's interval mass. -/
theorem nodeMass_child {d : ℕ} (v : DyadicNode d) (side : Fin 2) :
    nodeMass (d + 1) (childrenEquiv d (v, side)) = nodeMass d v / 2 := by
  simp [nodeMass, pow_succ]
  ring

@[simp] theorem nodeMass_leftChild {d : ℕ} (v : DyadicNode d) :
    nodeMass (d + 1) (leftChild v) = nodeMass d v / 2 :=
  nodeMass_child v 0

@[simp] theorem nodeMass_rightChild {d : ℕ} (v : DyadicNode d) :
    nodeMass (d + 1) (rightChild v) = nodeMass d v / 2 :=
  nodeMass_child v 1

/-- Node masses at every complete level sum to one. -/
theorem sum_nodeMass (d : ℕ) :
    ∑ v : DyadicNode d, nodeMass d v = 1 := by
  simp [nodeMass]

/-! ## Inventory and coherent labels -/

/-- A leaf inventory vector with a prescribed total inventory `m`. -/
structure LeafInventory (L m : ℕ) where
  count : DyadicNode L → ℕ
  total_count : ∑ v, count v = m

/--
Aggregated counts at every level.  The explicit child equation states exactly
that each internal count is the sum of the inventory in its two child blocks.
-/
structure AggregatedInventory (L m : ℕ) where
  leaf : LeafInventory L m
  count : ∀ d, DyadicNode d → ℕ
  count_leaf : count L = leaf.count
  count_children : ∀ d, d < L → ∀ v,
    count d v = count (d + 1) (leftChild v) +
      count (d + 1) (rightChild v)
  count_root : count 0 dyadicRoot = m

namespace LeafInventory

/-- Concrete aggregate of a leaf inventory over one descendant block. -/
def nodeCount {L m d : ℕ} (I : LeafInventory L m) (hdL : d ≤ L)
    (v : DyadicNode d) : ℕ :=
  ∑ w ∈ leafBlock hdL v, I.count w

@[simp] theorem nodeCount_leaf {L m : ℕ} (I : LeafInventory L m)
    (v : DyadicNode L) :
    I.nodeCount le_rfl v = I.count v := by
  have hblock : leafBlock (le_refl L) v = {v} := by
    ext w
    rw [mem_leafBlock_interval, Finset.mem_singleton]
    simp only [Nat.sub_self, pow_zero, mul_one]
    constructor
    · intro hw
      apply Fin.ext
      omega
    · rintro rfl
      omega
  simp [nodeCount, hblock]

@[simp] theorem nodeCount_root {L m : ℕ} (I : LeafInventory L m) :
    I.nodeCount (Nat.zero_le L) dyadicRoot = m := by
  have hblock : leafBlock (Nat.zero_le L) dyadicRoot = Finset.univ := by
    ext w
    rw [mem_leafBlock_interval]
    simp [dyadicRoot, w.isLt]
  simpa [nodeCount, hblock] using I.total_count

/-- Aggregated inventory counts satisfy the parent/children count identity. -/
theorem nodeCount_children {L m d : ℕ} (I : LeafInventory L m)
    (hdL : d < L) (v : DyadicNode d) :
    I.nodeCount (Nat.le_of_lt hdL) v =
      I.nodeCount (Nat.succ_le_iff.mpr hdL) (leftChild v) +
        I.nodeCount (Nat.succ_le_iff.mpr hdL) (rightChild v) := by
  rw [nodeCount, leafBlock_children hdL v]
  exact Finset.sum_union
    (leafBlock_disjoint (show d + 1 ≤ L by omega)
      (leftChild_ne_rightChild v))

/-- Every fixed-total leaf vector has canonical coherent aggregate counts. -/
def aggregate {L m : ℕ} (I : LeafInventory L m) :
    AggregatedInventory L m where
  leaf := I
  count d v := if hdL : d ≤ L then I.nodeCount hdL v else 0
  count_leaf := by
    funext v
    simp
  count_children d hdL v := by
    simp only [dif_pos (Nat.le_of_lt hdL),
      dif_pos (Nat.succ_le_iff.mpr hdL)]
    exact I.nodeCount_children hdL v
  count_root := by
    simp

end LeafInventory

/--
An abstract additive tree labeling.  It is useful for `q`, inventory counts,
or any other quantity whose parent is the sum of its children.
-/
structure CoherentTreeLabel (L : ℕ) (A : Type*) [AddCommMonoid A] where
  value : ∀ d, DyadicNode d → A
  children : ∀ d, d < L → ∀ v,
    value d v = value (d + 1) (leftChild v) +
      value (d + 1) (rightChild v)

/-- Sum of a depth-indexed label over one complete level. -/
def levelSum {A : Type*} [AddCommMonoid A]
    (f : ∀ d, DyadicNode d → A) (d : ℕ) : A :=
  ∑ v, f d v

theorem levelSum_succ {A : Type*} [AddCommMonoid A]
    (f : ∀ d, DyadicNode d → A) (d : ℕ) :
    levelSum f (d + 1) =
      ∑ v, (f (d + 1) (leftChild v) + f (d + 1) (rightChild v)) := by
  exact sum_children d (f (d + 1))

theorem CoherentTreeLabel.levelSum_eq_root
    {L : ℕ} {A : Type*} [AddCommMonoid A]
    (f : CoherentTreeLabel L A) {d : ℕ} (hdL : d ≤ L) :
    levelSum f.value d = f.value 0 dyadicRoot := by
  induction d with
  | zero =>
      exact Fin.sum_univ_one (f.value 0)
  | succ d ih =>
      rw [levelSum_succ]
      simp_rw [← f.children d (by omega)]
      exact ih (by omega)

theorem AggregatedInventory.level_count_eq
    {L m : ℕ} (I : AggregatedInventory L m) {d : ℕ} (hdL : d ≤ L) :
    ∑ v, I.count d v = m := by
  let f : CoherentTreeLabel L ℕ :=
    { value := I.count
      children := I.count_children }
  rw [show (∑ v, I.count d v) = levelSum f.value d by rfl]
  rw [f.levelSum_eq_root hdL]
  exact I.count_root

theorem AggregatedInventory.leaf_count_eq_total
    {L m : ℕ} (I : AggregatedInventory L m) :
    ∑ v, I.count L v = m :=
  I.level_count_eq le_rfl

/-! ## Weighted telescopes -/

/-- Mass-weighted sum of a real label over one complete level. -/
def weightedLevel (f : ∀ d, DyadicNode d → ℝ) (d : ℕ) : ℝ :=
  ∑ v, nodeMass d v * f d v

@[simp] theorem weightedLevel_zero (f : ∀ d, DyadicNode d → ℝ) :
    weightedLevel f 0 = f 0 dyadicRoot := by
  unfold weightedLevel
  change (∑ v : Fin 1, nodeMass 0 v * f 0 v) = f 0 dyadicRoot
  rw [Fin.sum_univ_one]
  simp [nodeMass, dyadicRoot]

/-- Arithmetic mean of a real label over the two children of `v`. -/
def childAverage (f : ∀ d, DyadicNode d → ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  (f (d + 1) (leftChild v) + f (d + 1) (rightChild v)) / 2

/-- A child average weighted at the parent equals the next weighted level. -/
theorem weighted_childAverage_sum
    (f : ∀ d, DyadicNode d → ℝ) (d : ℕ) :
    ∑ v, nodeMass d v * childAverage f d v = weightedLevel f (d + 1) := by
  rw [weightedLevel, sum_children]
  apply Finset.sum_congr rfl
  intro v _
  simp only [childAverage, nodeMass_leftChild, nodeMass_rightChild]
  ring

theorem weighted_local_sum
    (f : ∀ d, DyadicNode d → ℝ) (d : ℕ) :
    ∑ v, nodeMass d v * (childAverage f d v - f d v) =
      weightedLevel f (d + 1) - weightedLevel f d := by
  rw [show (∑ v, nodeMass d v * (childAverage f d v - f d v)) =
      (∑ v, nodeMass d v * childAverage f d v) -
        ∑ v, nodeMass d v * f d v by
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro v _
      ring]
  rw [weighted_childAverage_sum]
  rfl

/-- Generic mass-weighted telescope over all internal nodes. -/
theorem weighted_tree_telescope
    (f : ∀ d, DyadicNode d → ℝ) (L : ℕ) :
    ∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v * (childAverage f d v - f d v) =
      weightedLevel f L - f 0 dyadicRoot := by
  simp_rw [weighted_local_sum]
  rw [Finset.sum_range_sub]
  rw [weightedLevel_zero]

/-- Sum of a mass-weighted label over all nonroot levels through `L`. -/
def nonrootWeightedSum (f : ∀ d, DyadicNode d → ℝ) (L : ℕ) : ℝ :=
  ∑ d ∈ Finset.range L, weightedLevel f (d + 1)

/-- Sum of a mass-weighted label over all internal levels before `L`. -/
def internalWeightedSum (f : ∀ d, DyadicNode d → ℝ) (L : ℕ) : ℝ :=
  ∑ d ∈ Finset.range L, weightedLevel f d

/-- The hazard energy `H_d = ∑_{depth(v)=d} p_v h_v²`. -/
def hazardEnergy (h : ∀ d, DyadicNode d → ℝ) (d : ℕ) : ℝ :=
  weightedLevel (fun d v => (h d v) ^ 2) d

theorem hazardEnergy_root (h : ∀ d, DyadicNode d → ℝ) :
    hazardEnergy h 0 = (h 0 dyadicRoot) ^ 2 := by
  exact weightedLevel_zero (fun d v => (h d v) ^ 2)

/-- Exact hazard-energy telescope behind equations (1) and (2). -/
theorem hazard_energy_telescope
    (h : ∀ d, DyadicNode d → ℝ) (L : ℕ) :
    ∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2) =
      hazardEnergy h L - hazardEnergy h 0 := by
  rw [hazardEnergy_root]
  exact weighted_tree_telescope (fun d v => (h d v) ^ 2) L

/--
Summing the local hazard inequality gives equation (2), before substituting
the root value `h_root = 1/m`.
-/
theorem hazard_energy_bound
    (L : ℕ) (a : ℝ)
    (h b : ∀ d, DyadicNode d → ℝ)
    (hlocal : ∀ d, d < L → ∀ v,
      (b d v) ^ 2 ≤ 2 * a ^ 2 *
        (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2)) :
    internalWeightedSum (fun d v => (b d v) ^ 2) L ≤
      2 * a ^ 2 * (hazardEnergy h L - hazardEnergy h 0) := by
  have hs :
      internalWeightedSum (fun d v => (b d v) ^ 2) L ≤
        ∑ d ∈ Finset.range L,
          ∑ v, nodeMass d v * (2 * a ^ 2 *
            (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2)) := by
    apply Finset.sum_le_sum
    intro d hd
    apply Finset.sum_le_sum
    intro v _
    exact mul_le_mul_of_nonneg_left
      (hlocal d (Finset.mem_range.mp hd) v) (nodeMass_nonneg d v)
  calc
    internalWeightedSum (fun d v => (b d v) ^ 2) L
        ≤ _ := hs
    _ = 2 * a ^ 2 *
        (∑ d ∈ Finset.range L,
          ∑ v, nodeMass d v *
            (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2)) := by
      symm
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro d _
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro v _
      ring
    _ = 2 * a ^ 2 * (hazardEnergy h L - hazardEnergy h 0) := by
      rw [hazard_energy_telescope]

/--
Equation (2) directly from equation (1), with the latter stated in its
displayed divided form.
-/
theorem hazard_energy_bound_from_local
    (L : ℕ) {a : ℝ}
    (h b : ∀ d, DyadicNode d → ℝ) (ha : a ≠ 0)
    (hlocal : ∀ d, d < L → ∀ v,
      (b d v) ^ 2 / (2 * a ^ 2) ≤
        childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2) :
    internalWeightedSum (fun d v => (b d v) ^ 2) L ≤
      2 * a ^ 2 * (hazardEnergy h L - hazardEnergy h 0) := by
  apply hazard_energy_bound L a h b
  intro d hdL v
  have hden : 0 < 2 * a ^ 2 := by positivity
  simpa [mul_comm] using (div_le_iff₀ hden).mp (hlocal d hdL v)

/-- Equation (2) with `H₀ = m⁻²`. -/
theorem hazard_energy_bound_of_root
    (L : ℕ) {a m : ℝ} (h b : ∀ d, DyadicNode d → ℝ)
    (hm : m ≠ 0) (hroot : h 0 dyadicRoot = 1 / m)
    (hlocal : ∀ d, d < L → ∀ v,
      (b d v) ^ 2 ≤ 2 * a ^ 2 *
        (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2)) :
    internalWeightedSum (fun d v => (b d v) ^ 2) L ≤
      2 * a ^ 2 * (hazardEnergy h L - 1 / m ^ 2) := by
  have hbound := hazard_energy_bound L a h b hlocal
  have hH0 : hazardEnergy h 0 = 1 / m ^ 2 := by
    rw [hazardEnergy_root, hroot]
    field_simp
  rwa [hH0] at hbound

/-! ## Bellman telescope and deterministic estimate -/

/--
The exact generic Bellman telescope.  `c` is the child cost (`t Z` in the
paper), while `B` is any node potential.
-/
theorem bellman_tree_telescope
    (c B : ∀ d, DyadicNode d → ℝ) (L : ℕ) :
    ∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          (childAverage c d v + childAverage B d v - B d v) =
      nonrootWeightedSum c L + weightedLevel B L - B 0 dyadicRoot := by
  have hlevel : ∀ d,
      (∑ v, nodeMass d v *
        (childAverage c d v + childAverage B d v - B d v)) =
        weightedLevel c (d + 1) +
          (weightedLevel B (d + 1) - weightedLevel B d) := by
    intro d
    rw [show (∑ v, nodeMass d v *
        (childAverage c d v + childAverage B d v - B d v)) =
        (∑ v, nodeMass d v * childAverage c d v) +
        ∑ v, nodeMass d v * (childAverage B d v - B d v) by
          rw [← Finset.sum_add_distrib]
          apply Finset.sum_congr rfl
          intro v _
          ring]
    rw [weighted_childAverage_sum, weighted_local_sum]
  simp_rw [hlevel]
  rw [Finset.sum_add_distrib, Finset.sum_range_sub]
  rw [weightedLevel_zero]
  simp only [nonrootWeightedSum]
  ring

/--
Global form of the local Bellman inequality (7).  This is the telescope used
immediately before equation (9).
-/
theorem bellman_global_bound
    (L : ℕ) (h t Z B : ∀ d, DyadicNode d → ℝ)
    (hlocal : ∀ d, d < L → ∀ v,
      childAverage (fun d v => t d v * Z d v) d v +
          childAverage B d v - B d v ≥
        (childAverage (fun d v => (h d v) ^ 2) d v - (h d v) ^ 2) / 100) :
    nonrootWeightedSum (fun d v => t d v * Z d v) L ≥
      (hazardEnergy h L - hazardEnergy h 0) / 100 +
        B 0 dyadicRoot - weightedLevel B L := by
  have hs :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => t d v * Z d v) d v +
            childAverage B d v - B d v))) ≥
      ∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => (h d v) ^ 2) d v -
            (h d v) ^ 2) / 100) := by
    apply Finset.sum_le_sum
    intro d hd
    apply Finset.sum_le_sum
    intro v _
    exact mul_le_mul_of_nonneg_left
      (hlocal d (Finset.mem_range.mp hd) v) (nodeMass_nonneg d v)
  rw [bellman_tree_telescope] at hs
  have henergy := hazard_energy_telescope h L
  rw [← henergy]
  have hdiv :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          (childAverage (fun d v => (h d v) ^ 2) d v -
            (h d v) ^ 2)) / 100 =
        ∑ d ∈ Finset.range L,
          ∑ v, nodeMass d v *
            ((childAverage (fun d v => (h d v) ^ 2) d v -
              (h d v) ^ 2) / 100) := by
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro d _
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro v _
    ring
  calc
    (∑ d ∈ Finset.range L,
      ∑ v, nodeMass d v *
        (childAverage (fun d v => (h d v) ^ 2) d v -
          (h d v) ^ 2)) / 100 +
        B 0 dyadicRoot - weightedLevel B L
        = (∑ d ∈ Finset.range L,
            ∑ v, nodeMass d v *
              ((childAverage (fun d v => (h d v) ^ 2) d v -
                (h d v) ^ 2) / 100)) +
            B 0 dyadicRoot - weightedLevel B L := by
              rw [hdiv]
    _ ≤ nonrootWeightedSum (fun d v => t d v * Z d v) L := by
      linarith

/-- The drift quantity `D` from equation (9). -/
def bellmanDrift
    (L : ℕ) (a : ℝ)
    (N q : ∀ d, DyadicNode d → ℝ) : ℝ :=
  ∑ d ∈ Finset.range L,
    ∑ v : DyadicNode (d + 1),
      (nodeMass (d + 1) v) ^ 2 *
        (nodeMass (d + 1) v - q (d + 1) v) /
          (N (d + 1) v + a)

theorem bellman_cost_eq_drift_div
    (L : ℕ) (a : ℝ)
    (N q t Z : ∀ d, DyadicNode d → ℝ)
    (ht : ∀ d v, t d v = (nodeMass d v - q d v) / a)
    (hZ : ∀ d v, Z d v = nodeMass d v / (N d v + a)) :
    nonrootWeightedSum (fun d v => t d v * Z d v) L =
      bellmanDrift L a N q / a := by
  simp_rw [nonrootWeightedSum, weightedLevel, bellmanDrift, ht, hZ,
    Finset.sum_div]
  apply Finset.sum_congr rfl
  intro d _
  apply Finset.sum_congr rfl
  intro v _
  ring

/--
The deterministic Bellman estimate (9).  The hypotheses are exactly the
local certificate (7), the definitions of `t` and `Z`, and the terminal/root
sign bounds proved in the paper.
-/
theorem deterministic_bellman_bound
    (L : ℕ) {a m : ℝ} (N q h t Z B : ∀ d, DyadicNode d → ℝ)
    (ha : 0 < a) (hm : 0 < m)
    (ht : ∀ d v, t d v = (nodeMass d v - q d v) / a)
    (hZ : ∀ d v, Z d v = nodeMass d v / (N d v + a))
    (hroot : h 0 dyadicRoot = 1 / m)
    (hlocal : ∀ d, d < L → ∀ v,
      childAverage (fun d v => t d v * Z d v) d v +
          childAverage B d v - B d v ≥
        (childAverage (fun d v => (h d v) ^ 2) d v -
          (h d v) ^ 2) / 100)
    (hleaf : ∀ v : DyadicNode L, B L v ≤ 0)
    (hBroot : -(1 / (3 * m ^ 2)) ≤ B 0 dyadicRoot) :
    bellmanDrift L a N q ≥
      a * (hazardEnergy h L / 100 - 103 / (300 * m ^ 2)) := by
  have hglobal := bellman_global_bound L h t Z B hlocal
  rw [bellman_cost_eq_drift_div L a N q t Z ht hZ] at hglobal
  have hleafsum : weightedLevel B L ≤ 0 := by
    apply Finset.sum_nonpos
    intro v _
    exact mul_nonpos_of_nonneg_of_nonpos (nodeMass_nonneg L v) (hleaf v)
  have hH0 : hazardEnergy h 0 = 1 / m ^ 2 := by
    rw [hazardEnergy_root, hroot]
    field_simp
  rw [hH0] at hglobal
  have hlower :
      hazardEnergy h L / 100 - 103 / (300 * m ^ 2) ≤
        bellmanDrift L a N q / a := by
    have hpre :
        (hazardEnergy h L - 1 / m ^ 2) / 100 -
            1 / (3 * m ^ 2) ≤ bellmanDrift L a N q / a := by
      linarith
    have heq :
        (hazardEnergy h L - 1 / m ^ 2) / 100 -
            1 / (3 * m ^ 2) =
          hazardEnergy h L / 100 - 103 / (300 * m ^ 2) := by
      field_simp
      ring
    rwa [← heq]
  have := (le_div_iff₀ ha).mp hlower
  nlinarith

/-! ## Squared masses -/

/-- Squared interval masses on level `d` sum to `2⁻ᵈ`. -/
theorem sum_nodeMass_sq (d : ℕ) :
    ∑ v : DyadicNode d, (nodeMass d v) ^ 2 = ((2 : ℝ) ^ d)⁻¹ := by
  simp [nodeMass]
  field_simp

/-- Sum of `p_v²` over every nonroot node through depth `L`. -/
def nonrootMassSqSum (L : ℕ) : ℝ :=
  ∑ d ∈ Finset.range L,
    ∑ v : DyadicNode (d + 1), (nodeMass (d + 1) v) ^ 2

/-- `∑_{v ≠ root} p_v² = 1 - 1/n` for `n = 2^L`. -/
theorem sum_nonroot_nodeMass_sq (L : ℕ) :
    nonrootMassSqSum L = 1 - 1 / (2 ^ L : ℝ) := by
  induction L with
  | zero =>
      simp [nonrootMassSqSum]
  | succ L ih =>
      rw [nonrootMassSqSum, Finset.sum_range_succ, sum_nodeMass_sq]
      rw [show (∑ d ∈ Finset.range L,
          ∑ v : DyadicNode (d + 1), (nodeMass (d + 1) v) ^ 2) =
          nonrootMassSqSum L by rfl, ih]
      simp only [pow_succ]
      field_simp
      ring

end

end FD1D


==> anc/lean-formalization/FD1D/UniformArrival.lean <==
import FD1D.Spatial

namespace FD1D

noncomputable section

open Set MeasureTheory

/-!
# Uniform continuous arrivals and dyadic leaf labels

This module identifies a uniform point of `[0,1]` with its depth-`L`
dyadic leaf.  The continuous arrival law pushes forward to the uniform
finite law on `DyadicNode L`, and the point lies in the closed cell
certified by its selected label.
-/

namespace DyadicMass

/-- A complete depth-`L` mass tree whose leaves all have mass `c`. -/
def constantLeafMass : (L : ℕ) → ℝ → DyadicMass L
  | 0, c => .leaf c
  | L + 1, c => .branch (constantLeafMass L c) (constantLeafMass L c)

@[simp]
theorem leafMass_constantLeafMass (L : ℕ) (c : ℝ) (i : DyadicNode L) :
    (constantLeafMass L c).leafMass i = c := by
  induction L with
  | zero =>
      simp [constantLeafMass, leafMass]
  | succ L ih =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · simp [constantLeafMass, ih]
      · simp [constantLeafMass, ih]

@[simp]
theorem total_constantLeafMass (L : ℕ) (c : ℝ) :
    (constantLeafMass L c).total = ((2 ^ L : ℕ) : ℝ) * c := by
  induction L with
  | zero =>
      simp [constantLeafMass, total]
  | succ L ih =>
      simp only [constantLeafMass, total, ih]
      rw [pow_succ]
      push_cast
      ring

theorem allNonneg_constantLeafMass (L : ℕ) {c : ℝ} (hc : 0 ≤ c) :
    (constantLeafMass L c).allNonneg := by
  induction L with
  | zero =>
      simpa [constantLeafMass, allNonneg] using hc
  | succ L ih =>
      simpa [constantLeafMass, allNonneg] using And.intro ih ih

/-- The depth-`L` dyadic mass with mass `1 / 2^L` at every leaf. -/
def uniformArrivalMass (L : ℕ) : DyadicMass L :=
  constantLeafMass L (1 / ((2 ^ L : ℕ) : ℝ))

@[simp]
theorem uniformArrivalMass_leafMass (L : ℕ) (i : DyadicNode L) :
    (uniformArrivalMass L).leafMass i = 1 / ((2 ^ L : ℕ) : ℝ) := by
  simp [uniformArrivalMass]

theorem uniformArrivalMass_isProbability (L : ℕ) :
    (uniformArrivalMass L).IsProbability := by
  constructor
  · exact allNonneg_constantLeafMass L (by positivity)
  · simp only [uniformArrivalMass, total_constantLeafMass]
    have hpow : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by positivity
    field_simp

private theorem piecewiseCDF_constantLeafMass
    (L : ℕ) (c : ℝ) {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (constantLeafMass L c).piecewiseCDF z =
      ((2 ^ L : ℕ) : ℝ) * c * z := by
  induction L generalizing z with
  | zero =>
      simp [constantLeafMass, piecewiseCDF]
  | succ L ih =>
      simp only [constantLeafMass, piecewiseCDF]
      by_cases hhalf : z ≤ 1 / 2
      · rw [if_pos hhalf, ih ⟨by linarith [hz.1], by linarith⟩]
        rw [pow_succ]
        push_cast
        ring
      · rw [if_neg hhalf, total_constantLeafMass,
          ih ⟨by linarith, by linarith [hz.2]⟩]
        rw [pow_succ]
        push_cast
        ring

@[simp]
theorem uniformArrivalMass_piecewiseCDF
    (L : ℕ) {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (uniformArrivalMass L).piecewiseCDF z = z := by
  rw [uniformArrivalMass, piecewiseCDF_constantLeafMass L _ hz]
  have hpow : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by positivity
  field_simp

@[simp]
theorem uniformArrivalMass_quantile
    (L : ℕ) {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1) :
    (uniformArrivalMass L).quantile u = u := by
  let q := uniformArrivalMass L
  have hq : q.IsProbability := uniformArrivalMass_isProbability L
  have huTotal : u ≤ q.total := by
    simpa [hq.total_eq_one] using hu.2
  have hquantile :
      q.quantile u ∈ Icc (0 : ℝ) 1 :=
    q.quantile_mem_unit hq.nonneg hu.1 huTotal
  apply le_antisymm
  · apply (q.quantile_le_iff hq.nonneg hu.1 huTotal hu.1 hu.2).2
    change u ≤ (uniformArrivalMass L).piecewiseCDF u
    rw [uniformArrivalMass_piecewiseCDF L hu]
  · have hself :=
      (q.quantile_le_iff hq.nonneg hu.1 huTotal
        hquantile.1 hquantile.2).1 le_rfl
    change u ≤ (uniformArrivalMass L).piecewiseCDF (q.quantile u) at hself
    rw [uniformArrivalMass_piecewiseCDF L hquantile] at hself
    exact hself

/-- The dyadic label assigned to the continuous arrival coordinate `u`. -/
def uniformArrivalLeaf (L : ℕ) (u : ℝ) : DyadicNode L :=
  (uniformArrivalMass L).selectedIndex u

/-- The finite pushforward law of the selected uniform-arrival label. -/
def uniformArrivalLeafLaw (L : ℕ) : FiniteLaw (DyadicNode L) :=
  (uniformArrivalMass L).selectedIndexLaw
    (uniformArrivalMass_isProbability L)

/-- A continuous uniform arrival induces the uniform law on depth-`L` leaves. -/
theorem uniformArrivalLeafLaw_eq_uniform (L : ℕ) :
    uniformArrivalLeafLaw L =
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L)) := by
  apply FiniteLaw.ext
  intro i
  simp [uniformArrivalLeafLaw]

/-- Every arrival in `[0,1]` lies in the closed cell carrying its label. -/
theorem uniformArrival_mem_dyadicCell
    (L : ℕ) {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1) :
    u ∈ dyadicCell (uniformArrivalLeaf L u) := by
  have hcell :=
    SupplyConfiguration.quantile_mem_selectedCell
      (uniformArrivalMass L) (uniformArrivalMass_isProbability L) hu
  rw [uniformArrivalMass_quantile L hu] at hcell
  simpa [uniformArrivalLeaf] using hcell

/--
Under Lebesgue-uniform demand on `[0,1]`, the continuous arrival and its
finite label are almost surely compatible with the certified dyadic cell.
-/
theorem uniformArrival_mem_dyadicCell_ae (L : ℕ) :
    ∀ᵐ u ∂uniformDemand,
      u ∈ dyadicCell (uniformArrivalLeaf L u) := by
  rw [uniformDemand, ae_restrict_iff' measurableSet_Icc]
  filter_upwards with u hu
  exact uniformArrival_mem_dyadicCell L hu

end DyadicMass

end

end FD1D


==> anc/lean-formalization/FD1D/V5/Dynamics.lean <==
import FD1D.Dynamics
import FD1D.V5.TreePolicy

/-!
# Count dynamics for the v5 policy

This module instantiates the generic delete-then-arrive inventory kernel with
the v5 deletion masses and connects it to the harmonic potential with
regularizer `a / 2`.
-/

namespace FD1D.V5.Dynamics

noncomputable section

open scoped BigOperators

variable {L m : ℕ}

/-- Regard a fixed-total leaf-count vector as a coherent tree inventory. -/
abbrev aggregatedInventory
    (x : InventoryState (DyadicNode L) m) : AggregatedInventory L m :=
  FD1D.HierarchicalDynamics.aggregatedInventory x

@[simp] theorem aggregatedInventory_leaf_count
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (aggregatedInventory x).count L w = x.1 w :=
  FD1D.HierarchicalDynamics.aggregatedInventory_leaf_count x w

theorem aggregatedInventory_count
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory x).count d v =
      ∑ w ∈ leafBlock hdL v, x.1 w :=
  FD1D.HierarchicalDynamics.aggregatedInventory_count x hdL v

/-- The v5 leaf deletion probabilities. -/
def deletionRule (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    DeletionRule (DyadicNode L) m where
  prob x w :=
    TreePolicy.deletionMass (aggregatedInventory x) a L w
  nonneg x w :=
    TreePolicy.deletionMass_nonneg
      (aggregatedInventory x) ha hm le_rfl w
  empty x w hw :=
    TreePolicy.leaf_deletionMass_eq_zero_of_count_eq_zero
      (aggregatedInventory x) a w (by simpa using hw)
  occupied_pos x w hw :=
    TreePolicy.leaf_deletionMass_pos_of_count_pos
      (aggregatedInventory x) ha hm w (by simpa using hw)
  sum_prob x :=
    TreePolicy.sum_deletionMass
      (aggregatedInventory x) ha hm le_rfl

@[simp] theorem deletionRule_prob
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (deletionRule a ha hm).prob x w =
      TreePolicy.deletionMass (aggregatedInventory x) a L w :=
  rfl

/-- Delete according to the v5 rule and add an independent uniform leaf. -/
def kernel (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    FiniteKernel (InventoryState (DyadicNode L) m) :=
  (deletionRule a ha hm).kernel

@[simp] theorem kernel_apply
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x y : InventoryState (DyadicNode L) m) :
    kernel a ha hm x y =
      ∑ deleted, ∑ arrived,
        if InventoryState.move x deleted arrived = y then
          TreePolicy.deletionMass
              (aggregatedInventory x) a L deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ)
        else 0 :=
  rfl

theorem kernel_move_pos
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted) :
    0 < kernel a ha hm x
      (InventoryState.move x deleted arrived) :=
  (deletionRule a ha hm).kernel_move_pos x hdeleted

theorem kernel_irreducible
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (kernel (L := L) a ha hm).Irreducible :=
  FD1D.HierarchicalDynamics.deletionRule_kernel_irreducible
    (deletionRule a ha hm)

theorem kernel_hasPositiveLoops
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (kernel (L := L) a ha hm).HasPositiveLoops :=
  (deletionRule a ha hm).kernel_hasPositiveLoops

/-! ## Node marginals and count updates -/

/-- Probability that the deleted leaf lies below a given node. -/
def deletionMarginal
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) : ℝ :=
  ∑ w ∈ leafBlock hdL v, (deletionRule a ha hm).prob x w

theorem deletionMarginal_eq
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionMarginal a ha hm x hdL v =
      TreePolicy.deletionMass (aggregatedInventory x) a d v := by
  let q : CoherentTreeLabel L ℝ :=
    { value := TreePolicy.deletionMass (aggregatedInventory x) a
      children := TreePolicy.deletionMass_children
        (aggregatedInventory x) a }
  simpa [deletionMarginal, deletionRule, q] using
    (FD1D.HierarchicalDynamics.coherent_eq_sum_leafBlock q hdL v).symm

theorem aggregatedInventory_move_count
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory
        (InventoryState.move x deleted arrived)).count d v =
      updateCount ((aggregatedInventory x).count d v)
        (FD1D.HierarchicalDynamics.inBlock
          (leafBlock hdL v) deleted)
        (FD1D.HierarchicalDynamics.inBlock
          (leafBlock hdL v) arrived) :=
  FD1D.HierarchicalDynamics.aggregatedInventory_move_count
    x hdeleted hdL v

theorem kernel_expectation_eq_delete_arrive
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    (f : InventoryState (DyadicNode L) m → ℝ) :
    ∑ y, kernel a ha hm x y * f y =
      ∑ deleted, ∑ arrived,
        (deletionRule a ha hm).prob x deleted *
          (1 / Fintype.card (DyadicNode L) : ℝ) *
            f (InventoryState.move x deleted arrived) := by
  rw [kernel]
  simp only [DeletionRule.kernel_apply]
  calc
    ∑ y, (∑ deleted, ∑ arrived,
          if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y =
        ∑ deleted, ∑ arrived, ∑ y,
          (if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y := by
            simp_rw [Finset.sum_mul]
            rw [Finset.sum_comm]
            apply Finset.sum_congr rfl
            intro deleted _
            rw [Finset.sum_comm]
    _ = ∑ deleted, ∑ arrived,
          (deletionRule a ha hm).prob x deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ) *
              f (InventoryState.move x deleted arrived) := by
            apply Finset.sum_congr rfl
            intro deleted _
            apply Finset.sum_congr rfl
            intro arrived _
            simp

theorem kernel_expected_nodePotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    ∑ y, kernel a ha hm x y *
        (harmonicPotential (a / 2)
            ((aggregatedInventory y).count d v) -
          harmonicPotential (a / 2)
            ((aggregatedInventory x).count d v)) =
      expectedNodePotentialChange (a / 2)
        ((aggregatedInventory x).count d v)
        (nodeMass d v)
        (TreePolicy.deletionMass
          (aggregatedInventory x) a d v) := by
  let S := leafBlock hdL v
  let deleteWeight : DyadicNode L → ℝ :=
    fun w => (deletionRule a ha hm).prob x w
  let arrivalWeight : DyadicNode L → ℝ :=
    fun _ => (1 / Fintype.card (DyadicNode L) : ℝ)
  let N := (aggregatedInventory x).count d v
  let q := TreePolicy.deletionMass (aggregatedInventory x) a d v
  let p := nodeMass d v
  let change : Bool → Bool → ℝ := fun deleted arrived =>
    harmonicPotential (a / 2) (updateCount N deleted arrived) -
      harmonicPotential (a / 2) N
  rw [kernel_expectation_eq_delete_arrive]
  have hrewrite (deleted arrived : DyadicNode L) :
      deleteWeight deleted * arrivalWeight arrived *
          (harmonicPotential (a / 2)
              ((aggregatedInventory
                (InventoryState.move x deleted arrived)).count d v) -
            harmonicPotential (a / 2) N) =
        deleteWeight deleted * arrivalWeight arrived *
          change
            (FD1D.HierarchicalDynamics.inBlock S deleted)
            (FD1D.HierarchicalDynamics.inBlock S arrived) := by
    by_cases hdeleted : 0 < x.1 deleted
    · rw [aggregatedInventory_move_count x hdeleted hdL v]
    · have hempty : x.1 deleted = 0 := by omega
      have hweight : deleteWeight deleted = 0 :=
        (deletionRule a ha hm).empty x deleted hempty
      simp [hweight]
  change
    (∑ deleted, ∑ arrived,
      deleteWeight deleted * arrivalWeight arrived *
        (harmonicPotential (a / 2)
            ((aggregatedInventory
              (InventoryState.move x deleted arrived)).count d v) -
          harmonicPotential (a / 2) N)) =
      expectedNodePotentialChange (a / 2) N p q
  simp_rw [hrewrite]
  apply Eq.trans
    (FD1D.HierarchicalDynamics.double_inBlock_partition
      deleteWeight arrivalWeight S S q p
      ((deletionRule a ha hm).sum_prob x)
      (by
        dsimp only [arrivalWeight]
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
        have hcard :
            (Fintype.card (DyadicNode L) : ℝ) ≠ 0 := by
          exact_mod_cast Fintype.card_ne_zero
        field_simp)
      (by
        simpa [deleteWeight, S, q, deletionMarginal] using
          deletionMarginal_eq a ha hm x hdL v)
      (by
        simpa [arrivalWeight, S, p,
          FD1D.HierarchicalDynamics.arrivalMarginal] using
          FD1D.HierarchicalDynamics.arrivalMarginal_eq_nodeMass hdL v)
      change)
  rfl

/-! ## State observables and exact harmonic drift -/

def countLabel (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℕ :=
  (aggregatedInventory x).count

def deletionLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  TreePolicy.deletionMass (aggregatedInventory x) a

def rateLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  TreePolicy.rate (aggregatedInventory x) a

/-- The manuscript potential `Φ`, whose harmonic shift is `a/2`. -/
def statePotential (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  globalHarmonicPotential L (a / 2) (countLabel x)

/-- The principal restoring term `D`. -/
def stateDrift (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialDrift L (a / 2) (countLabel x) (deletionLabel a x)

/-- The exact curvature remainder `R`. -/
def stateRemainder (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialRemainder L (a / 2) (countLabel x) (deletionLabel a x)

def stateRateEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) (d : ℕ) : ℝ :=
  hazardEnergy (rateLabel a x) d

def stateTransportEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  TreePolicy.transportEnergy (aggregatedInventory x) a

theorem kernel_expected_globalPotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      expectedGlobalPotentialChange L (a / 2)
        (countLabel x) (deletionLabel a x) := by
  have hpoint (y : InventoryState (DyadicNode L) m) :
      statePotential a y - statePotential a x =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential (a / 2)
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential (a / 2)
                ((aggregatedInventory x).count (d + 1) v)) := by
    unfold statePotential globalHarmonicPotential countLabel
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro d hd
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro v hv
    ring
  simp_rw [hpoint, Finset.mul_sum]
  calc
    ∑ y, ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
        kernel a ha hm x y *
          ((nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential (a / 2)
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential (a / 2)
                ((aggregatedInventory x).count (d + 1) v))) =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (∑ y, kernel a ha hm x y *
              (harmonicPotential (a / 2)
                  ((aggregatedInventory y).count (d + 1) v) -
                harmonicPotential (a / 2)
                  ((aggregatedInventory x).count (d + 1) v))) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro d hd
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro v hv
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro y hy
      ring
    _ = expectedGlobalPotentialChange L (a / 2)
          (countLabel x) (deletionLabel a x) := by
      unfold expectedGlobalPotentialChange countLabel deletionLabel
      apply Finset.sum_congr rfl
      intro d hd
      have hdL : d < L := Finset.mem_range.mp hd
      apply Finset.sum_congr rfl
      intro v hv
      rw [kernel_expected_nodePotentialChange a ha hm x
        (show d + 1 ≤ L by omega) v]

theorem kernel_drift_eq_stateDrift_sub_stateRemainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      stateDrift a x - stateRemainder a x := by
  rw [kernel_expected_globalPotentialChange a ha hm x]
  exact expectedGlobalPotentialChange_eq_drift_sub_remainder
    (by linarith : 0 < a / 2)
    (fun d v hzero => by
      change
        ((aggregatedInventory x).count d v : ℝ) *
          TreePolicy.rate (aggregatedInventory x) a d v = 0
      change (aggregatedInventory x).count d v = 0 at hzero
      rw [hzero]
      simp)

/-! ## Pointwise energy and remainder bounds -/

theorem countLabel_le_total_all
    (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    countLabel x d v ≤ m :=
  FD1D.HierarchicalDynamics.countLabel_le_total_all x d v

theorem deletionLabel_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionLabel a x d v :=
  TreePolicy.deletionMass_nonneg
    (aggregatedInventory x) ha hm hdL v

theorem deletionLabel_le_one
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionLabel a x d v ≤ 1 := by
  rw [← TreePolicy.sum_deletionMass
    (aggregatedInventory x) ha hm hdL]
  exact Finset.single_le_sum
    (fun w _ =>
      TreePolicy.deletionMass_nonneg
        (aggregatedInventory x) ha hm hdL w)
    (Finset.mem_univ v)

theorem intervalMass_le_count_add_half_mul_rate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    nodeMass d v ≤
      ((countLabel x d v : ℝ) + a / 2) * rateLabel a x d v :=
  TreePolicy.intervalMass_le_count_add_half_mul_rate
    (aggregatedInventory x) ha hm hdL v

theorem stateDrift_lower_bound
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateDrift a x ≥
      a / 1000 * stateRateEnergy a x L +
        stateTransportEnergy a x / (1000 * a) -
        501 * a / (1000 * (m : ℝ) ^ 2) := by
  exact TreePolicy.deterministic_aggregate_estimate
    (aggregatedInventory x) ha hm

theorem stateRateEnergy_step
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d < L) :
    stateRateEnergy a x d ≤ stateRateEnergy a x (d + 1) :=
  TreePolicy.rateEnergy_mono (aggregatedInventory x) ha hm hdL

theorem stateRateEnergy_mono_to_depth
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {i j : ℕ} (hij : i ≤ j) (hjL : j ≤ L) :
    stateRateEnergy a x i ≤ stateRateEnergy a x j := by
  induction j, hij using Nat.le_induction with
  | base => exact le_rfl
  | succ j hij ih =>
      exact (ih (by omega)).trans
        (stateRateEnergy_step a ha hm x (by omega))

theorem stateRemainder_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateRemainder a x := by
  unfold stateRemainder potentialRemainder
  apply Finset.sum_nonneg
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  apply Finset.sum_nonneg
  intro v hv
  have hq := deletionLabel_le_one a ha hm x
    (show d + 1 ≤ L by omega) v
  have hp := nodeMass_nonneg (d + 1) v
  positivity

theorem stateRemainder_le_sum_rateEnergy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateRemainder a x ≤
      ∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1) := by
  unfold stateRemainder potentialRemainder stateRateEnergy
  apply Finset.sum_le_sum
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  simp only [hazardEnergy, weightedLevel]
  apply Finset.sum_le_sum
  intro v hv
  exact potentialRemainder_summand_le
    (nodeMass_nonneg (d + 1) v)
    (deletionLabel_nonneg a ha hm x (by omega) v)
    (deletionLabel_le_one a ha hm x (by omega) v)
    (by positivity)
    (intervalMass_le_count_add_half_mul_rate
      a ha hm x (by omega) v)

theorem sum_stateRateEnergy_le_depth_mul
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1)) ≤
      (L : ℝ) * stateRateEnergy a x L := by
  calc
    (∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1))
        ≤ ∑ _d ∈ Finset.range L, stateRateEnergy a x L := by
          apply Finset.sum_le_sum
          intro d hd
          have hdL : d < L := Finset.mem_range.mp hd
          exact stateRateEnergy_mono_to_depth a ha hm x
            (by omega) le_rfl
    _ = (L : ℝ) * stateRateEnergy a x L := by simp

theorem stateRemainder_bounds
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateRemainder a x ∧
      stateRemainder a x ≤
        ∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1) ∧
      (∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1)) ≤
        (L : ℝ) * stateRateEnergy a x L :=
  ⟨stateRemainder_nonneg a ha hm x,
    stateRemainder_le_sum_rateEnergy a ha hm x,
    sum_stateRateEnergy_le_depth_mul a ha hm x⟩

theorem statePotential_nonneg
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ statePotential a x :=
  globalHarmonicPotential_nonneg (by linarith : 0 < a / 2)

theorem statePotential_le_log_one_add_two_mul_div
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    statePotential a x ≤
      Real.log (1 + 2 * (m : ℝ) / a) := by
  have hbound := globalHarmonicPotential_le_log_one_add
    (L := L) (m := m) (a := a / 2)
    (by linarith : 0 < a / 2)
    (countLabel_le_total_all x)
  change globalHarmonicPotential L (a / 2) (countLabel x) ≤ _
  calc
    globalHarmonicPotential L (a / 2) (countLabel x) ≤
        Real.log (1 + (m : ℝ) / (a / 2)) := hbound
    _ = Real.log (1 + 2 * (m : ℝ) / a) := by
      congr 1
      field_simp [ha.ne']

end

end FD1D.V5.Dynamics


==> anc/lean-formalization/FD1D/V5/Energy.lean <==
import FD1D.V5.Dynamics
import FD1D.Expectations

/-!
# Unified energy estimates for the v5 policy

This module proves the stationary and finite-horizon forms of the manuscript's
master energy inequality.
-/

namespace FD1D.V5.Dynamics

noncomputable section

open scoped BigOperators

variable {L m : ℕ}

def combinedEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  a ^ 2 / 2 * stateRateEnergy a x L + stateTransportEnergy a x

theorem stateRateEnergy_nonneg
    (a : ℝ) (x : InventoryState (DyadicNode L) m) (d : ℕ) :
    0 ≤ stateRateEnergy a x d := by
  unfold stateRateEnergy hazardEnergy weightedLevel
  exact Finset.sum_nonneg fun v _ =>
    mul_nonneg (nodeMass_nonneg d v) (sq_nonneg _)

theorem stateTransportEnergy_nonneg
    (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateTransportEnergy a x := by
  unfold stateTransportEnergy TreePolicy.transportEnergy
    internalWeightedSum weightedLevel
  apply Finset.sum_nonneg
  intro d hd
  apply Finset.sum_nonneg
  intro v hv
  exact mul_nonneg (nodeMass_nonneg d v) (sq_nonneg _)

theorem combinedEnergy_nonneg
    (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    0 ≤ combinedEnergy a x := by
  unfold combinedEnergy
  exact add_nonneg
    (mul_nonneg (div_nonneg (sq_nonneg a) (by norm_num))
      (stateRateEnergy_nonneg a x L))
    (stateTransportEnergy_nonneg a x)

/-- The one-state inequality preceding the master energy telescope. -/
theorem state_combinedEnergy_le_drift
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 2000 * (L : ℝ) ≤ a)
    (x : InventoryState (DyadicNode L) m) :
    combinedEnergy a x -
        501 * a ^ 2 / (m : ℝ) ^ 2 ≤
      1000 * a * (stateDrift a x - stateRemainder a x) := by
  let H := stateRateEnergy a x L
  let G := stateTransportEnergy a x
  have hH : 0 ≤ H := stateRateEnergy_nonneg a x L
  have hD := stateDrift_lower_bound a ha hm x
  have hR :
      stateRemainder a x ≤ (L : ℝ) * H :=
    (stateRemainder_bounds a ha hm x).2.1.trans
      (stateRemainder_bounds a ha hm x).2.2
  have hdepth : (L : ℝ) ≤ a / 2000 := by linarith
  have hRH : stateRemainder a x ≤ a / 2000 * H := by
    exact hR.trans (mul_le_mul_of_nonneg_right hdepth hH)
  have hbase :
      a / 2000 * H + G / (1000 * a) -
          501 * a / (1000 * (m : ℝ) ^ 2) ≤
        stateDrift a x - stateRemainder a x := by
    dsimp [H, G] at *
    linarith
  have hmul := mul_le_mul_of_nonneg_left hbase
    (show 0 ≤ 1000 * a by positivity)
  calc
    combinedEnergy a x - 501 * a ^ 2 / (m : ℝ) ^ 2 =
        1000 * a *
          (a / 2000 * H + G / (1000 * a) -
            501 * a / (1000 * (m : ℝ) ^ 2)) := by
              unfold combinedEnergy
              dsimp [H, G]
              field_simp [ha.ne']
              ring
    _ ≤ 1000 * a *
          (stateDrift a x - stateRemainder a x) := hmul

theorem expect_combinedEnergy_le
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 2000 * (L : ℝ) ≤ a)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m)) :
    μ.expect (combinedEnergy a) ≤
      501 * a ^ 2 / (m : ℝ) ^ 2 +
        1000 * a *
          (μ.expect (stateDrift a) - μ.expect (stateRemainder a)) := by
  have hmono := μ.expect_mono
    (state_combinedEnergy_le_drift a ha hm haL)
  have hrewrite :
      μ.expect (fun x =>
          combinedEnergy a x - 501 * a ^ 2 / (m : ℝ) ^ 2) =
        μ.expect (combinedEnergy a) -
          501 * a ^ 2 / (m : ℝ) ^ 2 := by
    rw [μ.expect_sub, μ.expect_const]
  have hrewrite' :
      μ.expect (fun x =>
          1000 * a * (stateDrift a x - stateRemainder a x)) =
        1000 * a *
          (μ.expect (stateDrift a) - μ.expect (stateRemainder a)) := by
    rw [μ.expect_const_mul, μ.expect_sub]
  rw [hrewrite, hrewrite'] at hmono
  linarith

theorem stationary_expected_drift_eq_remainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (kernel a ha hm).IsStationary μ) :
    μ.expect (stateDrift a) = μ.expect (stateRemainder a) := by
  have hstationary :
      ∀ y, ∑ x, μ.mass x * kernel a ha hm x y = μ.mass y := by
    intro y
    have hy := congrArg
      (fun ν : FiniteLaw (InventoryState (DyadicNode L) m) => ν.mass y) hμ
    simpa only [FiniteKernel.mass_step] using hy
  exact stationary_expect_drift_eq_remainder μ (kernel a ha hm)
    (statePotential a) (stateDrift a) (stateRemainder a)
    (kernel a ha hm).sum_trans hstationary
    (kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm)

/-- The two stationary energy bounds in Proposition 4.4. -/
theorem stationary_energy_estimates
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 2000 * (L : ℝ) ≤ a)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (kernel a ha hm).IsStationary μ) :
    μ.expect (fun x => stateRateEnergy a x L) ≤
        1002 / (m : ℝ) ^ 2 ∧
      μ.expect (stateTransportEnergy a) ≤
        501 * a ^ 2 / (m : ℝ) ^ 2 := by
  let H := μ.expect (fun x => stateRateEnergy a x L)
  let G := μ.expect (stateTransportEnergy a)
  have hH : 0 ≤ H :=
    μ.expect_nonneg (fun x => stateRateEnergy_nonneg a x L)
  have hG : 0 ≤ G :=
    μ.expect_nonneg (stateTransportEnergy_nonneg a)
  have hcombined :
      μ.expect (combinedEnergy a) ≤
        501 * a ^ 2 / (m : ℝ) ^ 2 := by
    have h := expect_combinedEnergy_le a ha hm haL μ
    rw [stationary_expected_drift_eq_remainder a ha hm μ hμ] at h
    simpa using h
  have hexpand :
      μ.expect (combinedEnergy a) = a ^ 2 / 2 * H + G := by
    unfold combinedEnergy
    rw [μ.expect_add, μ.expect_const_mul]
  rw [hexpand] at hcombined
  have haSq : 0 < a ^ 2 := sq_pos_of_pos ha
  constructor
  · change H ≤ 1002 / (m : ℝ) ^ 2
    have hcoef : 0 < a ^ 2 / 2 := by positivity
    have hAH :
        a ^ 2 / 2 * H ≤ 501 * a ^ 2 / (m : ℝ) ^ 2 := by
      linarith
    calc
      H ≤ (501 * a ^ 2 / (m : ℝ) ^ 2) / (a ^ 2 / 2) := by
        apply (le_div_iff₀ hcoef).2
        simpa [mul_comm] using hAH
      _ = 1002 / (m : ℝ) ^ 2 := by
        field_simp [ha.ne']
        norm_num
  · change G ≤ 501 * a ^ 2 / (m : ℝ) ^ 2
    nlinarith

theorem existsUnique_stationaryLaw
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    ∃! μ : FiniteLaw (InventoryState (DyadicNode L) m),
      (kernel a ha hm).IsStationary μ := by
  letI : Nonempty (InventoryState (DyadicNode L) m) :=
    ⟨⟨fun i => if i = 0 then m else 0, by simp⟩⟩
  obtain ⟨μ, hμ⟩ :=
    (kernel (L := L) a ha hm).exists_stationary
  refine ⟨μ, hμ, ?_⟩
  intro ν hν
  exact FiniteKernel.stationary_unique
    (kernel_irreducible (L := L) a ha hm) hν hμ

/-- The manuscript's finite-horizon master energy estimate. -/
theorem master_energy_estimate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 2000 * (L : ℝ) ≤ a)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect (combinedEnergy a)) /
        (T : ℝ) ≤
      501 * a ^ 2 / (m : ℝ) ^ 2 +
        1000 * a / (T : ℝ) *
          (((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
            μ₀.expect (statePotential a)) := by
  let K : FiniteKernel (InventoryState (DyadicNode L) m) :=
    kernel (L := L) a ha hm
  let μt : ℕ → FiniteLaw (InventoryState (DyadicNode L) m) :=
    fun t => K.iterate t μ₀
  let Phi : ℕ → ℝ := fun t => (μt t).expect (statePotential a)
  have hdrift (t : ℕ) :
      Phi (t + 1) - Phi t =
        (μt t).expect (stateDrift a) -
          (μt t).expect (stateRemainder a) := by
    calc
      Phi (t + 1) - Phi t =
          (μt t).expect (fun x =>
            ∑ y, K x y *
              (statePotential a y - statePotential a x)) := by
        simpa [Phi, μt] using
          K.expect_iterate_succ μ₀ t (statePotential a)
      _ = (μt t).expect
          (fun x => stateDrift a x - stateRemainder a x) := by
        apply congrArg (μt t).expect
        funext x
        exact kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm x
      _ = _ := (μt t).expect_sub _ _
  have hstep (t : ℕ) :
      (μt t).expect (combinedEnergy a) ≤
        501 * a ^ 2 / (m : ℝ) ^ 2 +
          1000 * a * (Phi (t + 1) - Phi t) := by
    rw [hdrift]
    exact expect_combinedEnergy_le a ha hm haL (μt t)
  have hsum :
      ∑ t ∈ Finset.range T, (μt t).expect (combinedEnergy a) ≤
        ∑ t ∈ Finset.range T,
          (501 * a ^ 2 / (m : ℝ) ^ 2 +
            1000 * a * (Phi (t + 1) - Phi t)) := by
    apply Finset.sum_le_sum
    intro t ht
    exact hstep t
  have htel :
      (∑ t ∈ Finset.range T,
          (501 * a ^ 2 / (m : ℝ) ^ 2 +
            1000 * a * (Phi (t + 1) - Phi t))) =
        (T : ℝ) * (501 * a ^ 2 / (m : ℝ) ^ 2) +
          1000 * a * (Phi T - Phi 0) := by
    rw [Finset.sum_add_distrib]
    simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
    rw [← Finset.mul_sum, Finset.sum_range_sub]
  rw [htel] at hsum
  have hTR : 0 < (T : ℝ) := by exact_mod_cast hT
  apply (div_le_iff₀ hTR).2
  change
    ∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect (combinedEnergy a) ≤ _
  change
    ∑ t ∈ Finset.range T, (μt t).expect (combinedEnergy a) ≤ _
  calc
    ∑ t ∈ Finset.range T, (μt t).expect (combinedEnergy a) ≤
        (T : ℝ) * (501 * a ^ 2 / (m : ℝ) ^ 2) +
          1000 * a * (Phi T - Phi 0) := hsum
    _ = (501 * a ^ 2 / (m : ℝ) ^ 2 +
          1000 * a / (T : ℝ) *
            (((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
              μ₀.expect (statePotential a))) * (T : ℝ) := by
      dsimp [Phi, μt, K]
      field_simp [hTR.ne']

/-- The finite-horizon bound on average transport energy. -/
theorem finite_transport_energy_estimate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : 2000 * (L : ℝ) ≤ a)
    (hbudget : Real.log (1 + 2 * (m : ℝ) / a) ≤ a / 2000)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect
          (stateTransportEnergy a)) / (T : ℝ) ≤
      501 * a ^ 2 / (m : ℝ) ^ 2 + a ^ 2 / (2 * (T : ℝ)) := by
  have hmaster :=
    master_energy_estimate a ha hm haL μ₀ T hT
  have hdrop :
      (∑ t ∈ Finset.range T,
          ((kernel a ha hm).iterate t μ₀).expect
            (stateTransportEnergy a)) / (T : ℝ) ≤
        (∑ t ∈ Finset.range T,
          ((kernel a ha hm).iterate t μ₀).expect
            (combinedEnergy a)) / (T : ℝ) := by
    apply div_le_div_of_nonneg_right _ (by positivity)
    apply Finset.sum_le_sum
    intro t ht
    apply FiniteLaw.expect_mono
    intro x
    unfold combinedEnergy
    have hH := stateRateEnergy_nonneg a x L
    nlinarith [sq_nonneg a]
  have hPhiT :
      ((kernel a ha hm).iterate T μ₀).expect (statePotential a) ≤
        Real.log (1 + 2 * (m : ℝ) / a) := by
    calc
      ((kernel a ha hm).iterate T μ₀).expect (statePotential a) ≤
          ((kernel a ha hm).iterate T μ₀).expect
            (fun _ => Real.log (1 + 2 * (m : ℝ) / a)) :=
        ((kernel a ha hm).iterate T μ₀).expect_mono
          (statePotential_le_log_one_add_two_mul_div a ha)
      _ = _ := FiniteLaw.expect_const _ _
  have hPhi0 : 0 ≤ μ₀.expect (statePotential a) :=
    μ₀.expect_nonneg (statePotential_nonneg a ha)
  have hdiff :
      ((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
          μ₀.expect (statePotential a) ≤ a / 2000 := by
    linarith
  have hTR : 0 < (T : ℝ) := by exact_mod_cast hT
  calc
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect
          (stateTransportEnergy a)) / (T : ℝ)
        ≤ (∑ t ∈ Finset.range T,
          ((kernel a ha hm).iterate t μ₀).expect
            (combinedEnergy a)) / (T : ℝ) := hdrop
    _ ≤ 501 * a ^ 2 / (m : ℝ) ^ 2 +
        1000 * a / (T : ℝ) *
          (((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
            μ₀.expect (statePotential a)) := hmaster
    _ ≤ 501 * a ^ 2 / (m : ℝ) ^ 2 +
          1000 * a / (T : ℝ) * (a / 2000) := by
      gcongr
    _ = 501 * a ^ 2 / (m : ℝ) ^ 2 +
          a ^ 2 / (2 * (T : ℝ)) := by
      field_simp [hTR.ne']
      ring

end

end FD1D.V5.Dynamics


==> anc/lean-formalization/FD1D/V5/LocalBellman.lean <==
import FD1D.V5.LocalInvariants

/-!
# The local quadratic Bellman inequality

This module follows the normalization and three active-cap cases in the
appendix of `manuscript-v5/optimal_dynamic_matching.tex`.
-/

namespace FD1D.V5.LocalBellman

noncomputable section

open LocalPolicy

namespace Normalized

def lambda (ρ : ℝ) : ℝ := ρ ^ 2
def A (s ρ : ℝ) : ℝ := s * (1 - lambda ρ)
def g (s r : ℝ) : ℝ := s + r
def d (s ρ : ℝ) : ℝ := s * (A s ρ + 2) + 1

def hPlus (s ρ z : ℝ) : ℝ :=
  (s + z) / (s * (1 + ρ))

def hMinus (s ρ z : ℝ) : ℝ :=
  (s - z) / (s * (1 - ρ))

def tPlus (r z : ℝ) : ℝ := (r - z) / 2
def tMinus (r z : ℝ) : ℝ := (r + z) / 2

def ZParent (s r : ℝ) : ℝ :=
  g s r / (s + 1 / 2)

def ZPlus (s r ρ : ℝ) : ℝ :=
  g s r / (s * (1 + ρ) + 1)

def ZMinus (s r ρ : ℝ) : ℝ :=
  g s r / (s * (1 - ρ) + 1)

def residual (s r ρ z : ℝ) : ℝ :=
  ((tPlus r z * ZPlus s r ρ +
        bellman (hPlus s ρ z) (tPlus r z) (ZPlus s r ρ)) +
      (tMinus r z * ZMinus s r ρ +
        bellman (hMinus s ρ z) (tMinus r z) (ZMinus s r ρ))) / 2 -
    bellman 1 r (ZParent s r)

def rateIncrement (s ρ z : ℝ) : ℝ :=
  (hPlus s ρ z ^ 2 + hMinus s ρ z ^ 2) / 2 - 1

def feedback (s ρ : ℝ) : ℝ :=
  8 * s * ρ / A s ρ

def uniform (s ρ : ℝ) : ℝ :=
  s * ρ

def floorCap (s r ρ : ℝ) : ℝ :=
  (s - s * (1 - ρ) * r) / (s * (1 - ρ) + 1)

def J (s ρ k : ℝ) : ℝ :=
  (s - k) / A s ρ

def bracket (s r ρ k : ℝ) : ℝ :=
  s * k - J s ρ k * (s + 1 / 2) -
    (1 / 2 - r) * s ^ 2 / (s + 1 / 2)

theorem lambda_nonneg (ρ : ℝ) :
    0 ≤ lambda ρ := by
  exact sq_nonneg ρ

theorem lambda_lt_one {ρ : ℝ} (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    lambda ρ < 1 := by
  unfold lambda
  nlinarith [sq_nonneg ρ]

theorem A_pos {s ρ : ℝ} (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    0 < A s ρ := by
  unfold A
  exact mul_pos hs (sub_pos.mpr (lambda_lt_one hρ0 hρ1))

theorem g_pos {s r : ℝ} (hr : -s < r) :
    0 < g s r := by
  unfold g
  linarith

theorem d_pos {s ρ : ℝ} (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    0 < d s ρ := by
  have hA := (A_pos hs hρ0 hρ1).le
  unfold d
  positivity

theorem residual_eq_common
    {s r ρ k : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    residual s r ρ (ρ * k) =
      r ^ 2 / 8 - lambda ρ * k ^ 2 / 24 +
        g s r * (1 / 2 - r) * (s + 1) /
          (2 * d s ρ * (s + 1 / 2)) +
        lambda ρ * g s r / d s ρ * bracket s r ρ k := by
  have hs0 : s ≠ 0 := hs.ne'
  have hA : A s ρ ≠ 0 := (A_pos hs hρ0 hρ1).ne'
  have hd : d s ρ ≠ 0 := (d_pos hs hρ0 hρ1).ne'
  have hsHalf : s + 1 / 2 ≠ 0 := by linarith
  have hρp : 1 + ρ ≠ 0 := by
    have := lambda_lt_one hρ0 hρ1
    nlinarith [sq_nonneg ρ]
  have hρm : 1 - ρ ≠ 0 := by linarith
  have hp : s * (1 + ρ) + 1 ≠ 0 := by
    have : 0 < s * (1 + ρ) + 1 := by positivity
    exact this.ne'
  have hm : s * (1 - ρ) + 1 ≠ 0 := by
    have : 0 < s * (1 - ρ) + 1 := by positivity
    exact this.ne'
  unfold residual tPlus tMinus hPlus hMinus
    ZPlus ZMinus ZParent bellman bracket J
  field_simp [hs0, hA, hd, hsHalf, hρp, hρm, hp, hm]
  unfold d A lambda g
  ring

theorem rateIncrement_eq_common
    {s ρ k : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    rateIncrement s ρ (ρ * k) =
      2 * lambda ρ * J s ρ k +
        (1 + lambda ρ) * lambda ρ * J s ρ k ^ 2 := by
  have hs0 : s ≠ 0 := hs.ne'
  have hA : A s ρ ≠ 0 := (A_pos hs hρ0 hρ1).ne'
  have hρp : 1 + ρ ≠ 0 := by
    have := lambda_lt_one hρ0 hρ1
    nlinarith [sq_nonneg ρ]
  have hρm : 1 - ρ ≠ 0 := by linarith
  unfold rateIncrement hPlus hMinus J
  field_simp [hs0, hA, hρp, hρm]
  unfold A lambda
  ring

theorem uniform_hPlus {s ρ : ℝ}
    (hs : 0 < s) (hρ1 : ρ ≠ -1) :
    hPlus s ρ (uniform s ρ) = 1 := by
  unfold hPlus uniform
  have hsum : 1 + ρ ≠ 0 := by
    intro h
    exact hρ1 (by linarith)
  field_simp [hs.ne', hsum]

theorem uniform_hMinus {s ρ : ℝ}
    (hs : 0 < s) (hρ1 : ρ ≠ 1) :
    hMinus s ρ (uniform s ρ) = 1 := by
  unfold hMinus uniform
  have hsub : 1 - ρ ≠ 0 := sub_ne_zero.mpr (Ne.symm hρ1)
  field_simp [hs.ne', hsub]

theorem uniform_rateIncrement {s ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    rateIncrement s ρ (uniform s ρ) = 0 := by
  rw [rateIncrement, uniform_hPlus hs (by linarith),
    uniform_hMinus hs (by linarith)]
  norm_num

theorem uniform_residual_eq
    {s r ρ : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    residual s r ρ (uniform s ρ) =
      r ^ 2 / 8 - (uniform s ρ) ^ 2 / 24 +
        g s r ^ 2 * (uniform s ρ) ^ 2 /
          (d s ρ * (s + 1 / 2)) +
        g s r * (1 / 2 - r) * (s + 1) /
          (2 * d s ρ * (s + 1 / 2)) := by
  have hs0 : s ≠ 0 := hs.ne'
  have hsHalf : s + 1 / 2 ≠ 0 := by linarith
  have hp : s * (1 + ρ) + 1 ≠ 0 := by
    have : 0 < s * (1 + ρ) + 1 := by positivity
    exact this.ne'
  have hm : s * (1 - ρ) + 1 ≠ 0 := by
    have : 0 < s * (1 - ρ) + 1 := by
      have := lambda_lt_one hρ0 hρ1
      nlinarith [sq_nonneg ρ]
    exact this.ne'
  have hd : d s ρ ≠ 0 := (d_pos hs hρ0 hρ1).ne'
  unfold residual tPlus tMinus ZPlus ZMinus ZParent
  rw [uniform_hPlus hs (by linarith), uniform_hMinus hs (by linarith)]
  unfold bellman uniform g
  field_simp [hs0, hsHalf, hp, hm, hd]
  unfold d A lambda
  ring

private theorem denominator_ratio_identity
    {s ρ : ℝ} (hs : s ≠ 0) :
    d s ρ * (s + 1 / 2) / s ^ 2 =
      A s ρ + 2 + A s ρ / (2 * s) + 2 / s +
        1 / (2 * s ^ 2) := by
  unfold d
  field_simp
  ring

private theorem uniform_denominator_le
    {s ρ : ℝ}
    (hs : 1 / 2 ≤ s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1)
    (hactive : A s ρ ≤ 8) :
    d s ρ * (s + 1 / 2) ≤ 13 * s ^ 2 := by
  have hspos : 0 < s := by linarith
  have hA0 : 0 ≤ A s ρ := (A_pos hspos hρ0 hρ1).le
  have hAleS : A s ρ ≤ s := by
    unfold A lambda
    nlinarith [sq_nonneg ρ]
  have hid := denominator_ratio_identity (ρ := ρ) hspos.ne'
  by_cases hs1 : s ≤ 1
  · have hA : A s ρ ≤ 1 := hAleS.trans hs1
    have hAdiv : A s ρ / (2 * s) ≤ 1 / 2 := by
      apply (div_le_iff₀ (by positivity : 0 < 2 * s)).2
      linarith
    have h2div : 2 / s ≤ 4 := by
      apply (div_le_iff₀ hspos).2
      nlinarith
    have hlast : 1 / (2 * s ^ 2) ≤ 2 := by
      apply (div_le_iff₀ (by positivity : 0 < 2 * s ^ 2)).2
      nlinarith [sq_nonneg (s - 1 / 2)]
    have hratio :
        d s ρ * (s + 1 / 2) / s ^ 2 ≤ 19 / 2 := by
      rw [hid]
      linarith
    have hsSq : 0 < s ^ 2 := sq_pos_of_pos hspos
    have := (div_le_iff₀ hsSq).1 hratio
    nlinarith
  · have hsone : 1 ≤ s := le_of_not_ge hs1
    by_cases hs8 : s ≤ 8
    · have hA : A s ρ ≤ 8 := hactive
      have hAdiv : A s ρ / (2 * s) ≤ 1 / 2 := by
        apply (div_le_iff₀ (by positivity : 0 < 2 * s)).2
        linarith
      have h2div : 2 / s ≤ 2 := by
        apply (div_le_iff₀ hspos).2
        nlinarith
      have hlast : 1 / (2 * s ^ 2) ≤ 1 / 2 := by
        apply (div_le_iff₀ (by positivity : 0 < 2 * s ^ 2)).2
        nlinarith [sq_nonneg (s - 1)]
      have hratio :
          d s ρ * (s + 1 / 2) / s ^ 2 ≤ 13 := by
        rw [hid]
        linarith
      exact (div_le_iff₀ (sq_pos_of_pos hspos)).1 hratio
    · have hsEight : 8 ≤ s := le_of_not_ge hs8
      have hA : A s ρ ≤ 8 := hactive
      have hAdiv : A s ρ / (2 * s) ≤ 1 / 2 := by
        apply (div_le_iff₀ (by positivity : 0 < 2 * s)).2
        nlinarith [hAleS]
      have h2div : 2 / s ≤ 1 / 4 := by
        apply (div_le_iff₀ hspos).2
        nlinarith
      have hlast : 1 / (2 * s ^ 2) ≤ 1 / 2 := by
        apply (div_le_iff₀ (by positivity : 0 < 2 * s ^ 2)).2
        nlinarith [sq_nonneg (s - 1)]
      have hratio :
          d s ρ * (s + 1 / 2) / s ^ 2 ≤ 13 := by
        rw [hid]
        linarith
      exact (div_le_iff₀ (sq_pos_of_pos hspos)).1 hratio

private theorem weighted_square_bound
    {s r lam : ℝ} (hlam0 : 0 ≤ lam) (hlam1 : lam ≤ 1) :
    lam * s ^ 2 / 21 ≤ r ^ 2 / 8 + lam * (s + r) ^ 2 / 13 := by
  let C : ℝ := 168 * lam + 273
  have hC : 0 < C := by dsimp [C]; nlinarith
  have hrem : 0 ≤ 69888 * lam * (1 - lam) * s ^ 2 := by positivity
  have hid :
      4 * C *
          (168 * lam * r ^ 2 + 336 * lam * r * s +
            64 * lam * s ^ 2 + 273 * r ^ 2) =
        (2 * C * r + 336 * lam * s) ^ 2 +
          69888 * lam * (1 - lam) * s ^ 2 := by
    dsimp [C]
    ring
  have hpoly :
      0 ≤ 168 * lam * r ^ 2 + 336 * lam * r * s +
        64 * lam * s ^ 2 + 273 * r ^ 2 := by
    nlinarith [sq_nonneg (2 * C * r + 336 * lam * s)]
  nlinarith

theorem uniform_case
    {s r ρ : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1)
    (hactive : A s ρ ≤ 8) :
    residual s r ρ (uniform s ρ) ≥
      (rateIncrement s ρ (uniform s ρ) + uniform s ρ ^ 2) / 1000 := by
  have hg : 0 < g s r := g_pos hr0
  have hlam0 : 0 ≤ lambda ρ := lambda_nonneg ρ
  have hlam1 : lambda ρ ≤ 1 := (lambda_lt_one hρ0 hρ1).le
  have hzsq : uniform s ρ ^ 2 = lambda ρ * s ^ 2 := by
    unfold uniform lambda
    ring
  rw [uniform_rateIncrement hs hρ0 hρ1, zero_add]
  rw [uniform_residual_eq hs hr0 hr1 hρ0 hρ1]
  by_cases hsHalf : 1 / 2 ≤ s
  · have hden := uniform_denominator_le hsHalf hρ0 hρ1 hactive
    have hdpos : 0 < d s ρ * (s + 1 / 2) := by
      exact mul_pos (d_pos hs hρ0 hρ1) (by linarith)
    have hsSq : 0 < s ^ 2 := sq_pos_of_pos hs
    have hsquare :
        lambda ρ * g s r ^ 2 / 13 ≤
          g s r ^ 2 * uniform s ρ ^ 2 /
            (d s ρ * (s + 1 / 2)) := by
      rw [hzsq]
      have hnum : 0 ≤ lambda ρ * g s r ^ 2 := by positivity
      apply (div_le_div_iff₀ (by norm_num : (0 : ℝ) < 13) hdpos).2
      nlinarith
    have hcauchy :=
      weighted_square_bound (s := s) (r := r) hlam0 hlam1
    have hlast :
        0 ≤ g s r * (1 / 2 - r) * (s + 1) /
          (2 * d s ρ * (s + 1 / 2)) := by
      have hhalf : 0 ≤ 1 / 2 - r := by linarith
      have hsone : 0 ≤ s + 1 := by linarith
      have hden : 0 < 2 * d s ρ * (s + 1 / 2) :=
        mul_pos (mul_pos (by norm_num) (d_pos hs hρ0 hρ1)) (by linarith)
      exact div_nonneg
        (mul_nonneg (mul_nonneg hg.le hhalf) hsone) hden.le
    simp only [g] at hsquare hlast ⊢
    nlinarith
  · have hsUpper : s ≤ 1 / 2 := le_of_not_ge hsHalf
    have hAleS : A s ρ ≤ s := by
      unfold A lambda
      nlinarith [sq_nonneg ρ]
    have hdUpper : d s ρ ≤ (s + 1) ^ 2 := by
      unfold d
      nlinarith [mul_nonneg hs.le (sub_nonneg.mpr hAleS)]
    have hcoef :
        1 / 3 ≤ (s + 1) / (2 * d s ρ * (s + 1 / 2)) := by
      have hdpos := d_pos hs hρ0 hρ1
      have hden : 0 < 2 * d s ρ * (s + 1 / 2) := by positivity
      apply (le_div_iff₀ hden).2
      have hbound :
          2 * (s + 1) ^ 2 * (s + 1 / 2) ≤ 3 * (s + 1) := by
        have hfac : 0 ≤ s + 1 := by positivity
        nlinarith [mul_nonneg hfac
          (mul_nonneg (sub_nonneg.mpr hs.le) (by linarith : 0 ≤ 1 - s))]
      nlinarith [mul_le_mul_of_nonneg_right hdUpper
        (by linarith : 0 ≤ 2 * (s + 1 / 2))]
    have hlast :
        g s r * (1 / 2 - r) / 3 ≤
          g s r * (1 / 2 - r) * (s + 1) /
            (2 * d s ρ * (s + 1 / 2)) := by
      have hfactor : 0 ≤ g s r * (1 / 2 - r) := by positivity
      calc
        g s r * (1 / 2 - r) / 3 =
            (g s r * (1 / 2 - r)) * (1 / 3) := by ring
        _ ≤ (g s r * (1 / 2 - r)) *
              ((s + 1) / (2 * d s ρ * (s + 1 / 2))) :=
          mul_le_mul_of_nonneg_left hcoef hfactor
        _ = g s r * (1 / 2 - r) * (s + 1) /
              (2 * d s ρ * (s + 1 / 2)) := by ring
    have hzle : uniform s ρ ^ 2 ≤ s ^ 2 := by
      rw [hzsq]
      nlinarith [mul_le_mul_of_nonneg_right hlam1 (sq_nonneg s)]
    have hcore :
        s ^ 2 / 12 ≤ r ^ 2 / 8 - s ^ 2 / 24 +
          (s + r) * (1 / 2 - r) / 3 := by
      have hleft : 0 ≤ r + s := by linarith
      have hright : 0 ≤ 4 - 5 * r - 3 * s := by linarith
      nlinarith [mul_nonneg hleft hright]
    have hsquare :
        0 ≤ g s r ^ 2 * uniform s ρ ^ 2 /
          (d s ρ * (s + 1 / 2)) := by
      have hden : 0 < d s ρ * (s + 1 / 2) :=
        mul_pos (d_pos hs hρ0 hρ1) (by linarith)
      exact div_nonneg (mul_nonneg (sq_nonneg _) (sq_nonneg _)) hden.le
    simp only [g] at hlast hsquare ⊢
    nlinarith

private theorem feedback_bracket_bound
    {s r ρ : ℝ}
    (hs : 0 < s) (hr : r ≤ 1 / 2)
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1)
    (hA8 : 8 ≤ A s ρ) :
    r * s + 13 * s ^ 2 / (2 * A s ρ) ≤
      bracket s r ρ (8 * s / A s ρ) := by
  have hApos := A_pos hs hρ0 hρ1
  have hAle : A s ρ ≤ s := by
    unfold A lambda
    nlinarith [sq_nonneg ρ]
  have hsHalf : 0 < s + 1 / 2 := by linarith
  have hratio : s ^ 2 / (s + 1 / 2) ≤ s := by
    apply (div_le_iff₀ hsHalf).2
    nlinarith
  have hslack : 0 ≤ 1 / 2 - r := by linarith
  have hdiscard :
      -(1 / 2 - r) * s ^ 2 / (s + 1 / 2) ≥
        -(1 / 2 - r) * s := by
    have hmul := mul_le_mul_of_nonneg_left hratio hslack
    calc
      -(1 / 2 - r) * s = -((1 / 2 - r) * s) := by ring
      _ ≤ -((1 / 2 - r) * (s ^ 2 / (s + 1 / 2))) :=
        neg_le_neg hmul
      _ = -(1 / 2 - r) * s ^ 2 / (s + 1 / 2) := by ring
  have hfirst :
      r * s + 7 * s ^ 2 / A s ρ + 8 * s ^ 2 / A s ρ ^ 2 -
          s / 2 - s / (2 * A s ρ) ≤
        bracket s r ρ (8 * s / A s ρ) := by
    unfold bracket J
    calc
      r * s + 7 * s ^ 2 / A s ρ + 8 * s ^ 2 / A s ρ ^ 2 -
          s / 2 - s / (2 * A s ρ)
          ≤ s * (8 * s / A s ρ) -
              ((s - 8 * s / A s ρ) / A s ρ) * (s + 1 / 2) -
              (1 / 2 - r) * s := by
                have hfour : 0 ≤ 4 * s / A s ρ ^ 2 := by positivity
                have hid :
                    s * (8 * s / A s ρ) -
                        ((s - 8 * s / A s ρ) / A s ρ) *
                          (s + 1 / 2) -
                        (1 / 2 - r) * s =
                      r * s + 7 * s ^ 2 / A s ρ +
                        8 * s ^ 2 / A s ρ ^ 2 - s / 2 -
                        s / (2 * A s ρ) +
                        4 * s / A s ρ ^ 2 := by
                  field_simp [hApos.ne']
                  ring
                rw [hid]
                linarith
      _ ≤ s * (8 * s / A s ρ) -
              ((s - 8 * s / A s ρ) / A s ρ) * (s + 1 / 2) -
              (1 / 2 - r) * s ^ 2 / (s + 1 / 2) := by
                convert add_le_add_left hdiscard
                  (s * (8 * s / A s ρ) -
                    ((s - 8 * s / A s ρ) / A s ρ) *
                      (s + 1 / 2)) using 1 <;> ring
  have hone :
      s / 2 ≤ s ^ 2 / (2 * A s ρ) := by
    apply (le_div_iff₀ (by positivity : 0 < 2 * A s ρ)).2
    nlinarith
  have htwo :
      s / (2 * A s ρ) ≤ 8 * s ^ 2 / A s ρ ^ 2 := by
    have hleft : 0 ≤ s / (2 * A s ρ) := by positivity
    have hfac : 1 ≤ 16 * s / A s ρ := by
      apply (le_div_iff₀ hApos).2
      nlinarith
    calc
      s / (2 * A s ρ) =
          (s / (2 * A s ρ)) * 1 := by ring
      _ ≤ (s / (2 * A s ρ)) * (16 * s / A s ρ) :=
        mul_le_mul_of_nonneg_left hfac hleft
      _ = 8 * s ^ 2 / A s ρ ^ 2 := by ring
  have hcombine :=
    add_le_add hone htwo
  have hbudget :
      r * s + 13 * s ^ 2 / (2 * A s ρ) +
          (s / 2 + s / (2 * A s ρ)) ≤
        r * s + 7 * s ^ 2 / A s ρ +
          8 * s ^ 2 / A s ρ ^ 2 := by
    calc
      r * s + 13 * s ^ 2 / (2 * A s ρ) +
          (s / 2 + s / (2 * A s ρ))
          = (s / 2 + s / (2 * A s ρ)) +
              (r * s + 13 * s ^ 2 / (2 * A s ρ)) := by ring
      _ ≤ (s ^ 2 / (2 * A s ρ) +
              8 * s ^ 2 / A s ρ ^ 2) +
            (r * s + 13 * s ^ 2 / (2 * A s ρ)) :=
        add_le_add_left hcombine _
      _ = r * s + 7 * s ^ 2 / A s ρ +
            8 * s ^ 2 / A s ρ ^ 2 := by ring
  calc
    r * s + 13 * s ^ 2 / (2 * A s ρ)
        ≤ r * s + 7 * s ^ 2 / A s ρ +
            8 * s ^ 2 / A s ρ ^ 2 - s / 2 -
              s / (2 * A s ρ) := by
          linarith
    _ ≤ bracket s r ρ (8 * s / A s ρ) := hfirst

private theorem feedback_delta_bounds
    {s ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1)
    (hA8 : 8 ≤ A s ρ) :
    let α := 1 / A s ρ
    let δ := d s ρ / (s * A s ρ)
    0 ≤ α ∧ α ≤ 1 / 8 ∧
      1 + 2 * α ≤ δ ∧ δ ≤ (1 + α) ^ 2 := by
  dsimp
  have hApos := A_pos hs hρ0 hρ1
  have hAle : A s ρ ≤ s := by
    unfold A lambda
    nlinarith [sq_nonneg ρ]
  have halpha0 : 0 ≤ 1 / A s ρ := by positivity
  have halpha8 : 1 / A s ρ ≤ 1 / 8 := by
    exact one_div_le_one_div_of_le (by norm_num) hA8
  have hsA : 0 < s * A s ρ := mul_pos hs hApos
  have hdelta :
      d s ρ / (s * A s ρ) =
        1 + 2 / A s ρ + 1 / (s * A s ρ) := by
    unfold d
    field_simp [hs.ne', hApos.ne']
  rw [hdelta]
  refine ⟨halpha0, halpha8, ?_, ?_⟩
  · have : 0 ≤ 1 / (s * A s ρ) := by positivity
    calc
      1 + 2 * (1 / A s ρ) = 1 + 2 / A s ρ := by ring
      _ ≤ 1 + 2 / A s ρ + 1 / (s * A s ρ) :=
        le_add_of_nonneg_right this
  · have hone : 1 / s ≤ 1 / A s ρ :=
      one_div_le_one_div_of_le hApos hAle
    have hmul :
        1 / (s * A s ρ) ≤ 1 / A s ρ ^ 2 := by
      calc
        1 / (s * A s ρ) = (1 / s) * (1 / A s ρ) := by
          field_simp
        _ ≤ (1 / A s ρ) * (1 / A s ρ) :=
          mul_le_mul_of_nonneg_right hone halpha0
        _ = 1 / A s ρ ^ 2 := by ring
    calc
      1 + 2 / A s ρ + 1 / (s * A s ρ)
          ≤ 1 + 2 / A s ρ + 1 / A s ρ ^ 2 := by
            linarith
      _ = (1 + 1 / A s ρ) ^ 2 := by ring

private theorem feedback_fraction_bound
    {α δ lam : ℝ}
    (hα0 : 0 ≤ α) (hα8 : α ≤ 1 / 8)
    (hδ : 1 + 2 * α ≤ δ)
    (hlam0 : 0 ≤ lam) (hlam1 : lam ≤ 1) :
    2 * lam * (1 + (13 / 2) * α) ^ 2 /
          (δ * (δ + 8 * lam * α)) ≤
      19 / 8 := by
  have hδpos : 0 < δ := lt_of_lt_of_le (by positivity) hδ
  have hδplus : 0 < δ + 8 * lam * α := by positivity
  have hlamDiff : 0 ≤ (1 - lam) * (1 + 2 * α) := by positivity
  have hsecond :
      lam * (1 + 10 * α) ≤ δ + 8 * lam * α := by
    nlinarith
  have hcross :
      lam * ((1 + 2 * α) * (1 + 10 * α)) ≤
        δ * (δ + 8 * lam * α) := by
    calc
      lam * ((1 + 2 * α) * (1 + 10 * α)) =
          (1 + 2 * α) * (lam * (1 + 10 * α)) := by ring
      _ ≤ δ * (δ + 8 * lam * α) :=
        mul_le_mul hδ hsecond (by positivity) hδpos.le
  have hcoarse :
      2 * (1 + (13 / 2) * α) ^ 2 /
          ((1 + 2 * α) * (1 + 10 * α)) ≤
        19 / 8 := by
    have hden0 : 0 < (1 + 2 * α) * (1 + 10 * α) := by positivity
    apply (div_le_iff₀ hden0).2
    have hpoly : 0 ≤ 3 / 8 + 5 / 2 * α - 37 * α ^ 2 := by
      have haux : 37 * α ^ 2 ≤ 37 / 8 * α := by
        nlinarith [mul_nonneg hα0 (sub_nonneg.mpr hα8)]
      nlinarith
    nlinarith
  calc
    2 * lam * (1 + (13 / 2) * α) ^ 2 /
          (δ * (δ + 8 * lam * α))
        ≤ 2 * (1 + (13 / 2) * α) ^ 2 /
          ((1 + 2 * α) * (1 + 10 * α)) := by
        apply (div_le_div_iff₀
          (mul_pos hδpos hδplus) (by positivity)).2
        have hfactor : 0 ≤ 2 * (1 + (13 / 2) * α) ^ 2 := by positivity
        simpa [mul_assoc, mul_left_comm, mul_comm] using
          mul_le_mul_of_nonneg_left hcross hfactor
    _ ≤ 19 / 8 := hcoarse

private theorem feedback_quadratic_bound
    {u α δ lam : ℝ}
    (hα0 : 0 ≤ α) (hα8 : α ≤ 1 / 8)
    (hδLower : 1 + 2 * α ≤ δ)
    (hδUpper : δ ≤ (1 + α) ^ 2)
    (hlam0 : 0 ≤ lam) (hlam1 : lam ≤ 1) :
    lam / 12 ≤
      u ^ 2 / 8 +
        lam / δ * (1 + α * u) * (u + 13 / 2) -
        8 / 3 * lam := by
  have hδpos : 0 < δ := lt_of_lt_of_le (by positivity) hδLower
  have hlead : 0 < δ + 8 * lam * α := by positivity
  have hfrac :=
    feedback_fraction_bound hα0 hα8 hδLower hlam0 hlam1
  have hdelta81 : δ ≤ 81 / 64 := by
    calc
      δ ≤ (1 + α) ^ 2 := hδUpper
      _ ≤ (1 + (1 / 8 : ℝ)) ^ 2 := by gcongr
      _ = 81 / 64 := by norm_num
  have hC : 41 / 8 ≤ (13 / 2 : ℝ) / δ := by
    apply (le_div_iff₀ hδpos).2
    nlinarith
  have hsquare :
      0 ≤
        (δ + 8 * lam * α) *
          (u + 4 * lam * (1 + (13 / 2) * α) /
            (δ + 8 * lam * α)) ^ 2 / (8 * δ) := by
    positivity
  have hid :
      u ^ 2 / 8 +
          lam / δ * (1 + α * u) * (u + 13 / 2) -
          8 / 3 * lam =
        (δ + 8 * lam * α) *
            (u + 4 * lam * (1 + (13 / 2) * α) /
              (δ + 8 * lam * α)) ^ 2 / (8 * δ) +
          lam * ((13 / 2 : ℝ) / δ - 8 / 3 -
            2 * lam * (1 + (13 / 2) * α) ^ 2 /
              (δ * (δ + 8 * lam * α))) := by
    field_simp [hδpos.ne', hlead.ne']
    ring
  rw [hid]
  have hbracket :
      1 / 12 ≤ (13 / 2 : ℝ) / δ - 8 / 3 -
        2 * lam * (1 + (13 / 2) * α) ^ 2 /
          (δ * (δ + 8 * lam * α)) := by
    nlinarith
  have := mul_le_mul_of_nonneg_left hbracket hlam0
  nlinarith

set_option maxHeartbeats 800000 in
theorem feedback_case
    {s r ρ : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hρ0 : 0 < ρ) (hρ1 : ρ < 1)
    (hactive : feedback s ρ ≤ uniform s ρ) :
    residual s r ρ (feedback s ρ) ≥
      (rateIncrement s ρ (feedback s ρ) + feedback s ρ ^ 2) / 1000 := by
  have hρnonneg : 0 ≤ ρ := hρ0.le
  have hlam0 : 0 ≤ lambda ρ := lambda_nonneg ρ
  have hlam1 : lambda ρ ≤ 1 := (lambda_lt_one hρnonneg hρ1).le
  have hApos := A_pos hs hρnonneg hρ1
  have hA8 : 8 ≤ A s ρ := by
    unfold feedback uniform at hactive
    have hsρ : 0 < s * ρ := mul_pos hs hρ0
    have hmul := (div_le_iff₀ hApos).1 hactive
    nlinarith
  let ω : ℝ := s / A s ρ
  let α : ℝ := 1 / A s ρ
  let u : ℝ := r / ω
  let δ : ℝ := d s ρ / (s * A s ρ)
  have hωpos : 0 < ω := div_pos hs hApos
  have hωone : 1 ≤ ω := by
    have hAle : A s ρ ≤ s := by
      unfold A lambda
      nlinarith [sq_nonneg ρ]
    exact (le_div_iff₀ hApos).2 (by simpa using hAle)
  obtain ⟨hα0, hα8, hδLower, hδUpper⟩ :=
    feedback_delta_bounds hs hρnonneg hρ1 hA8
  have hquad :=
    feedback_quadratic_bound
      (u := u) hα0 hα8 hδLower hδUpper hlam0 hlam1
  have hg : 0 < g s r := g_pos hr0
  have hthird :
      0 ≤ g s r * (1 / 2 - r) * (s + 1) /
        (2 * d s ρ * (s + 1 / 2)) := by
    have hdpos := d_pos hs hρnonneg hρ1
    positivity
  have hbracket :=
    feedback_bracket_bound hs hr1 hρnonneg hρ1 hA8
  have hcommon :=
    residual_eq_common
      (s := s) (r := r) (ρ := ρ) (k := 8 * s / A s ρ)
      hs hρnonneg hρ1
  have hfeedback :
      feedback s ρ = ρ * (8 * s / A s ρ) := by
    unfold feedback
    ring
  have hnormalize :
      ω ^ 2 *
          (u ^ 2 / 8 +
            lambda ρ / δ * (1 + α * u) * (u + 13 / 2) -
            8 / 3 * lambda ρ) =
        r ^ 2 / 8 - lambda ρ * (8 * s / A s ρ) ^ 2 / 24 +
          lambda ρ * g s r / d s ρ *
            (r * s + 13 * s ^ 2 / (2 * A s ρ)) := by
    dsimp [ω, α, u, δ]
    have hdpos := d_pos hs hρnonneg hρ1
    field_simp [hs.ne', hApos.ne', hdpos.ne']
    unfold g
    ring
  have hres :
      lambda ρ * ω ^ 2 / 12 ≤
        residual s r ρ (feedback s ρ) := by
    rw [hfeedback, hcommon]
    have hquadScaled :=
      mul_le_mul_of_nonneg_left hquad (sq_nonneg ω)
    rw [hnormalize] at hquadScaled
    have hlast :
        lambda ρ * g s r / d s ρ *
              (r * s + 13 * s ^ 2 / (2 * A s ρ)) ≤
          lambda ρ * g s r / d s ρ *
              bracket s r ρ (8 * s / A s ρ) := by
      have hcoef :
          0 ≤ lambda ρ * g s r / d s ρ :=
        div_nonneg (mul_nonneg hlam0 hg.le)
          (d_pos hs hρnonneg hρ1).le
      exact mul_le_mul_of_nonneg_left hbracket hcoef
    nlinarith
  have hJ :
      J s ρ (8 * s / A s ρ) =
        ω * (1 - 8 / A s ρ) := by
    dsimp [ω]
    unfold J
    field_simp [hApos.ne']
  have hJ0 : 0 ≤ J s ρ (8 * s / A s ρ) := by
    rw [hJ]
    have hfrac : 8 / A s ρ ≤ 1 :=
      (div_le_one hApos).2 hA8
    exact mul_nonneg hωpos.le (sub_nonneg.mpr hfrac)
  have hJω : J s ρ (8 * s / A s ρ) ≤ ω := by
    rw [hJ]
    have : 0 ≤ 8 / A s ρ := by positivity
    nlinarith
  have hrateCommon :=
    rateIncrement_eq_common
      (s := s) (ρ := ρ) (k := 8 * s / A s ρ)
      hs hρnonneg hρ1
  have hfeedbackSq :
      feedback s ρ ^ 2 = 64 * lambda ρ * ω ^ 2 := by
    dsimp [ω]
    unfold feedback lambda
    ring
  have hrate :
      rateIncrement s ρ (feedback s ρ) ≤
        4 * lambda ρ * ω ^ 2 := by
    rw [hfeedback, hrateCommon]
    have hlinear :
        2 * lambda ρ * J s ρ (8 * s / A s ρ) ≤
          2 * lambda ρ * ω ^ 2 := by
      have hJone :
          J s ρ (8 * s / A s ρ) ≤ ω ^ 2 :=
        hJω.trans (by nlinarith [hωone])
      exact mul_le_mul_of_nonneg_left hJone (by positivity)
    have hquadJ :
        (1 + lambda ρ) * lambda ρ *
            J s ρ (8 * s / A s ρ) ^ 2 ≤
          2 * lambda ρ * ω ^ 2 := by
      have hJsq :
          J s ρ (8 * s / A s ρ) ^ 2 ≤ ω ^ 2 :=
        (sq_le_sq₀ hJ0 hωpos.le).2 hJω
      have honeLambda : 1 + lambda ρ ≤ 2 := by linarith
      calc
        (1 + lambda ρ) * lambda ρ *
              J s ρ (8 * s / A s ρ) ^ 2
            ≤ 2 * lambda ρ *
              J s ρ (8 * s / A s ρ) ^ 2 := by
                gcongr
        _ ≤ 2 * lambda ρ * ω ^ 2 := by
          exact mul_le_mul_of_nonneg_left hJsq (by positivity)
    exact (add_le_add hlinear hquadJ).trans_eq (by ring)
  have htarget :
      (rateIncrement s ρ (feedback s ρ) + feedback s ρ ^ 2) / 1000 ≤
        lambda ρ * ω ^ 2 / 12 := by
    rw [hfeedbackSq]
    have henergyNonneg : 0 ≤ lambda ρ * ω ^ 2 := by positivity
    nlinarith
  exact htarget.trans hres

def floorEll (u v K : ℝ) : ℝ :=
  1 - u * (K - 1) / (2 * v)

def floorW (u v K : ℝ) : ℝ :=
  (K + 1) * (u + 1) / (2 * (v + 1))

def floorEta (u v : ℝ) : ℝ :=
  (v + 1 - u) / (v + 1 + u)

def floorR (K e u v : ℝ) : ℝ :=
  (5 * K ^ 2 + 12 * K + 9 + 2 * e ^ 2 - 2 * K * e - 6 * e) / 96 +
    floorW u v K / 2 *
      (e * floorEta u v - (K - 1 + floorEll u v K) / 2)

def floorJ (K e : ℝ) : ℝ :=
  5 * K ^ 2 - 3 + 2 * e ^ 2 - (2 * K + 6) * e +
    24 * (K + 1) * e * (K + e) / (K * (16 + K + e))

private theorem floorJ_bound_large
    {K e : ℝ} (hK : 1 ≤ K) (heK : K ≤ e) :
    (K ^ 2 + e ^ 2) / 4 ≤ floorJ K e := by
  have hKpos : 0 < K := lt_of_lt_of_le (by norm_num) hK
  have he0 : 0 ≤ e := hKpos.le.trans heK
  have hK8 : 0 < K + 8 := by linarith
  have hden : 0 < K * (16 + K + e) := by positivity
  have hgap : 0 ≤ (e - K) * (K + 1) := by positivity
  have hfrac :
      24 * (K + 1) / (K + 8) ≤
        24 * (K + 1) * (K + e) /
          (K * (16 + K + e)) := by
    apply (div_le_div_iff₀ hK8 hden).2
    nlinarith
  have hcoefBase :
      2 * K + 6 - 24 * (K + 1) / (K + 8) ≤ 8 * K / 3 := by
    rw [← mul_le_mul_iff_of_pos_right hK8]
    field_simp [hK8.ne']
    nlinarith [mul_nonneg (sub_nonneg.mpr hK)
      (by linarith : 0 ≤ K + 36)]
  have hcoef :
      2 * K + 6 -
          24 * (K + 1) * (K + e) /
            (K * (16 + K + e)) ≤
        8 * K / 3 := by
    linarith
  have hlinear :=
    mul_le_mul_of_nonneg_right hcoef he0
  have hlinearLower :
      -(8 * K * e / 3) ≤
        -(2 * K + 6) * e +
          24 * (K + 1) * e * (K + e) /
            (K * (16 + K + e)) := by
    have hneg := neg_le_neg hlinear
    calc
      -(8 * K * e / 3) = -(8 * K / 3 * e) := by ring
      _ ≤ -((2 * K + 6 -
          24 * (K + 1) * (K + e) /
            (K * (16 + K + e))) * e) := hneg
      _ = -(2 * K + 6) * e +
          24 * (K + 1) * e * (K + e) /
            (K * (16 + K + e)) := by ring
  have hbase : 2 * K ^ 2 ≤ 5 * K ^ 2 - 3 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hK)
      (by linarith : 0 ≤ K + 1)]
  have hfirst :
      2 * K ^ 2 + 2 * e ^ 2 - 8 * K * e / 3 ≤
        floorJ K e := by
    unfold floorJ
    linarith
  have hsquare : 0 ≤ (K - e) ^ 2 := sq_nonneg _
  exact (by
    calc
      (K ^ 2 + e ^ 2) / 4
          ≤ 2 * K ^ 2 + 2 * e ^ 2 - 8 * K * e / 3 := by
            nlinarith
      _ ≤ floorJ K e := hfirst)

set_option maxHeartbeats 600000 in
private theorem floorJ_bound_small
    {K e : ℝ} (hK : 1 ≤ K) (he0 : 0 ≤ e) (heK : e ≤ K) :
    (K ^ 2 + e ^ 2) / 4 ≤ floorJ K e := by
  have hKpos : 0 < K := lt_of_lt_of_le (by norm_num) hK
  let ξ : ℝ := e / K
  let c : ℝ := 1 + ξ
  have hξ0 : 0 ≤ ξ := div_nonneg he0 hKpos.le
  have hξ1 : ξ ≤ 1 := (div_le_one hKpos).2 heK
  have hc1 : 1 ≤ c := by dsimp [c]; linarith
  have hc2 : c ≤ 2 := by dsimp [c]; linarith
  have hcpos : 0 < c := lt_of_lt_of_le (by norm_num) hc1
  have hdenSmall : 0 < 16 + c := by linarith
  have hdenLarge : 0 < 16 + K * c := by positivity
  have hratio :
      2 / (16 + c) ≤ (K + 1) / (16 + K * c) := by
    apply (div_le_div_iff₀ hdenSmall hdenLarge).2
    have hprod :
        0 ≤ (K - 1) * (16 - c) :=
      mul_nonneg (sub_nonneg.mpr hK) (by linarith)
    nlinarith
  let B : ℝ := 6 - 48 * c / (16 + c)
  have hB : 2 / 3 ≤ B := by
    dsimp [B]
    rw [← mul_le_mul_iff_of_pos_right hdenSmall]
    field_simp [hdenSmall.ne']
    nlinarith
  have hB0 : 0 ≤ B := (by norm_num : (0 : ℝ) ≤ 2 / 3).trans hB
  have hscaledRatio :
      48 * c / (16 + c) ≤
        24 * (K + 1) * c / (16 + K * c) := by
    calc
      48 * c / (16 + c) =
          (24 * c) * (2 / (16 + c)) := by ring
      _ ≤ (24 * c) * ((K + 1) / (16 + K * c)) :=
        mul_le_mul_of_nonneg_left hratio (by positivity)
      _ = 24 * (K + 1) * c / (16 + K * c) := by ring
  have hbracket :
      6 - 24 * (K + 1) * c / (16 + K * c) ≤ B := by
    dsimp [B]
    linarith
  have hξdiv : ξ / K ≤ ξ := by
    have honeDiv : 1 / K ≤ 1 := (div_le_one hKpos).2 hK
    calc
      ξ / K = ξ * (1 / K) := by ring
      _ ≤ ξ * 1 := mul_le_mul_of_nonneg_left honeDiv hξ0
      _ = ξ := by ring
  have hInvSq : 1 / K ^ 2 ≤ 1 := by
    have hKSq : 1 ≤ K ^ 2 := by nlinarith [sq_nonneg (K - 1)]
    exact (div_le_one (sq_pos_of_pos hKpos)).2 hKSq
  have hidentity :
      floorJ K e / K ^ 2 =
        5 + 2 * ξ ^ 2 - 2 * ξ - 3 / K ^ 2 -
          ξ / K *
            (6 - 24 * (K + 1) * c / (16 + K * c)) := by
    dsimp [ξ, c]
    unfold floorJ
    field_simp [hKpos.ne', hdenLarge.ne']
    ring
  have hratioLower :
      2 + 2 * ξ ^ 2 - 8 * ξ +
          48 * ξ * (1 + ξ) / (17 + ξ) ≤
        floorJ K e / K ^ 2 := by
    rw [hidentity]
    have hmulBracket :=
      mul_le_mul_of_nonneg_left hbracket
        (div_nonneg hξ0 hKpos.le)
    have hmulB :=
      mul_le_mul_of_nonneg_right hξdiv hB0
    have hthree : 3 / K ^ 2 ≤ 3 := by
      calc
        3 / K ^ 2 = 3 * (1 / K ^ 2) := by ring
        _ ≤ 3 * 1 := mul_le_mul_of_nonneg_left hInvSq (by norm_num)
        _ = 3 := by ring
    calc
      2 + 2 * ξ ^ 2 - 8 * ξ +
            48 * ξ * (1 + ξ) / (17 + ξ) =
          2 + 2 * ξ ^ 2 - 2 * ξ - ξ * B := by
            dsimp [B, c]
            ring
      _ ≤ 5 + 2 * ξ ^ 2 - 2 * ξ - 3 / K ^ 2 - ξ * B := by
        linarith
      _ ≤ 5 + 2 * ξ ^ 2 - 2 * ξ - 3 / K ^ 2 -
            ξ / K * B := by
        linarith
      _ ≤ 5 + 2 * ξ ^ 2 - 2 * ξ - 3 / K ^ 2 -
            ξ / K *
              (6 - 24 * (K + 1) * c / (16 + K * c)) := by
        linarith
  let j : ℝ :=
    2 + 2 * ξ ^ 2 - 8 * ξ +
      48 * ξ * (1 + ξ) / (17 + ξ)
  have hdenXi : 0 < 17 + ξ := by linarith
  have hpoly :
      0 ≤ 7 * ξ ^ 3 + 29 * (3 * ξ - 2) ^ 2 +
        18 * ξ ^ 2 + 3 * ξ + 3 := by positivity
  have hj :
      (1 + ξ ^ 2) / 4 ≤ j := by
    have hid :
        4 * (17 + ξ) * (j - (1 + ξ ^ 2) / 4) =
          7 * ξ ^ 3 + 29 * (3 * ξ - 2) ^ 2 +
            18 * ξ ^ 2 + 3 * ξ + 3 := by
      dsimp [j]
      field_simp [hdenXi.ne']
      ring
    have hnonneg :
        0 ≤ 4 * (17 + ξ) * (j - (1 + ξ ^ 2) / 4) := by
      rw [hid]
      exact hpoly
    have hfac : 0 < 4 * (17 + ξ) := by positivity
    exact sub_nonneg.mp ((mul_nonneg_iff_of_pos_left hfac).mp hnonneg)
  have hnormalized :
      (1 + ξ ^ 2) / 4 ≤ floorJ K e / K ^ 2 :=
    hj.trans (by simpa [j] using hratioLower)
  have hKSqpos : 0 < K ^ 2 := sq_pos_of_pos hKpos
  have hscaled :=
    mul_le_mul_of_nonneg_left hnormalized hKSqpos.le
  have hleft :
      K ^ 2 * ((1 + ξ ^ 2) / 4) =
        (K ^ 2 + e ^ 2) / 4 := by
    dsimp [ξ]
    field_simp [hKpos.ne']
  have hright :
      K ^ 2 * (floorJ K e / K ^ 2) = floorJ K e := by
    field_simp [hKpos.ne']
  rwa [hleft, hright] at hscaled

theorem floorJ_bound
    {K e : ℝ} (hK : 1 ≤ K) (he0 : 0 ≤ e) :
    (K ^ 2 + e ^ 2) / 4 ≤ floorJ K e := by
  by_cases heK : K ≤ e
  · exact floorJ_bound_large hK heK
  · exact floorJ_bound_small hK he0 (le_of_not_ge heK)

private theorem floorR_lower
    {K e u v : ℝ}
    (hK : 1 ≤ K) (he0 : 0 ≤ e)
    (hEll0 : 0 ≤ floorEll u v K)
    (hEll1 : floorEll u v K ≤ 1)
    (hW0 : 0 ≤ floorW u v K)
    (hWUpper : floorW u v K ≤ (K + 1) / (2 * K))
    (hEta : (K + e) / (16 + K + e) ≤ floorEta u v) :
    (K ^ 2 + e ^ 2) / 384 ≤ floorR K e u v := by
  have hKpos : 0 < K := lt_of_lt_of_le (by norm_num) hK
  have hQpos : 0 < 16 + K + e := by linarith
  by_cases hcase : K / 2 ≤ e * floorEta u v
  · have hinner :
        0 ≤ e * floorEta u v -
          (K - 1 + floorEll u v K) / 2 := by
      have : K - 1 + floorEll u v K ≤ K := by linarith
      linarith
    have hsecond :
        0 ≤ floorW u v K / 2 *
          (e * floorEta u v -
            (K - 1 + floorEll u v K) / 2) := by
      positivity
    have hfirst :
        (4 * K ^ 2 + 6 * K + e ^ 2) / 96 ≤
          (5 * K ^ 2 + 12 * K + 9 + 2 * e ^ 2 -
            2 * K * e - 6 * e) / 96 := by
      nlinarith [sq_nonneg (K + 3 - e)]
    unfold floorR
    nlinarith [sq_nonneg K, sq_nonneg e]
  · have hcase' :
        e * floorEta u v - K / 2 < 0 := by linarith
    have hinner :
        e * floorEta u v - K / 2 ≤
          e * floorEta u v -
            (K - 1 + floorEll u v K) / 2 := by
      linarith
    have hfirstProduct :
        floorW u v K / 2 *
              (e * floorEta u v - K / 2) ≤
          floorW u v K / 2 *
              (e * floorEta u v -
                (K - 1 + floorEll u v K) / 2) :=
      mul_le_mul_of_nonneg_left hinner (by positivity)
    have hupperNonneg : 0 ≤ (K + 1) / (4 * K) := by positivity
    have hWdiv :
        floorW u v K / 2 ≤ (K + 1) / (4 * K) := by
      calc
        floorW u v K / 2 ≤ ((K + 1) / (2 * K)) / 2 :=
          div_le_div_of_nonneg_right hWUpper (by norm_num)
        _ = (K + 1) / (4 * K) := by ring
    have hsecondProduct :
        (K + 1) / (4 * K) *
              (e * floorEta u v - K / 2) ≤
          floorW u v K / 2 *
              (e * floorEta u v - K / 2) := by
      exact mul_le_mul_of_nonpos_right hWdiv hcase'.le
    have hEtaMul :
        e * ((K + e) / (16 + K + e)) ≤
          e * floorEta u v :=
      mul_le_mul_of_nonneg_left hEta he0
    have hthirdProduct :
        (K + 1) / (4 * K) *
              (e * ((K + e) / (16 + K + e)) - K / 2) ≤
          (K + 1) / (4 * K) *
              (e * floorEta u v - K / 2) :=
      mul_le_mul_of_nonneg_left (by linarith) hupperNonneg
    have hJidentity :
        (5 * K ^ 2 + 12 * K + 9 + 2 * e ^ 2 -
              2 * K * e - 6 * e) / 96 +
            (K + 1) / (4 * K) *
              (e * ((K + e) / (16 + K + e)) - K / 2) =
          floorJ K e / 96 := by
      unfold floorJ
      field_simp [hKpos.ne', hQpos.ne']
      ring
    have hRge :
        floorJ K e / 96 ≤ floorR K e u v := by
      unfold floorR
      rw [← hJidentity]
      linarith
    have hJ := floorJ_bound hK he0
    calc
      (K ^ 2 + e ^ 2) / 384 ≤ floorJ K e / 96 := by
        linarith
      _ ≤ floorR K e u v := hRge

private theorem floor_rate_bound
    {K e u v : ℝ}
    (hK : 1 ≤ K) (he0 : 0 ≤ e)
    (hEll0 : 0 ≤ floorEll u v K)
    (hEll1 : floorEll u v K ≤ 1) :
    (floorEll u v K ^ 2 + ((K + 1) / 2) ^ 2) / 2 - 1 +
        ((K + e) / 2) ^ 2 ≤
      K ^ 2 + e ^ 2 := by
  have hEllSq : floorEll u v K ^ 2 ≤ 1 := by
    nlinarith [sq_nonneg (1 - floorEll u v K)]
  have hKSq : ((K + 1) / 2) ^ 2 ≤ K ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr hK)
      (by linarith : 0 ≤ 3 * K + 1)]
  have hsumSq :
      ((K + e) / 2) ^ 2 ≤ (K ^ 2 + e ^ 2) / 2 := by
    nlinarith [sq_nonneg (K - e)]
  nlinarith [sq_nonneg e]

private theorem floor_coordinate_bounds
    {K e u v : ℝ}
    (hK : 1 ≤ K) (he0 : 0 ≤ e) (hu : 0 < u)
    (hrel : v = K * (u + 1) + e)
    (hfeedback : (K + e) * u * v ≤ 4 * (v ^ 2 - u ^ 2)) :
    0 < floorEll u v K ∧ floorEll u v K ≤ 1 ∧
      0 < floorW u v K ∧ floorW u v K ≤ (K + 1) / (2 * K) ∧
      (K + e) / (16 + K + e) ≤ floorEta u v := by
  have hKpos : 0 < K := lt_of_lt_of_le (by norm_num) hK
  have hv : 0 < v := by rw [hrel]; positivity
  have huv : u ≤ v := by
    rw [hrel]
    nlinarith [mul_nonneg (sub_nonneg.mpr hK) hu.le]
  have hKminus : 0 ≤ K - 1 := sub_nonneg.mpr hK
  have hEll1 : floorEll u v K ≤ 1 := by
    unfold floorEll
    have : 0 ≤ u * (K - 1) / (2 * v) := by positivity
    linarith
  have hEll0 : 0 < floorEll u v K := by
    have hnum : u * (K - 1) < 2 * v := by
      rw [hrel]
      nlinarith [mul_pos hKpos hu]
    unfold floorEll
    apply sub_pos.mpr
    exact (div_lt_one (by positivity : 0 < 2 * v)).2 hnum
  have hW0 : 0 < floorW u v K := by
    unfold floorW
    positivity
  have hWUpper : floorW u v K ≤ (K + 1) / (2 * K) := by
    have hden : 0 < 2 * (v + 1) := by positivity
    have hdenK : 0 < 2 * K := by positivity
    unfold floorW
    apply (div_le_div_iff₀ hden hdenK).2
    rw [hrel]
    nlinarith [mul_nonneg (by linarith : 0 ≤ K + 1)
      (by linarith : 0 ≤ e + 1)]
  have hdiff : 0 ≤ v - u := sub_nonneg.mpr huv
  have hQ : 0 < K + e := by linarith
  have hQden : 0 < 16 + K + e := by linarith
  have hvu : 0 < v + u := by positivity
  have hetaDen : 0 < v + 1 + u := by positivity
  have hfactor :
      4 * (v ^ 2 - u ^ 2) ≤ 8 * (v - u) * v := by
    nlinarith [sq_nonneg (v - u)]
  have hcancel :
      (K + e) * u ≤ 8 * (v - u) := by
    have hmul :
        (K + e) * u * v ≤ 8 * (v - u) * v :=
      hfeedback.trans hfactor
    exact (mul_le_mul_iff_of_pos_right hv).mp (by
      convert hmul using 1 <;> ring)
  have hc :
      (K + e) / (16 + K + e) ≤ (v - u) / (v + u) := by
    apply (div_le_div_iff₀ hQden hvu).2
    nlinarith
  have heta :
      (v - u) / (v + u) ≤ floorEta u v := by
    unfold floorEta
    apply (div_le_div_iff₀ hvu hetaDen).2
    nlinarith
  exact ⟨hEll0, hEll1, hW0, hWUpper, hc.trans heta⟩

def floorU (s ρ : ℝ) : ℝ :=
  s * (1 - ρ)

def floorV (s ρ : ℝ) : ℝ :=
  s * (1 + ρ)

def floorE (r : ℝ) : ℝ :=
  1 - 2 * r

def floorK (s r ρ : ℝ) : ℝ :=
  (floorV s ρ - floorE r) / (floorU s ρ + 1)

private theorem floorU_pos
    {s ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    0 < floorU s ρ := by
  unfold floorU
  positivity

private theorem floorV_pos
    {s ρ : ℝ} (hs : 0 < s) (hρ0 : 0 ≤ ρ) :
    0 < floorV s ρ := by
  unfold floorV
  positivity

private theorem floor_relation
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    floorV s ρ =
      floorK s r ρ * (floorU s ρ + 1) + floorE r := by
  have hu := floorU_pos hs hρ1
  unfold floorK
  field_simp [(by positivity : 0 < floorU s ρ + 1).ne']
  ring

private theorem floorCap_eq_coordinates
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    floorCap s r ρ = (floorK s r ρ + floorE r) / 2 := by
  have hu := floorU_pos hs hρ1
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold floorCap floorK floorE floorU floorV
  field_simp [hden.ne']
  ring

private theorem floor_hMinus_eq
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    hMinus s ρ (floorCap s r ρ) =
      (floorK s r ρ + 1) / 2 := by
  have hu := floorU_pos hs hρ1
  have hrho : 1 - ρ ≠ 0 := by linarith
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold hMinus floorCap floorK floorE floorU floorV
  field_simp [hs.ne', hrho, hden.ne']
  ring

private theorem floor_hPlus_eq
    {s r ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    hPlus s ρ (floorCap s r ρ) =
      floorEll (floorU s ρ) (floorV s ρ) (floorK s r ρ) := by
  have hu := floorU_pos hs hρ1
  have hv := floorV_pos hs hρ0
  have hrhop : 1 + ρ ≠ 0 := by linarith
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold hPlus floorCap floorEll floorK floorE floorU floorV
  field_simp [hs.ne', hrhop, hden.ne', hv.ne']
  ring

private theorem floor_ZMinus_eq
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    ZMinus s r ρ = (floorK s r ρ + 1) / 2 := by
  have hu := floorU_pos hs hρ1
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold ZMinus g floorK floorE floorU floorV
  field_simp [hden.ne']
  ring

private theorem floor_ZPlus_eq
    {s r ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    ZPlus s r ρ =
      floorW (floorU s ρ) (floorV s ρ) (floorK s r ρ) := by
  have hu := floorU_pos hs hρ1
  have hv := floorV_pos hs hρ0
  have hdenU : 0 < s * (1 - ρ) + 1 := by positivity
  have hdenV : 0 < s * (1 + ρ) + 1 := by positivity
  unfold ZPlus g floorW floorK floorE floorU floorV
  field_simp [hdenU.ne', hdenV.ne']
  ring

private theorem floor_tPlus_eq
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    tPlus r (floorCap s r ρ) =
      -(2 * floorE r + floorK s r ρ - 1) / 4 := by
  have hu := floorU_pos hs hρ1
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold tPlus floorCap floorK floorE floorU floorV
  field_simp [hden.ne']
  ring

private theorem floor_tMinus_eq
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    tMinus r (floorCap s r ρ) =
      (floorK s r ρ + 1) / 4 := by
  have hu := floorU_pos hs hρ1
  have hden : 0 < s * (1 - ρ) + 1 := by positivity
  unfold tMinus floorCap floorK floorE floorU floorV
  field_simp [hden.ne']
  ring

private theorem floor_ZParent_eq
    {s r ρ : ℝ} (hs : 0 < s) (hρ1 : ρ < 1) :
    ZParent s r =
      (floorK s r ρ + 1) * (floorU s ρ + 1) /
        (floorU s ρ + floorV s ρ + 1) := by
  have hu := floorU_pos hs hρ1
  have hdenParent : 0 < s + 1 / 2 := by linarith
  have hdenTwo : 0 < 2 * s + 1 := by linarith
  have hrel := floor_relation (r := r) hs hρ1
  have hkterm :
      floorK s r ρ * (floorU s ρ + 1) =
        floorV s ρ - floorE r := by linarith
  have hsum :
      floorU s ρ + floorV s ρ = 2 * s := by
    unfold floorU floorV
    ring
  have hnum :
      (floorK s r ρ + 1) * (floorU s ρ + 1) =
        2 * (s + r) := by
    rw [show (floorK s r ρ + 1) * (floorU s ρ + 1) =
      floorK s r ρ * (floorU s ρ + 1) +
        floorU s ρ + 1 by ring, hkterm]
    unfold floorE floorU floorV
    ring
  unfold ZParent g
  rw [hnum, hsum]
  field_simp [hdenParent.ne', hdenTwo.ne']

set_option maxHeartbeats 600000 in
private theorem floor_residual_algebra
    {K e u v r : ℝ}
    (hu : 0 < u) (hv : 0 < v)
    (hrel : v = K * (u + 1) + e)
    (hr : r = (1 - e) / 2) :
    ((-(2 * e + K - 1) / 4 * floorW u v K +
          bellman (floorEll u v K) (-(2 * e + K - 1) / 4)
            (floorW u v K)) +
        ((K + 1) / 4 * ((K + 1) / 2) +
          bellman ((K + 1) / 2) ((K + 1) / 4) ((K + 1) / 2))) / 2 -
      bellman 1 r
        ((K + 1) * (u + 1) / (u + v + 1)) =
      floorR K e u v := by
  subst r
  subst v
  unfold floorR bellman floorEta floorW floorEll
  field_simp [hu.ne', hv.ne']
  ring

set_option maxHeartbeats 600000 in
private theorem floor_residual_eq
    {s r ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    residual s r ρ (floorCap s r ρ) =
      floorR (floorK s r ρ) (floorE r) (floorU s ρ) (floorV s ρ) := by
  rw [residual, floor_hPlus_eq hs hρ0 hρ1,
    floor_hMinus_eq hs hρ1, floor_tPlus_eq hs hρ1,
    floor_tMinus_eq hs hρ1, floor_ZPlus_eq hs hρ0 hρ1,
    floor_ZMinus_eq hs hρ1, floor_ZParent_eq hs hρ1]
  have hu := floorU_pos hs hρ1
  have hv := floorV_pos hs hρ0
  have hrel := floor_relation (r := r) hs hρ1
  have hr : r = (1 - floorE r) / 2 := by
    unfold floorE
    ring
  exact floor_residual_algebra hu hv hrel hr

private theorem floor_rateIncrement_eq
    {s r ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    rateIncrement s ρ (floorCap s r ρ) =
      (floorEll (floorU s ρ) (floorV s ρ) (floorK s r ρ) ^ 2 +
        ((floorK s r ρ + 1) / 2) ^ 2) / 2 - 1 := by
  rw [rateIncrement, floor_hPlus_eq hs hρ0 hρ1,
    floor_hMinus_eq hs hρ1]

private theorem feedback_eq_floor_coordinates
    {s ρ : ℝ}
    (hs : 0 < s) (hρ0 : 0 < ρ) (hρ1 : ρ < 1) :
    feedback s ρ =
      2 * (floorV s ρ ^ 2 - floorU s ρ ^ 2) /
        (floorU s ρ * floorV s ρ) := by
  have hu := floorU_pos hs hρ1
  have hv := floorV_pos hs hρ0.le
  have hA := A_pos hs hρ0.le hρ1
  have hsq : 0 < 1 - ρ ^ 2 := sub_pos.mpr (lambda_lt_one hρ0.le hρ1)
  have hrhom : 1 - ρ ≠ 0 := by linarith
  have hrhop : 1 + ρ ≠ 0 := by linarith
  unfold feedback A lambda floorU floorV
  field_simp [hs.ne', hsq.ne', hrhom, hrhop]
  ring

private theorem uniform_eq_floor_coordinates
    (s ρ : ℝ) :
    uniform s ρ = (floorV s ρ - floorU s ρ) / 2 := by
  unfold uniform floorU floorV
  ring

set_option maxHeartbeats 600000 in
theorem floor_case
    {s r ρ : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hρ0 : 0 < ρ) (hρ1 : ρ < 1)
    (hactiveU : floorCap s r ρ ≤ uniform s ρ)
    (hactiveF : floorCap s r ρ ≤ feedback s ρ) :
    residual s r ρ (floorCap s r ρ) ≥
      (rateIncrement s ρ (floorCap s r ρ) + floorCap s r ρ ^ 2) /
        1000 := by
  have hu := floorU_pos hs hρ1
  have hv := floorV_pos hs hρ0.le
  have he0 : 0 ≤ floorE r := by
    unfold floorE
    linarith
  have hrel := floor_relation (r := r) hs hρ1
  have hactiveU' :
      (floorK s r ρ + floorE r) / 2 ≤
        (floorV s ρ - floorU s ρ) / 2 := by
    rw [← floorCap_eq_coordinates hs hρ1,
      ← uniform_eq_floor_coordinates]
    exact hactiveU
  have hprod :
      0 ≤ (floorK s r ρ - 1) * floorU s ρ := by
    nlinarith
  have hK : 1 ≤ floorK s r ρ := by
    exact sub_nonneg.mp (nonneg_of_mul_nonneg_left hprod hu)
  have hactiveF' :
      (floorK s r ρ + floorE r) / 2 ≤
        2 * (floorV s ρ ^ 2 - floorU s ρ ^ 2) /
          (floorU s ρ * floorV s ρ) := by
    rw [← floorCap_eq_coordinates hs hρ1,
      ← feedback_eq_floor_coordinates hs hρ0 hρ1]
    exact hactiveF
  have hfeedback :
      (floorK s r ρ + floorE r) * floorU s ρ * floorV s ρ ≤
        4 * (floorV s ρ ^ 2 - floorU s ρ ^ 2) := by
    have huv : 0 < floorU s ρ * floorV s ρ := mul_pos hu hv
    have hmul := (le_div_iff₀ huv).1 hactiveF'
    nlinarith
  obtain ⟨hEll0, hEll1, hW0, hWUpper, hEta⟩ :=
    floor_coordinate_bounds hK he0 hu hrel hfeedback
  have hResidual :=
    floorR_lower hK he0 hEll0.le hEll1 hW0.le hWUpper hEta
  have hRate :=
    floor_rate_bound hK he0 hEll0.le hEll1
  have hResidual' :
      (floorK s r ρ ^ 2 + floorE r ^ 2) / 384 ≤
        residual s r ρ (floorCap s r ρ) := by
    rw [floor_residual_eq hs hρ0.le hρ1]
    exact hResidual
  have hRate' :
      rateIncrement s ρ (floorCap s r ρ) + floorCap s r ρ ^ 2 ≤
        floorK s r ρ ^ 2 + floorE r ^ 2 := by
    rw [floor_rateIncrement_eq hs hρ0.le hρ1,
      floorCap_eq_coordinates hs hρ1]
    exact hRate
  have henergy :
      0 ≤ floorK s r ρ ^ 2 + floorE r ^ 2 := by positivity
  calc
    (rateIncrement s ρ (floorCap s r ρ) + floorCap s r ρ ^ 2) /
          1000
        ≤ (floorK s r ρ ^ 2 + floorE r ^ 2) / 1000 := by
          exact div_le_div_of_nonneg_right hRate' (by norm_num)
    _ ≤ (floorK s r ρ ^ 2 + floorE r ^ 2) / 384 := by
          nlinarith
    _ ≤ residual s r ρ (floorCap s r ρ) := hResidual'

theorem equal_case
    {s r : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2) :
    residual s r 0 0 ≥
      (rateIncrement s 0 0 + 0 ^ 2) / 1000 := by
  have hcommon :=
    residual_eq_common
      (s := s) (r := r) (ρ := 0) (k := 0)
      hs (by norm_num) (by norm_num)
  have hcommon' :
      residual s r 0 0 =
        r ^ 2 / 8 +
          g s r * (1 / 2 - r) * (s + 1) /
            (2 * d s 0 * (s + 1 / 2)) := by
    simpa [lambda] using hcommon
  have hres :
      0 ≤ residual s r 0 0 := by
    rw [hcommon']
    have hg : 0 < g s r := g_pos hr0
    have hd : 0 < d s 0 := d_pos hs (by norm_num) (by norm_num)
    have hterm :
        0 ≤ g s r * (1 / 2 - r) * (s + 1) /
          (2 * d s 0 * (s + 1 / 2)) := by
      positivity
    exact add_nonneg (by positivity) hterm
  have hrate : rateIncrement s 0 0 = 0 := by
    unfold rateIncrement hPlus hMinus
    field_simp [hs.ne']
    ring
  simpa [hrate] using hres

theorem threeCap_case
    {s r ρ : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hρ0 : 0 ≤ ρ) (hρ1 : ρ < 1) :
    let z := min (feedback s ρ) (min (uniform s ρ) (floorCap s r ρ))
    residual s r ρ z ≥ (rateIncrement s ρ z + z ^ 2) / 1000 := by
  dsimp
  by_cases hρ : ρ = 0
  · subst ρ
    have hfloor : 0 ≤ floorCap s r 0 := by
      unfold floorCap
      have hden : 0 < s + 1 := by positivity
      norm_num
      exact div_nonneg (by nlinarith) hden.le
    have hchoice :
        min (feedback s 0) (min (uniform s 0) (floorCap s r 0)) = 0 := by
      simp [feedback, uniform, hfloor]
    rw [hchoice]
    exact equal_case hs hr0 hr1
  have hρpos : 0 < ρ := lt_of_le_of_ne hρ0 (Ne.symm hρ)
  have hApos := A_pos hs hρ0 hρ1
  by_cases hFU : feedback s ρ ≤ uniform s ρ
  · by_cases hFH : feedback s ρ ≤ floorCap s r ρ
    · have hchoice :
          min (feedback s ρ) (min (uniform s ρ) (floorCap s r ρ)) =
            feedback s ρ :=
        min_eq_left (le_min hFU hFH)
      rw [hchoice]
      exact feedback_case hs hr0 hr1 hρpos hρ1 hFU
    · have hHF : floorCap s r ρ ≤ feedback s ρ := le_of_not_ge hFH
      have hHU : floorCap s r ρ ≤ uniform s ρ := hHF.trans hFU
      have hchoice :
          min (feedback s ρ) (min (uniform s ρ) (floorCap s r ρ)) =
            floorCap s r ρ := by
        rw [min_eq_right hHU, min_eq_right hHF]
      rw [hchoice]
      exact floor_case hs hr0 hr1 hρpos hρ1 hHU hHF
  · have hUF : uniform s ρ ≤ feedback s ρ := le_of_not_ge hFU
    by_cases hUH : uniform s ρ ≤ floorCap s r ρ
    · have hA8 : A s ρ ≤ 8 := by
        unfold uniform feedback at hUF
        have hsρ : 0 < s * ρ := mul_pos hs hρpos
        have hmul := (le_div_iff₀ hApos).1 hUF
        nlinarith
      have hchoice :
          min (feedback s ρ) (min (uniform s ρ) (floorCap s r ρ)) =
            uniform s ρ := by
        rw [min_eq_left hUH, min_eq_right hUF]
      rw [hchoice]
      exact uniform_case hs hr0 hr1 hρ0 hρ1 hA8
    · have hHU : floorCap s r ρ ≤ uniform s ρ := le_of_not_ge hUH
      have hHF : floorCap s r ρ ≤ feedback s ρ := hHU.trans hUF
      have hchoice :
          min (feedback s ρ) (min (uniform s ρ) (floorCap s r ρ)) =
            floorCap s r ρ := by
        rw [min_eq_right hHU, min_eq_right hHF]
      rw [hchoice]
      exact floor_case hs hr0 hr1 hρpos hρ1 hHU hHF

/-! ## Empty-child boundary -/

/--
The normalized residual when the larger child is occupied and the smaller
child is empty.  The occupied child has normalized rate one; `emptyRate` is
the auxiliary rate assigned to the empty child.
-/
def emptyResidual (s r emptyRate : ℝ) : ℝ :=
  let total := g s r
  let occupiedDrift := (r - s) / 2
  let occupiedZ := total / (2 * s + 1)
  let emptyDrift := total / 2
  ((occupiedDrift * occupiedZ +
        bellman 1 occupiedDrift occupiedZ) +
      (emptyDrift * total +
        bellman emptyRate emptyDrift total)) / 2 -
    bellman 1 r (total / (s + 1 / 2))

/-- Normalized child-rate energy at a one-empty-child boundary. -/
def emptyRateIncrement (emptyRate : ℝ) : ℝ :=
  (1 + emptyRate ^ 2) / 2 - 1

private theorem emptyResidual_uniform_eq
    {s r : ℝ} (hs : 0 < s) :
    emptyResidual s r 1 =
      r ^ 2 / 8 - s ^ 2 / 24 +
        g s r ^ 2 * s ^ 2 /
          ((2 * s + 1) * (s + 1 / 2)) +
        g s r * (1 / 2 - r) * (s + 1) /
          (2 * (2 * s + 1) * (s + 1 / 2)) := by
  have htwo : 2 * s + 1 ≠ 0 := by linarith
  have hhalf : s + 1 / 2 ≠ 0 := by linarith
  unfold emptyResidual bellman
  dsimp only
  field_simp [htwo, hhalf]
  unfold g
  ring

private theorem empty_uniform_case
    {s r : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2) :
    emptyResidual s r 1 ≥
      (emptyRateIncrement 1 + s ^ 2) / 1000 := by
  have hg : 0 < g s r := g_pos hr0
  rw [emptyResidual_uniform_eq hs]
  have hrate : emptyRateIncrement 1 = 0 := by
    norm_num [emptyRateIncrement]
  rw [hrate, zero_add]
  by_cases hsHalf : 1 / 2 ≤ s
  · have hden :
        (2 * s + 1) * (s + 1 / 2) ≤ 13 * s ^ 2 := by
      nlinarith [sq_nonneg (s - 1 / 2)]
    have hdenpos : 0 < (2 * s + 1) * (s + 1 / 2) := by
      positivity
    have hsquare :
        g s r ^ 2 / 13 ≤
          g s r ^ 2 * s ^ 2 /
            ((2 * s + 1) * (s + 1 / 2)) := by
      apply (div_le_div_iff₀ (by norm_num : (0 : ℝ) < 13) hdenpos).2
      have hmul :=
        mul_le_mul_of_nonneg_left hden (sq_nonneg (g s r))
      nlinarith
    have hcauchy :=
      weighted_square_bound
        (s := s) (r := r) (lam := 1) (by norm_num) (by norm_num)
    have hlast :
        0 ≤ g s r * (1 / 2 - r) * (s + 1) /
          (2 * (2 * s + 1) * (s + 1 / 2)) := by
      positivity
    simp only [g, one_mul] at hcauchy hsquare hlast ⊢
    nlinarith
  · have hsUpper : s ≤ 1 / 2 := le_of_not_ge hsHalf
    have hdUpper : 2 * s + 1 ≤ (s + 1) ^ 2 := by
      nlinarith [sq_nonneg s]
    have hcoef :
        1 / 3 ≤
          (s + 1) / (2 * (2 * s + 1) * (s + 1 / 2)) := by
      have hdenpos :
          0 < 2 * (2 * s + 1) * (s + 1 / 2) := by
        positivity
      apply (le_div_iff₀ hdenpos).2
      have hbound :
          2 * (s + 1) ^ 2 * (s + 1 / 2) ≤ 3 * (s + 1) := by
        have hfac : 0 ≤ s + 1 := by positivity
        nlinarith [mul_nonneg hfac
          (mul_nonneg (sub_nonneg.mpr hs.le)
            (by linarith : 0 ≤ 1 - s))]
      have hmul :=
        mul_le_mul_of_nonneg_right hdUpper
          (by linarith : 0 ≤ 2 * (s + 1 / 2))
      nlinarith
    have hlast :
        g s r * (1 / 2 - r) / 3 ≤
          g s r * (1 / 2 - r) * (s + 1) /
            (2 * (2 * s + 1) * (s + 1 / 2)) := by
      have hfactor : 0 ≤ g s r * (1 / 2 - r) := by positivity
      calc
        g s r * (1 / 2 - r) / 3 =
            (g s r * (1 / 2 - r)) * (1 / 3) := by ring
        _ ≤ (g s r * (1 / 2 - r)) *
              ((s + 1) /
                (2 * (2 * s + 1) * (s + 1 / 2))) :=
          mul_le_mul_of_nonneg_left hcoef hfactor
        _ = g s r * (1 / 2 - r) * (s + 1) /
              (2 * (2 * s + 1) * (s + 1 / 2)) := by ring
    have hcore :
        s ^ 2 / 12 ≤ r ^ 2 / 8 - s ^ 2 / 24 +
          (s + r) * (1 / 2 - r) / 3 := by
      have hleft : 0 ≤ r + s := by linarith
      have hright : 0 ≤ 4 - 5 * r - 3 * s := by linarith
      nlinarith [mul_nonneg hleft hright]
    have hsquare :
        0 ≤ g s r ^ 2 * s ^ 2 /
          ((2 * s + 1) * (s + 1 / 2)) := by
      positivity
    simp only [g] at hlast hsquare ⊢
    nlinarith

private theorem empty_floor_residual_eq
    {s r : ℝ} (hs : 0 < s) :
    emptyResidual s r (g s r) =
      floorR (2 * g s r - 1) (1 - 2 * r) 0 (2 * s) := by
  have hsTwo : 2 * s ≠ 0 := by linarith
  have hsOne : 2 * s + 1 ≠ 0 := by linarith
  have hsHalf : s + 1 / 2 ≠ 0 := by linarith
  unfold emptyResidual floorR floorW floorEta floorEll bellman
  dsimp only
  field_simp [hsTwo, hsOne, hsHalf]
  unfold g
  ring

private theorem empty_floor_case
    {s r : ℝ}
    (hs : 0 < s) (hr0 : -s < r) (hr1 : r ≤ 1 / 2)
    (hg1 : 1 ≤ g s r) :
    emptyResidual s r (g s r) ≥
      (emptyRateIncrement (g s r) + s ^ 2) / 1000 := by
  let K : ℝ := 2 * g s r - 1
  let e : ℝ := 1 - 2 * r
  have hK : 1 ≤ K := by
    dsimp [K]
    linarith
  have hKpos : 0 < K := lt_of_lt_of_le (by norm_num) hK
  have he0 : 0 ≤ e := by
    dsimp [e]
    linarith
  have hsum : K + e = 2 * s := by
    dsimp [K, e]
    unfold g
    ring
  have hEll : floorEll 0 (2 * s) K = 1 := by
    unfold floorEll
    field_simp
    ring
  have hW0 : 0 ≤ floorW 0 (2 * s) K := by
    unfold floorW
    positivity
  have hWUpper :
      floorW 0 (2 * s) K ≤ (K + 1) / (2 * K) := by
    have hdenS : 0 < 2 * (2 * s + 1) := by positivity
    have hdenK : 0 < 2 * K := by positivity
    unfold floorW
    norm_num only [zero_add]
    apply (div_le_div_iff₀ hdenS hdenK).2
    have hKUpper : K ≤ 2 * s + 1 := by
      dsimp [K]
      unfold g
      linarith
    nlinarith
  have hEta :
      (K + e) / (16 + K + e) ≤ floorEta 0 (2 * s) := by
    have hetaEq : floorEta 0 (2 * s) = 1 := by
      unfold floorEta
      field_simp
      ring
    have hdenEq : 16 + K + e = 16 + 2 * s := by
      linarith
    rw [hsum, hdenEq, hetaEq]
    have hden : 0 < 16 + 2 * s := by positivity
    exact (div_le_one hden).2 (by linarith)
  have hResidual :=
    floorR_lower hK he0 (by rw [hEll]; norm_num)
      (by rw [hEll]) hW0 hWUpper hEta
  have hResidual' :
      (K ^ 2 + e ^ 2) / 384 ≤
        emptyResidual s r (g s r) := by
    rw [empty_floor_residual_eq hs]
    simpa [K, e] using hResidual
  have hRate :=
    floor_rate_bound (u := 0) (v := 2 * s) hK he0
      (by rw [hEll]; norm_num) (by rw [hEll])
  have hG : (K + 1) / 2 = g s r := by
    dsimp [K]
    ring
  have hS : (K + e) / 2 = s := by
    rw [hsum]
    ring
  have hRate' :
      emptyRateIncrement (g s r) + s ^ 2 ≤ K ^ 2 + e ^ 2 := by
    simpa [emptyRateIncrement, hEll, hG, hS] using hRate
  have henergy : 0 ≤ K ^ 2 + e ^ 2 := by positivity
  calc
    (emptyRateIncrement (g s r) + s ^ 2) / 1000
        ≤ (K ^ 2 + e ^ 2) / 1000 := by
          exact div_le_div_of_nonneg_right hRate' (by norm_num)
    _ ≤ (K ^ 2 + e ^ 2) / 384 := by
          nlinarith
    _ ≤ emptyResidual s r (g s r) := hResidual'

end Normalized

/-! ## Concrete local policy -/

/-- The left side of the manuscript's local Bellman inequality. -/
def localResidual (a p h : ℝ) (x y : ℕ) : ℝ :=
  ((discrepancyLeft a p h x y * regularizedMassLeft a p x y +
        bellman (rateLeft a p h x y) (discrepancyLeft a p h x y)
          (regularizedMassLeft a p x y)) +
      (discrepancyRight a p h x y * regularizedMassRight a p x y +
        bellman (rateRight a p h x y) (discrepancyRight a p h x y)
          (regularizedMassRight a p x y))) / 2 -
    bellman h (discrepancy a p h x y) (regularizedMass a p x y)

/-- The rate increment plus squared deletion bias in the local inequality. -/
def localEnergy (a p h : ℝ) (x y : ℕ) : ℝ :=
  (rateLeft a p h x y ^ 2 + rateRight a p h x y ^ 2) / 2 -
    h ^ 2 + bias a p h x y ^ 2 / a ^ 2

private theorem discrepancy_swap (a p h : ℝ) (x y : ℕ) :
    discrepancy a p h y x = discrepancy a p h x y := by
  unfold discrepancy
  rw [parentMass_swap]

private theorem regularizedMass_swap (a p : ℝ) (x y : ℕ) :
    regularizedMass a p y x = regularizedMass a p x y := by
  simp [regularizedMass, inventory, add_comm]

private theorem discrepancyLeft_swap (a p h : ℝ) (x y : ℕ) :
    discrepancyLeft a p h y x = discrepancyRight a p h x y := by
  unfold discrepancyLeft discrepancyRight
  rw [massLeft_swap]

private theorem discrepancyRight_swap (a p h : ℝ) (x y : ℕ) :
    discrepancyRight a p h y x = discrepancyLeft a p h x y := by
  unfold discrepancyLeft discrepancyRight
  rw [massRight_swap]

private theorem regularizedMassLeft_swap (a p : ℝ) (x y : ℕ) :
    regularizedMassLeft a p y x = regularizedMassRight a p x y := by
  rfl

private theorem regularizedMassRight_swap (a p : ℝ) (x y : ℕ) :
    regularizedMassRight a p y x = regularizedMassLeft a p x y := by
  rfl

private theorem localResidual_swap (a p h : ℝ) (x y : ℕ) :
    localResidual a p h y x = localResidual a p h x y := by
  unfold localResidual
  rw [discrepancyLeft_swap a p h x y,
    discrepancyRight_swap a p h x y,
    regularizedMassLeft_swap a p x y,
    regularizedMassRight_swap a p x y,
    rateLeft_swap a p h x y, rateRight_swap a p h x y,
    discrepancy_swap a p h x y, regularizedMass_swap a p x y]
  ring

private theorem localEnergy_swap (a p h : ℝ) (x y : ℕ) :
    localEnergy a p h y x = localEnergy a p h x y := by
  unfold localEnergy
  rw [rateLeft_swap a p h x y, rateRight_swap a p h x y,
    bias_swap a p h x y]
  ring

private theorem bellman_scale (c u t Z : ℝ) :
    bellman (c * u) (c * t) (c * Z) = c ^ 2 * bellman u t Z := by
  unfold bellman
  ring

private theorem discrepancy_scale
    {a p h : ℝ} {x y : ℕ} (hh : 0 < h) :
    discrepancy a p h x y =
      h * (discrepancy a p h x y / h) := by
  field_simp [hh.ne']

private theorem discrepancyLeft_normalization
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    discrepancyLeft a p h x y =
      h * Normalized.tPlus
        (discrepancy a p h x y / h)
        (bias a p h x y / (a * h)) := by
  rw [LocalPolicy.discrepancyLeft_eq]
  unfold Normalized.tPlus
  field_simp [ha.ne', hh.ne'] <;> ring

private theorem discrepancyRight_normalization
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    discrepancyRight a p h x y =
      h * Normalized.tMinus
        (discrepancy a p h x y / h)
        (bias a p h x y / (a * h)) := by
  rw [LocalPolicy.discrepancyRight_eq]
  unfold Normalized.tMinus
  field_simp [ha.ne', hh.ne'] <;> ring

private theorem rateLeft_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    rateLeft a p h x y =
      h * Normalized.hPlus
        (inventory x y / a)
        (((x : ℝ) - y) / inventory x y)
        (bias a p h x y / (a * h)) := by
  have hxr : 0 < (x : ℝ) := by exact_mod_cast hx
  have hsum : x + y ≠ 0 := by omega
  have hN : 0 < inventory x y := inventory_pos hsum
  unfold rateLeft
  rw [if_neg hsum, if_neg hx.ne']
  unfold massLeft parentMass Normalized.hPlus inventory
  field_simp [ha.ne', hh.ne', hxr.ne', hN.ne']
  ring

private theorem rateRight_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    rateRight a p h x y =
      h * Normalized.hMinus
        (inventory x y / a)
        (((x : ℝ) - y) / inventory x y)
        (bias a p h x y / (a * h)) := by
  have hyr : 0 < (y : ℝ) := by exact_mod_cast hy
  have hsum : x + y ≠ 0 := by omega
  have hN : 0 < inventory x y := inventory_pos hsum
  unfold rateRight
  rw [if_neg hsum, if_neg hy.ne']
  unfold massRight parentMass Normalized.hMinus inventory
  field_simp [ha.ne', hh.ne', hyr.ne', hN.ne']
  ring

private theorem regularizedMassLeft_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    regularizedMassLeft a p x y =
      h * Normalized.ZPlus
        (inventory x y / a)
        (discrepancy a p h x y / h)
        (((x : ℝ) - y) / inventory x y) := by
  have hNnonneg := inventory_nonneg x y
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hNden : 0 < inventory x y + a / 2 := by linarith
  have hxden : 0 < (x : ℝ) + a / 2 := by positivity
  unfold regularizedMassLeft Normalized.ZPlus Normalized.g
    discrepancy parentMass inventory
  field_simp [ha.ne', hh.ne', hN.ne', hNden.ne', hxden.ne']
  <;> ring_nf
  <;> field_simp [ha.ne', hh.ne', hN.ne', hNden.ne', hxden.ne']
  <;> ring

private theorem regularizedMassRight_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    regularizedMassRight a p x y =
      h * Normalized.ZMinus
        (inventory x y / a)
        (discrepancy a p h x y / h)
        (((x : ℝ) - y) / inventory x y) := by
  have hNnonneg := inventory_nonneg x y
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hNden : 0 < inventory x y + a / 2 := by linarith
  have hyden : 0 < (y : ℝ) + a / 2 := by positivity
  unfold regularizedMassRight Normalized.ZMinus Normalized.g
    discrepancy parentMass inventory
  field_simp [ha.ne', hh.ne', hN.ne', hNden.ne', hyden.ne']
  <;> ring_nf
  <;> field_simp [ha.ne', hh.ne', hN.ne', hNden.ne', hyden.ne']
  <;> ring

private theorem regularizedMass_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) :
    regularizedMass a p x y =
      h * Normalized.ZParent
        (inventory x y / a)
        (discrepancy a p h x y / h) := by
  have hNnonneg := inventory_nonneg x y
  have hden : 0 < inventory x y + a / 2 := by linarith
  unfold regularizedMass Normalized.ZParent Normalized.g
    discrepancy parentMass
  field_simp [ha.ne', hh.ne', hden.ne']
  ring

private theorem parentBellman_normalization
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a) (hh : 0 < h) :
    bellman h (discrepancy a p h x y) (regularizedMass a p x y) =
      h ^ 2 * bellman 1
        (discrepancy a p h x y / h)
        (Normalized.ZParent
          (inventory x y / a)
          (discrepancy a p h x y / h)) := by
  rw [regularizedMass_normalization ha hh]
  conv_lhs =>
    congr
    · rw [show h = h * 1 by ring]
    · rw [discrepancy_scale hh]
  exact bellman_scale h 1
    (discrepancy a p h x y / h)
    (Normalized.ZParent
      (inventory x y / a)
      (discrepancy a p h x y / h))

private theorem positive_residual_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    localResidual a p h x y =
      h ^ 2 *
        Normalized.residual
          (inventory x y / a)
          (discrepancy a p h x y / h)
          (((x : ℝ) - y) / inventory x y)
          (bias a p h x y / (a * h)) := by
  unfold localResidual Normalized.residual
  rw [rateLeft_normalization ha hh hx hy,
    rateRight_normalization ha hh hx hy,
    discrepancyLeft_normalization ha hh,
    discrepancyRight_normalization ha hh,
    regularizedMassLeft_normalization ha hh hx hy,
    regularizedMassRight_normalization ha hh hx hy,
    parentBellman_normalization ha hh]
  simp only [bellman_scale]
  ring

private theorem positive_energy_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    localEnergy a p h x y =
      h ^ 2 *
        (Normalized.rateIncrement
            (inventory x y / a)
            (((x : ℝ) - y) / inventory x y)
            (bias a p h x y / (a * h)) +
          (bias a p h x y / (a * h)) ^ 2) := by
  unfold localEnergy Normalized.rateIncrement
  rw [rateLeft_normalization ha hh hx hy,
    rateRight_normalization ha hh hx hy]
  field_simp [ha.ne', hh.ne'] <;> ring

private theorem feedbackCandidate_normalization
    {a h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    feedbackCandidate a h x y / (a * h) =
      Normalized.feedback
        (inventory x y / a)
        (((x : ℝ) - y) / inventory x y) := by
  have hxr : 0 < (x : ℝ) := by exact_mod_cast hx
  have hyr : 0 < (y : ℝ) := by exact_mod_cast hy
  have hN : 0 < inventory x y := inventory_pos (by omega)
  unfold feedbackCandidate parentMass Normalized.feedback Normalized.A
    Normalized.lambda inventory
  field_simp [ha.ne', hh.ne', hxr.ne', hyr.ne', hN.ne']
  <;> ring_nf
  <;> field_simp [ha.ne', hh.ne', hxr.ne', hyr.ne', hN.ne']
  <;> ring

private theorem uniformCandidate_normalization
    {a h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    uniformCandidate h x y / (a * h) =
      Normalized.uniform
        (inventory x y / a)
        (((x : ℝ) - y) / inventory x y) := by
  have hN : 0 < inventory x y := inventory_pos (by omega)
  unfold uniformCandidate parentMass Normalized.uniform inventory
  field_simp [ha.ne', hh.ne', hN.ne']
  <;> ring

private theorem floorCandidate_normalization
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) (hy : 0 < y) :
    floorCandidate a p h x y / (a * h) =
      Normalized.floorCap
        (inventory x y / a)
        (discrepancy a p h x y / h)
        (((x : ℝ) - y) / inventory x y) := by
  have hyr : 0 < (y : ℝ) := by exact_mod_cast hy
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hden : 0 < 2 * (y : ℝ) + a := by positivity
  unfold floorCandidate discrepancy parentMass Normalized.floorCap inventory
  field_simp [ha.ne', hh.ne', hyr.ne', hN.ne', hden.ne']
  <;> ring_nf
  <;> field_simp [ha.ne', hh.ne', hyr.ne', hN.ne', hden.ne']
  <;> ring

private theorem ordered_positive_case
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (hxy : y ≤ x) (hx : 0 < x) (hy : 0 < y)
    (ht : discrepancy a p h x y ≤ h / 2) :
    localResidual a p h x y ≥ localEnergy a p h x y / 1000 := by
  let s : ℝ := inventory x y / a
  let r : ℝ := discrepancy a p h x y / h
  let ρ : ℝ := ((x : ℝ) - y) / inventory x y
  let z : ℝ := bias a p h x y / (a * h)
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hs : 0 < s := by
    dsimp [s]
    positivity
  have hr0 : -s < r := by
    dsimp [s, r]
    unfold discrepancy parentMass
    field_simp [ha.ne', hh.ne']
    nlinarith
  have hr1 : r ≤ 1 / 2 := by
    dsimp [r]
    exact (div_le_iff₀ hh).2 (by nlinarith)
  have hρ0 : 0 ≤ ρ := by
    dsimp [ρ]
    apply div_nonneg
    · exact sub_nonneg.mpr (by exact_mod_cast hxy)
    · exact hN.le
  have hρ1 : ρ < 1 := by
    dsimp [ρ]
    apply (div_lt_one hN).2
    have hyR : 0 < (y : ℝ) := by exact_mod_cast hy
    unfold inventory
    linarith
  have hResidual :
      localResidual a p h x y =
        h ^ 2 * Normalized.residual s r ρ z := by
    simpa [s, r, ρ, z] using
      positive_residual_normalization ha hh hx hy
  have hEnergy :
      localEnergy a p h x y =
        h ^ 2 * (Normalized.rateIncrement s ρ z + z ^ 2) := by
    simpa [s, ρ, z] using positive_energy_normalization ha hh hx hy
  have hnormalized :
      Normalized.residual s r ρ z ≥
        (Normalized.rateIncrement s ρ z + z ^ 2) / 1000 := by
    by_cases heq : x = y
    · subst x
      have hb : bias a p h y y = 0 := by
        simp [bias, orderedBias]
      have hρ : ρ = 0 := by
        simp [ρ, inventory]
      have hz : z = 0 := by
        simp [z, hb]
      rw [hρ, hz]
      exact Normalized.equal_case hs hr0 hr1
    · have hlt : y < x := lt_of_le_of_ne hxy (Ne.symm heq)
      have hb :
          bias a p h x y =
            min (feedbackCandidate a h x y)
              (min (uniformCandidate h x y)
                (floorCandidate a p h x y)) := by
        unfold bias
        rw [if_pos hxy]
        unfold orderedBias
        rw [if_neg heq, if_neg (by omega : x + y ≠ 0),
          if_neg hy.ne']
      have hah : 0 ≤ a * h := (mul_pos ha hh).le
      have hzChoice :
          z =
            min (Normalized.feedback s ρ)
              (min (Normalized.uniform s ρ)
                (Normalized.floorCap s r ρ)) := by
        dsimp [z]
        rw [hb, ← min_div_div_right hah,
          ← min_div_div_right hah]
        rw [feedbackCandidate_normalization ha hh hx hy,
          uniformCandidate_normalization ha hh hx hy,
          floorCandidate_normalization ha hh hx hy]
      rw [hzChoice]
      exact Normalized.threeCap_case hs hr0 hr1 hρ0 hρ1
  rw [hResidual, hEnergy]
  have hscaled :=
    mul_le_mul_of_nonneg_left hnormalized (sq_nonneg h)
  calc
    h ^ 2 * (Normalized.rateIncrement s ρ z + z ^ 2) / 1000 =
        h ^ 2 *
          ((Normalized.rateIncrement s ρ z + z ^ 2) / 1000) := by ring
    _ ≤ h ^ 2 * Normalized.residual s r ρ z := hscaled

private theorem ordered_empty_residual_normalization
    {a p h : ℝ} {x : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) :
    localResidual a p h x 0 =
      h ^ 2 *
        Normalized.emptyResidual
          ((x : ℝ) / a)
          (discrepancy a p h x 0 / h)
          (rateRight a p h x 0 / h) := by
  have hx0 : x ≠ 0 := hx.ne'
  have hsum : x + 0 ≠ 0 := by omega
  have hxr : 0 < (x : ℝ) := by exact_mod_cast hx
  have hb : bias a p h x 0 = parentMass h x 0 := by
    simp [bias, orderedBias, hx0]
  have hRL : rateLeft a p h x 0 = h := by
    unfold rateLeft
    rw [if_neg hsum, if_neg hx0]
    unfold massLeft
    rw [hb]
    simp [parentMass, inventory, hx0]
  have hRR : rateRight a p h x 0 = max h (p / a) := by
    unfold rateRight
    rw [if_neg hsum, if_pos rfl]
  unfold localResidual Normalized.emptyResidual
  dsimp only
  rw [hRL, hRR]
  unfold discrepancyLeft discrepancyRight regularizedMassLeft
    regularizedMassRight regularizedMass discrepancy massLeft massRight
    Normalized.g bellman
  rw [hb]
  unfold parentMass inventory
  field_simp [ha.ne', hh.ne', hxr.ne']
  <;> ring_nf
  <;> field_simp [ha.ne', hh.ne', hxr.ne']
  <;> ring

private theorem ordered_empty_energy_normalization
    {a p h : ℝ} {x : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hx : 0 < x) :
    localEnergy a p h x 0 =
      h ^ 2 *
        (Normalized.emptyRateIncrement
            (rateRight a p h x 0 / h) +
          ((x : ℝ) / a) ^ 2) := by
  have hx0 : x ≠ 0 := hx.ne'
  have hsum : x + 0 ≠ 0 := by omega
  have hb : bias a p h x 0 = parentMass h x 0 := by
    simp [bias, orderedBias, hx0]
  have hRL : rateLeft a p h x 0 = h := by
    unfold rateLeft
    rw [if_neg hsum, if_neg hx0]
    unfold massLeft
    rw [hb]
    simp [parentMass, inventory, hx0]
  unfold localEnergy Normalized.emptyRateIncrement
  rw [hRL]
  rw [hb]
  unfold parentMass inventory
  field_simp [ha.ne', hh.ne']
  ring

private theorem empty_total_normalization
    {a p h : ℝ} {x : ℕ}
    (ha : 0 < a) (hh : 0 < h) :
    Normalized.g ((x : ℝ) / a)
        (discrepancy a p h x 0 / h) =
      p / (a * h) := by
  unfold Normalized.g discrepancy parentMass inventory
  field_simp [ha.ne', hh.ne']
  ring

private theorem ordered_one_empty_case
    {a p h : ℝ} {x : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h) (hx : 0 < x)
    (ht : discrepancy a p h x 0 ≤ h / 2) :
    localResidual a p h x 0 ≥ localEnergy a p h x 0 / 1000 := by
  let s : ℝ := (x : ℝ) / a
  let r : ℝ := discrepancy a p h x 0 / h
  let emptyRate : ℝ := rateRight a p h x 0 / h
  have hs : 0 < s := by
    dsimp [s]
    positivity
  have hr0 : -s < r := by
    dsimp [s, r]
    unfold discrepancy parentMass inventory
    field_simp [ha.ne', hh.ne']
    norm_num at *
    nlinarith
  have hr1 : r ≤ 1 / 2 := by
    dsimp [r]
    exact (div_le_iff₀ hh).2 (by nlinarith)
  have hResidual :
      localResidual a p h x 0 =
        h ^ 2 * Normalized.emptyResidual s r emptyRate := by
    simpa [s, r, emptyRate] using
      ordered_empty_residual_normalization ha hh hx
  have hEnergy :
      localEnergy a p h x 0 =
        h ^ 2 *
          (Normalized.emptyRateIncrement emptyRate + s ^ 2) := by
    simpa [s, emptyRate] using
      ordered_empty_energy_normalization ha hh hx
  have hnormalized :
      Normalized.emptyResidual s r emptyRate ≥
        (Normalized.emptyRateIncrement emptyRate + s ^ 2) / 1000 := by
    by_cases hsmall : p / a ≤ h
    · have hRate : emptyRate = 1 := by
        dsimp [emptyRate]
        unfold rateRight
        rw [if_neg (by omega : x + 0 ≠ 0), if_pos rfl,
          max_eq_left hsmall]
        field_simp [hh.ne']
      rw [hRate]
      exact Normalized.empty_uniform_case hs hr0 hr1
    · have hlarge : h ≤ p / a := le_of_not_ge hsmall
      have hRate :
          emptyRate = Normalized.g s r := by
        dsimp [emptyRate]
        unfold rateRight
        rw [if_neg (by omega : x + 0 ≠ 0), if_pos rfl,
          max_eq_right hlarge]
        rw [empty_total_normalization ha hh]
        ring
      have hg1 : 1 ≤ Normalized.g s r := by
        rw [← hRate]
        dsimp [emptyRate]
        unfold rateRight
        rw [if_neg (by omega : x + 0 ≠ 0), if_pos rfl,
          max_eq_right hlarge]
        apply (le_div_iff₀ hh).2
        simpa using hlarge
      rw [hRate]
      exact Normalized.empty_floor_case hs hr0 hr1 hg1
  rw [hResidual, hEnergy]
  have hscaled :=
    mul_le_mul_of_nonneg_left hnormalized (sq_nonneg h)
  calc
    h ^ 2 * (Normalized.emptyRateIncrement emptyRate + s ^ 2) / 1000 =
        h ^ 2 *
          ((Normalized.emptyRateIncrement emptyRate + s ^ 2) / 1000) := by
            ring
    _ ≤ h ^ 2 * Normalized.emptyResidual s r emptyRate := hscaled

private theorem empty_parent_residual_eq
    {a p h : ℝ} (ha : 0 < a) :
    localResidual a p h 0 0 =
      h * (p / a) / 2 - 7 * (p / a) ^ 2 / 8 := by
  unfold localResidual discrepancyLeft discrepancyRight
    regularizedMassLeft regularizedMassRight regularizedMass
    discrepancy massLeft massRight rateLeft rateRight bias orderedBias
    parentMass inventory bellman
  simp only [Nat.cast_zero, zero_add, add_zero, le_refl, if_pos,
    max_self]
  field_simp [ha.ne']
  ring

private theorem empty_parent_energy_eq (a p h : ℝ) :
    localEnergy a p h 0 0 = 0 := by
  unfold localEnergy rateLeft rateRight bias orderedBias parentMass inventory
  norm_num

private theorem empty_parent_case
    {a p h : ℝ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h 0 0 ≤ h / 2) :
    localResidual a p h 0 0 ≥ localEnergy a p h 0 0 / 1000 := by
  have ht' : p / a ≤ h / 2 := by
    simpa [discrepancy, parentMass, inventory] using ht
  have ht0 : 0 ≤ p / a := by positivity
  have hproduct :
      0 ≤ (p / a) * (h / 2 - p / a) := by positivity
  rw [empty_parent_residual_eq ha, empty_parent_energy_eq]
  norm_num
  nlinarith [sq_nonneg (p / a)]

private theorem ordered_case
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (hxy : y ≤ x)
    (ht : discrepancy a p h x y ≤ h / 2) :
    localResidual a p h x y ≥ localEnergy a p h x y / 1000 := by
  by_cases hy : y = 0
  · subst y
    by_cases hx : x = 0
    · subst x
      exact empty_parent_case ha hp hh ht
    · exact ordered_one_empty_case ha hp hh (Nat.pos_of_ne_zero hx) ht
  · have hypos : 0 < y := Nat.pos_of_ne_zero hy
    have hxpos : 0 < x := lt_of_lt_of_le hypos hxy
    exact ordered_positive_case ha hp hh hxy hxpos hypos ht

/--
The concrete local Bellman inequality from Lemma `lem:local` of the v5
manuscript, including positive, one-empty, and empty-parent nodes.
-/
theorem local_bellman_inequality
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h x y ≤ h / 2) :
    localResidual a p h x y ≥ localEnergy a p h x y / 1000 := by
  by_cases hxy : y ≤ x
  · exact ordered_case ha hp hh hxy ht
  · have hyx : x ≤ y := Nat.le_of_not_ge hxy
    have htSwap : discrepancy a p h y x ≤ h / 2 := by
      rwa [discrepancy_swap]
    have hs := ordered_case ha hp hh hyx htSwap
    rwa [localResidual_swap, localEnergy_swap] at hs

end

end FD1D.V5.LocalBellman


==> anc/lean-formalization/FD1D/V5/LocalInvariants.lean <==
import FD1D.V5.LocalPolicy

/-!
# Feasibility and invariant domain of the v5 local policy
-/

namespace FD1D.V5.LocalPolicy

noncomputable section

theorem discrepancy_le_half_iff_regularizedMass_le
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a) :
    discrepancy a p h x y ≤ h / 2 ↔
      regularizedMass a p x y ≤ h := by
  have hden : 0 < inventory x y + a / 2 := by
    have := inventory_nonneg x y
    linarith
  unfold discrepancy regularizedMass parentMass
  constructor
  · intro ht
    apply (div_le_iff₀ hden).2
    have hmul := (div_le_iff₀ ha).1 ht
    nlinarith
  · intro hZ
    apply (div_le_iff₀ ha).2
    have hmul := (div_le_iff₀ hden).1 hZ
    nlinarith

theorem parent_interval_bound
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a)
    (ht : discrepancy a p h x y ≤ h / 2) :
    p ≤ h * (inventory x y + a / 2) := by
  have hden : 0 < inventory x y + a / 2 := by
    have := inventory_nonneg x y
    linarith
  have hZ :=
    (discrepancy_le_half_iff_regularizedMass_le ha).1 ht
  have := (div_le_iff₀ hden).1 hZ
  nlinarith

private theorem orderedBias_eq_caps
    {a p h : ℝ} {x y : ℕ}
    (hxy : y < x) (hy : 0 < y) :
    orderedBias a p h x y =
      min (feedbackCandidate a h x y)
        (min (uniformCandidate h x y) (floorCandidate a p h x y)) := by
  unfold orderedBias
  rw [if_neg (by omega : x ≠ y)]
  rw [if_neg (by omega : x + y ≠ 0)]
  rw [if_neg (by omega : y ≠ 0)]

private theorem feedbackCandidate_nonneg
    {a h : ℝ} {x y : ℕ}
    (ha : 0 ≤ a) (hh : 0 ≤ h) (hxy : y ≤ x) (hy : 0 < y) :
    0 ≤ feedbackCandidate a h x y := by
  have hx : 0 < (x : ℝ) := by exact_mod_cast lt_of_lt_of_le hy hxy
  have hy' : 0 < (y : ℝ) := by exact_mod_cast hy
  have hN : 0 ≤ inventory x y := inventory_nonneg x y
  have hgap : 0 ≤ (x : ℝ) - y := by
    exact sub_nonneg.mpr (by exact_mod_cast hxy)
  unfold feedbackCandidate parentMass
  positivity

private theorem uniformCandidate_nonneg
    {h : ℝ} {x y : ℕ}
    (hh : 0 ≤ h) (hxy : y ≤ x) (hy : 0 < y) :
    0 ≤ uniformCandidate h x y := by
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hgap : 0 ≤ (x : ℝ) - y := by
    exact sub_nonneg.mpr (by exact_mod_cast hxy)
  unfold uniformCandidate parentMass
  positivity

private theorem floorCandidate_pos
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hxy : y ≤ x) (hy : 0 < y)
    (ht : discrepancy a p h x y ≤ h / 2) :
    0 < floorCandidate a p h x y := by
  have hx : 0 < (x : ℝ) := by exact_mod_cast lt_of_lt_of_le hy hxy
  have hy' : 0 < (y : ℝ) := by exact_mod_cast hy
  have hden : 0 < 2 * (y : ℝ) + a := by positivity
  have hp := parent_interval_bound ha ht
  unfold floorCandidate parentMass inventory at *
  apply sub_pos.mpr
  apply (div_lt_iff₀ hden).2
  nlinarith [mul_pos ha (mul_pos hh hx)]

theorem orderedBias_nonneg
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hxy : y ≤ x)
    (ht : discrepancy a p h x y ≤ h / 2) :
    0 ≤ orderedBias a p h x y := by
  by_cases heq : x = y
  · simp [orderedBias, heq]
  have hlt : y < x := lt_of_le_of_ne hxy (Ne.symm heq)
  by_cases hy : y = 0
  · subst y
    have hx : x ≠ 0 := by omega
    simp [orderedBias, hx, parentMass, inventory, hh.le]
    positivity
  · have hypos : 0 < y := Nat.pos_of_ne_zero hy
    rw [orderedBias_eq_caps hlt hypos]
    apply le_min
    · exact feedbackCandidate_nonneg ha.le hh.le hxy hypos
    · apply le_min
      · exact uniformCandidate_nonneg hh.le hxy hypos
      · exact (floorCandidate_pos ha hh hxy hypos ht).le

theorem bias_nonneg_of_ordered
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hh : 0 < h) (hxy : y ≤ x)
    (ht : discrepancy a p h x y ≤ h / 2) :
    0 ≤ bias a p h x y := by
  rw [bias, if_pos hxy]
  exact orderedBias_nonneg ha hh hxy ht

theorem orderedBias_le_uniform
    {a p h : ℝ} {x y : ℕ}
    (hxy : y ≤ x) (hy : 0 < y) :
    orderedBias a p h x y ≤ uniformCandidate h x y := by
  by_cases heq : x = y
  · subst x
    simp [orderedBias, uniformCandidate]
  · rw [orderedBias_eq_caps (lt_of_le_of_ne hxy (Ne.symm heq)) hy]
    exact (min_le_right _ _).trans (min_le_left _ _)

theorem orderedBias_lt_parentMass_of_pos
    {a p h : ℝ} {x y : ℕ}
    (hh : 0 < h) (hxy : y ≤ x) (hy : 0 < y) :
    orderedBias a p h x y < parentMass h x y := by
  have hN : 0 < inventory x y := inventory_pos (by omega)
  have hq : 0 < parentMass h x y := mul_pos hN hh
  by_cases heq : x = y
  · subst x
    simpa [orderedBias] using hq
  have hbU : orderedBias a p h x y ≤ uniformCandidate h x y :=
    orderedBias_le_uniform (a := a) (p := p) (h := h) hxy hy
  have hgap :
      ((x : ℝ) - y) / inventory x y < 1 := by
    have hy' : 0 < (y : ℝ) := by exact_mod_cast hy
    apply (div_lt_one hN).2
    unfold inventory
    linarith
  unfold uniformCandidate at hbU
  calc
    orderedBias a p h x y
        ≤ parentMass h x y * ((x : ℝ) - y) /
            inventory x y := hbU
    _ = parentMass h x y *
          (((x : ℝ) - y) / inventory x y) := by ring
    _ < parentMass h x y * 1 :=
      mul_lt_mul_of_pos_left hgap hq
    _ = parentMass h x y := mul_one _

private theorem child_regularized_le_rate
    {a p q : ℝ} {n : ℕ}
    (ha : 0 < a) (hn : 0 < n)
    (hmass : p * (n : ℝ) ≤ q * (2 * (n : ℝ) + a)) :
    (p / 2) / ((n : ℝ) + a / 2) ≤ q / n := by
  have hn' : 0 < (n : ℝ) := by exact_mod_cast hn
  have hden : 0 < 2 * (n : ℝ) + a := by positivity
  have heq : (p / 2) / ((n : ℝ) + a / 2) =
      p / (2 * (n : ℝ) + a) := by
    field_simp
  rw [heq]
  exact (div_le_div_iff₀ hden hn').2 hmass

private theorem ordered_child_invariants
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (hxy : y ≤ x)
    (ht : discrepancy a p h x y ≤ h / 2) :
    regularizedMassLeft a p x y ≤ rateLeft a p h x y ∧
      regularizedMassRight a p x y ≤ rateRight a p h x y := by
  by_cases hy : y = 0
  · subst y
    by_cases hx0 : x = 0
    · subst x
      have ht' : p / a ≤ h / 2 := by
        simpa [discrepancy, parentMass, inventory] using ht
      have heq : p / 2 / (a / 2) = p / a := by
        field_simp
      constructor <;>
        simp [regularizedMassLeft, regularizedMassRight, rateLeft,
          rateRight, heq] <;>
        linarith
    have hx : 0 < x := Nat.pos_of_ne_zero hx0
    have hsum : x + 0 ≠ 0 := by omega
    have hb : bias a p h x 0 = parentMass h x 0 := by
      simp [bias, orderedBias, hxy, hx.ne']
    have hML : massLeft a p h x 0 = parentMass h x 0 := by
      simp [massLeft, hb]
    have hMR : massRight a p h x 0 = 0 := by
      simp [massRight, hb]
    constructor
    · rw [rateLeft, if_neg hsum, if_neg (by omega : x ≠ 0), hML]
      apply child_regularized_le_rate ha hx
      have hpbound := parent_interval_bound ha ht
      unfold parentMass inventory at *
      nlinarith [mul_nonneg hp.le (Nat.cast_nonneg x)]
    · rw [rateRight, if_neg hsum, if_pos rfl]
      unfold regularizedMassRight
      have heq : (p / 2) / ((0 : ℝ) + a / 2) = p / a := by
        field_simp
        ring
      norm_num only [Nat.cast_zero, zero_add] at *
      rw [heq]
      exact le_max_right _ _
  · have hypos : 0 < y := Nat.pos_of_ne_zero hy
    have hxpos : 0 < x := lt_of_lt_of_le hypos hxy
    have hsum : x + y ≠ 0 := by omega
    have hb0 := bias_nonneg_of_ordered ha hh hxy ht
    have hbU : bias a p h x y ≤ uniformCandidate h x y := by
      rw [bias, if_pos hxy]
      exact orderedBias_le_uniform hxy hypos
    have hbF : bias a p h x y ≤ floorCandidate a p h x y := by
      rw [bias, if_pos hxy]
      by_cases heq : x = y
      · subst x
        simpa [orderedBias] using
          (floorCandidate_pos ha hh (le_refl y) hypos ht).le
      · rw [orderedBias_eq_caps (lt_of_le_of_ne hxy (Ne.symm heq)) hypos]
        exact (min_le_right _ _).trans (min_le_right _ _)
    have hq0 : 0 ≤ parentMass h x y := by
      exact mul_nonneg (inventory_nonneg x y) hh.le
    have hMLhalf : parentMass h x y / 2 ≤ massLeft a p h x y := by
      unfold massLeft
      nlinarith
    have hMRfloor :
        p * (y : ℝ) ≤
          massRight a p h x y * (2 * (y : ℝ) + a) := by
      unfold floorCandidate at hbF
      unfold massRight
      have hden : 0 < 2 * (y : ℝ) + a := by positivity
      have hmul := (div_le_iff₀ hden).1 (show
        2 * p * (y : ℝ) / (2 * (y : ℝ) + a) ≤
          parentMass h x y - bias a p h x y by linarith)
      nlinarith
    have hMLfloor :
        p * (x : ℝ) ≤
          massLeft a p h x y * (2 * (x : ℝ) + a) := by
      have hpbound := parent_interval_bound ha ht
      have hfactor : 0 ≤ 2 * (x : ℝ) + a := by positivity
      have hx' : 0 ≤ (x : ℝ) := Nat.cast_nonneg x
      have hy' : 0 ≤ (y : ℝ) := Nat.cast_nonneg y
      have hpMul := mul_le_mul_of_nonneg_right hpbound hx'
      have hmassMul := mul_le_mul_of_nonneg_right hMLhalf hfactor
      unfold parentMass inventory at hpMul hmassMul
      nlinarith [mul_nonneg hh.le hy']
    constructor
    · rw [rateLeft, if_neg hsum, if_neg (by omega : x ≠ 0)]
      exact child_regularized_le_rate ha hxpos hMLfloor
    · rw [rateRight, if_neg hsum, if_neg hy]
      exact child_regularized_le_rate ha hypos hMRfloor

theorem massLeft_eq_count_mul_rateLeft
    (a p h : ℝ) (x y : ℕ) :
    massLeft a p h x y = (x : ℝ) * rateLeft a p h x y := by
  by_cases hzero : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    simp [massLeft, rateLeft, bias, orderedBias, parentMass, inventory]
  · by_cases hx : x = 0
    · subst x
      have hy : y ≠ 0 := by omega
      have hxy : ¬y ≤ 0 := by omega
      simp [massLeft, rateLeft, bias, orderedBias, hzero, hy, hxy,
        parentMass, inventory]
    · rw [rateLeft, if_neg hzero, if_neg hx]
      field_simp

theorem massRight_eq_count_mul_rateRight
    (a p h : ℝ) (x y : ℕ) :
    massRight a p h x y = (y : ℝ) * rateRight a p h x y := by
  calc
    massRight a p h x y = massLeft a p h y x :=
      (massLeft_swap a p h x y).symm
    _ = (y : ℝ) * rateLeft a p h y x :=
      massLeft_eq_count_mul_rateLeft a p h y x
    _ = (y : ℝ) * rateRight a p h x y := by
      rw [rateLeft_swap]

private theorem discrepancyLeft_le_half_of_regularized
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a)
    (hZ : regularizedMassLeft a p x y ≤ rateLeft a p h x y) :
    discrepancyLeft a p h x y ≤ rateLeft a p h x y / 2 := by
  have hden : 0 < (x : ℝ) + a / 2 := by positivity
  have hmul := (div_le_iff₀ hden).1 hZ
  unfold regularizedMassLeft at hmul
  unfold discrepancyLeft
  apply (div_le_iff₀ ha).2
  rw [massLeft_eq_count_mul_rateLeft]
  nlinarith

private theorem discrepancyRight_le_half_of_regularized
    {a p h : ℝ} {x y : ℕ} (ha : 0 < a)
    (hZ : regularizedMassRight a p x y ≤ rateRight a p h x y) :
    discrepancyRight a p h x y ≤ rateRight a p h x y / 2 := by
  have hden : 0 < (y : ℝ) + a / 2 := by positivity
  have hmul := (div_le_iff₀ hden).1 hZ
  unfold regularizedMassRight at hmul
  unfold discrepancyRight
  apply (div_le_iff₀ ha).2
  rw [massRight_eq_count_mul_rateRight]
  nlinarith

theorem child_invariants
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h x y ≤ h / 2) :
    discrepancyLeft a p h x y ≤ rateLeft a p h x y / 2 ∧
      regularizedMassLeft a p x y ≤ rateLeft a p h x y ∧
      discrepancyRight a p h x y ≤ rateRight a p h x y / 2 ∧
      regularizedMassRight a p x y ≤ rateRight a p h x y := by
  have hZ :
      regularizedMassLeft a p x y ≤ rateLeft a p h x y ∧
        regularizedMassRight a p x y ≤ rateRight a p h x y := by
    by_cases hxy : y ≤ x
    · exact ordered_child_invariants ha hp hh hxy ht
    · have hyx : x ≤ y := Nat.le_of_not_ge hxy
      have htSwap :
          discrepancy a p h y x ≤ h / 2 := by
        simpa [discrepancy, parentMass_swap] using ht
      have hs := ordered_child_invariants ha hp hh hyx htSwap
      constructor
      · calc
          regularizedMassLeft a p x y =
              regularizedMassRight a p y x := by
                rfl
          _ ≤ rateRight a p h y x := hs.2
          _ = rateLeft a p h x y := rateRight_swap a p h x y
      · calc
          regularizedMassRight a p x y =
              regularizedMassLeft a p y x := by
                rfl
          _ ≤ rateLeft a p h y x := hs.1
          _ = rateRight a p h x y := rateLeft_swap a p h x y
  have htL :
      discrepancyLeft a p h x y ≤ rateLeft a p h x y / 2 :=
    discrepancyLeft_le_half_of_regularized ha hZ.1
  have htR :
      discrepancyRight a p h x y ≤ rateRight a p h x y / 2 :=
    discrepancyRight_le_half_of_regularized ha hZ.2
  exact ⟨htL, hZ.1, htR, hZ.2⟩

theorem child_rates_nonneg
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h x y ≤ h / 2) :
    0 ≤ rateLeft a p h x y ∧ 0 ≤ rateRight a p h x y := by
  have hchild := child_invariants ha hp hh ht
  have hZL : 0 ≤ regularizedMassLeft a p x y := by
    unfold regularizedMassLeft
    positivity
  have hZR : 0 ≤ regularizedMassRight a p x y := by
    unfold regularizedMassRight
    positivity
  exact ⟨hZL.trans hchild.2.1, hZR.trans hchild.2.2.2⟩

private theorem ordered_child_rate_average_ge
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (hxy : y ≤ x)
    (ht : discrepancy a p h x y ≤ h / 2) :
    h ≤ (rateLeft a p h x y + rateRight a p h x y) / 2 := by
  by_cases hzero : x + y = 0
  · have hx : x = 0 := by omega
    have hy : y = 0 := by omega
    subst x
    subst y
    simp [rateLeft, rateRight]
  by_cases hy : y = 0
  · subst y
    have hx : x ≠ 0 := by omega
    have hb : bias a p h x 0 = parentMass h x 0 := by
      simp [bias, orderedBias, hxy, hx]
    have hleft : rateLeft a p h x 0 = h := by
      rw [rateLeft, if_neg hzero, if_neg hx]
      unfold massLeft
      rw [hb]
      simp [parentMass, inventory, hx]
    have hright : rateRight a p h x 0 = max h (p / a) := by
      rw [rateRight, if_neg hzero, if_pos rfl]
    rw [hleft, hright]
    linarith [le_max_left h (p / a)]
  · have hypos : 0 < y := Nat.pos_of_ne_zero hy
    have hx : x ≠ 0 := by omega
    have hbU : bias a p h x y ≤ uniformCandidate h x y := by
      rw [bias, if_pos hxy]
      exact orderedBias_le_uniform hxy hypos
    have hN : 0 < inventory x y := inventory_pos hzero
    have hx' : 0 < (x : ℝ) := by exact_mod_cast Nat.pos_of_ne_zero hx
    have hy' : 0 < (y : ℝ) := by exact_mod_cast hypos
    have hgap : 0 ≤ (x : ℝ) - y := by
      exact sub_nonneg.mpr (by exact_mod_cast hxy)
    have hbMul :
        bias a p h x y * inventory x y ≤
          parentMass h x y * ((x : ℝ) - y) := by
      unfold uniformCandidate at hbU
      exact (le_div_iff₀ hN).1 hbU
    have hmassL :
        (x : ℝ) * rateLeft a p h x y =
          massLeft a p h x y :=
      (massLeft_eq_count_mul_rateLeft a p h x y).symm
    have hmassR :
        (y : ℝ) * rateRight a p h x y =
          massRight a p h x y :=
      (massRight_eq_count_mul_rateRight a p h x y).symm
    have hweighted :
        (x : ℝ) * rateLeft a p h x y +
            (y : ℝ) * rateRight a p h x y =
          inventory x y * h := by
      rw [hmassL, hmassR, massLeft_add_massRight]
      rfl
    have hrateOrder :
        rateLeft a p h x y ≤ rateRight a p h x y := by
      have hid :
          2 * (x : ℝ) * y *
              (rateLeft a p h x y - rateRight a p h x y) =
            bias a p h x y * inventory x y -
              parentMass h x y * ((x : ℝ) - y) := by
        calc
          2 * (x : ℝ) * y *
              (rateLeft a p h x y - rateRight a p h x y) =
              2 * (y : ℝ) *
                  ((x : ℝ) * rateLeft a p h x y) -
                2 * (x : ℝ) *
                  ((y : ℝ) * rateRight a p h x y) := by ring
          _ = 2 * (y : ℝ) * massLeft a p h x y -
                2 * (x : ℝ) * massRight a p h x y := by
              rw [hmassL, hmassR]
          _ = bias a p h x y * inventory x y -
                parentMass h x y * ((x : ℝ) - y) := by
              unfold massLeft massRight inventory
              ring
      have hprod : 0 < 2 * (x : ℝ) * y := by positivity
      nlinarith
    have hproduct :
        0 ≤ ((x : ℝ) - y) *
          (rateRight a p h x y - rateLeft a p h x y) :=
      mul_nonneg hgap (sub_nonneg.mpr hrateOrder)
    unfold inventory at hweighted hN
    apply (le_div_iff₀ (by positivity : (0 : ℝ) < 2)).2
    nlinarith

theorem child_rate_average_ge
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h x y ≤ h / 2) :
    h ≤ (rateLeft a p h x y + rateRight a p h x y) / 2 := by
  by_cases hxy : y ≤ x
  · exact ordered_child_rate_average_ge ha hp hh hxy ht
  · have hyx : x ≤ y := Nat.le_of_not_ge hxy
    have htSwap :
        discrepancy a p h y x ≤ h / 2 := by
      simpa [discrepancy, parentMass_swap] using ht
    have hs := ordered_child_rate_average_ge ha hp hh hyx htSwap
    calc
      h ≤ (rateLeft a p h y x + rateRight a p h y x) / 2 := hs
      _ = (rateLeft a p h x y + rateRight a p h x y) / 2 := by
        rw [rateLeft_swap a p h x y, rateRight_swap a p h x y]
        ring

theorem child_rate_energy_ge
    {a p h : ℝ} {x y : ℕ}
    (ha : 0 < a) (hp : 0 < p) (hh : 0 < h)
    (ht : discrepancy a p h x y ≤ h / 2) :
    h ^ 2 ≤
      (rateLeft a p h x y ^ 2 + rateRight a p h x y ^ 2) / 2 := by
  have havg := child_rate_average_ge ha hp hh ht
  have hnonneg := child_rates_nonneg ha hp hh ht
  nlinarith [sq_nonneg
    (rateLeft a p h x y - rateRight a p h x y)]

end

end FD1D.V5.LocalPolicy


==> anc/lean-formalization/FD1D/V5/LocalPolicy.lean <==
import FD1D.V5.Parameters

/-!
# The local three-cap policy from manuscript bundle v5

The two child counts are ordered only inside `orderedBias`.  `bias` restores
the fixed left/right spatial sign.  Empty-child rates are auxiliary analytic
rates; empty children still receive zero deletion mass.
-/

namespace FD1D.V5.LocalPolicy

noncomputable section

/-- Parent inventory, coerced to `ℝ`. -/
def inventory (x y : ℕ) : ℝ :=
  (x : ℝ) + (y : ℝ)

/-- Parent deletion mass under the identity `q = Nh`. -/
def parentMass (h : ℝ) (x y : ℕ) : ℝ :=
  inventory x y * h

/-- The feedback candidate, for ordered positive counts `x ≥ y > 0`. -/
def feedbackCandidate (a h : ℝ) (x y : ℕ) : ℝ :=
  2 * a * parentMass h x y * ((x : ℝ) - y) / ((x : ℝ) * y)

/-- The uniform-deletion cap, for ordered counts. -/
def uniformCandidate (h : ℝ) (x y : ℕ) : ℝ :=
  parentMass h x y * ((x : ℝ) - y) / inventory x y

/-- The rate-floor cap, for ordered counts and parent interval mass `p`. -/
def floorCandidate (a p h : ℝ) (x y : ℕ) : ℝ :=
  parentMass h x y - 2 * p * y / (2 * (y : ℝ) + a)

/-- Nonnegative bias magnitude after temporarily ordering `x ≥ y`. -/
def orderedBias (a p h : ℝ) (x y : ℕ) : ℝ :=
  if x = y then 0
  else if x + y = 0 then 0
  else if y = 0 then parentMass h x y
  else min (feedbackCandidate a h x y)
    (min (uniformCandidate h x y) (floorCandidate a p h x y))

/-- Signed left-minus-right deletion bias in fixed spatial labels. -/
def bias (a p h : ℝ) (x y : ℕ) : ℝ :=
  if y ≤ x then orderedBias a p h x y else -orderedBias a p h y x

/-- Left-child deletion mass. -/
def massLeft (a p h : ℝ) (x y : ℕ) : ℝ :=
  (parentMass h x y + bias a p h x y) / 2

/-- Right-child deletion mass. -/
def massRight (a p h : ℝ) (x y : ℕ) : ℝ :=
  (parentMass h x y - bias a p h x y) / 2

/-- Auxiliary child rate on the spatial left. -/
def rateLeft (a p h : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then h
  else if x = 0 then max h (p / a)
  else massLeft a p h x y / x

/-- Auxiliary child rate on the spatial right. -/
def rateRight (a p h : ℝ) (x y : ℕ) : ℝ :=
  if x + y = 0 then h
  else if y = 0 then max h (p / a)
  else massRight a p h x y / y

/-- Discrepancy `t = (p-q)/a`. -/
def discrepancy (a p h : ℝ) (x y : ℕ) : ℝ :=
  (p - parentMass h x y) / a

/-- Regularized inverse inventory `Z = p/(N+a/2)`. -/
def regularizedMass (a p : ℝ) (x y : ℕ) : ℝ :=
  p / (inventory x y + a / 2)

/-- Left-child discrepancy. -/
def discrepancyLeft (a p h : ℝ) (x y : ℕ) : ℝ :=
  (p / 2 - massLeft a p h x y) / a

/-- Right-child discrepancy. -/
def discrepancyRight (a p h : ℝ) (x y : ℕ) : ℝ :=
  (p / 2 - massRight a p h x y) / a

/-- Left-child regularized inverse inventory. -/
def regularizedMassLeft (a p : ℝ) (x y : ℕ) : ℝ :=
  (p / 2) / ((x : ℝ) + a / 2)

/-- Right-child regularized inverse inventory. -/
def regularizedMassRight (a p : ℝ) (x y : ℕ) : ℝ :=
  (p / 2) / ((y : ℝ) + a / 2)

/-- The quadratic Bellman correction in equation (15). -/
def bellman (h t Z : ℝ) : ℝ :=
  (t - h / 2) * Z - t ^ 2 / 6

theorem inventory_nonneg (x y : ℕ) :
    0 ≤ inventory x y := by
  unfold inventory
  positivity

theorem inventory_pos {x y : ℕ} (hne : x + y ≠ 0) :
    0 < inventory x y := by
  unfold inventory
  exact_mod_cast Nat.pos_of_ne_zero hne

theorem parentMass_swap (h : ℝ) (x y : ℕ) :
    parentMass h y x = parentMass h x y := by
  simp [parentMass, inventory, add_comm]

theorem bias_swap (a p h : ℝ) (x y : ℕ) :
    bias a p h y x = -bias a p h x y := by
  unfold bias
  by_cases hxy : y ≤ x
  · by_cases hyx : x ≤ y
    · have hEq : x = y := Nat.le_antisymm hyx hxy
      subst y
      simp [orderedBias]
    · simp [hxy, hyx]
  · have hyx : x ≤ y := Nat.le_of_not_ge hxy
    simp [hxy, hyx]

theorem massLeft_swap (a p h : ℝ) (x y : ℕ) :
    massLeft a p h y x = massRight a p h x y := by
  unfold massLeft massRight
  rw [parentMass_swap, bias_swap]
  ring

theorem massRight_swap (a p h : ℝ) (x y : ℕ) :
    massRight a p h y x = massLeft a p h x y := by
  unfold massLeft massRight
  rw [parentMass_swap, bias_swap]
  ring

theorem rateLeft_swap (a p h : ℝ) (x y : ℕ) :
    rateLeft a p h y x = rateRight a p h x y := by
  unfold rateLeft rateRight
  rw [Nat.add_comm]
  by_cases hzero : x + y = 0
  · simp [hzero]
  · simp only [if_neg hzero]
    by_cases hx : x = 0
    · subst x
      simp at hzero
      simp [hzero, massLeft_swap]
    · by_cases hy : y = 0
      · subst y
        simp [hx]
      · simp [hx, hy, massLeft_swap]

theorem rateRight_swap (a p h : ℝ) (x y : ℕ) :
    rateRight a p h y x = rateLeft a p h x y := by
  rw [← rateLeft_swap a p h y x]

theorem massLeft_add_massRight (a p h : ℝ) (x y : ℕ) :
    massLeft a p h x y + massRight a p h x y =
      parentMass h x y := by
  unfold massLeft massRight
  ring

theorem bias_eq_massLeft_sub_massRight (a p h : ℝ) (x y : ℕ) :
    bias a p h x y =
      massLeft a p h x y - massRight a p h x y := by
  unfold massLeft massRight
  ring

theorem discrepancyLeft_eq (a p h : ℝ) (x y : ℕ) :
    discrepancyLeft a p h x y =
      (discrepancy a p h x y - bias a p h x y / a) / 2 := by
  unfold discrepancyLeft discrepancy massLeft
  ring

theorem discrepancyRight_eq (a p h : ℝ) (x y : ℕ) :
    discrepancyRight a p h x y =
      (discrepancy a p h x y + bias a p h x y / a) / 2 := by
  unfold discrepancyRight discrepancy massRight
  ring

theorem bellman_nonpos {h t Z : ℝ}
    (hZ : 0 ≤ Z) (ht : t ≤ h / 2) :
    bellman h t Z ≤ 0 := by
  unfold bellman
  have hfirst : (t - h / 2) * Z ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg (sub_nonpos.mpr ht) hZ
  nlinarith [sq_nonneg t]

end

end FD1D.V5.LocalPolicy


==> anc/lean-formalization/FD1D/V5/Parameters.lean <==
import FD1D.Tree

/-!
# Parameters for manuscript bundle v5

This module records the exact choices

`a = 2000 * ceil(log₂(m+1))` and
`n = 2^L = 2^floor(log₂(max(1, floor(m/a))))`.
-/

namespace FD1D.V5

noncomputable section

open Filter Asymptotics

/-- The v5 regularization parameter. -/
def parameterA (m : ℕ) : ℕ :=
  2000 * Nat.clog 2 (m + 1)

/-- The positive integer whose largest dyadic power determines the depth. -/
def depthTarget (m : ℕ) : ℕ :=
  max 1 (m / parameterA m)

/-- The depth of the complete dyadic partition. -/
def treeDepth (m : ℕ) : ℕ :=
  Nat.log 2 (depthTarget m)

/-- The number of leaves in the complete dyadic partition. -/
def leafCount (m : ℕ) : ℕ :=
  2 ^ treeDepth m

theorem parameterA_pos {m : ℕ} (hm : 1 ≤ m) :
    0 < parameterA m := by
  unfold parameterA
  exact Nat.mul_pos (by norm_num)
    (Nat.clog_pos (by norm_num) (by omega))

theorem parameterA_cast_pos {m : ℕ} (hm : 1 ≤ m) :
    0 < (parameterA m : ℝ) := by
  exact_mod_cast parameterA_pos hm

theorem depthTarget_pos (m : ℕ) :
    0 < depthTarget m := by
  simp [depthTarget]

theorem depthTarget_le {m : ℕ} (hm : 1 ≤ m) :
    depthTarget m ≤ m := by
  simp only [depthTarget, max_le_iff]
  exact ⟨hm, Nat.div_le_self _ _⟩

theorem treeDepth_le_clog {m : ℕ} (hm : 1 ≤ m) :
    treeDepth m ≤ Nat.clog 2 (m + 1) := by
  calc
    treeDepth m = Nat.log 2 (depthTarget m) := rfl
    _ ≤ Nat.log 2 m := Nat.log_mono_right (depthTarget_le hm)
    _ ≤ Nat.clog 2 m := Nat.log_le_clog 2 m
    _ ≤ Nat.clog 2 (m + 1) :=
      Nat.clog_mono_right 2 (Nat.le_succ m)

/-- The exact depth budget `a ≥ 2000 L`. -/
theorem two_thousand_mul_treeDepth_le_parameterA {m : ℕ}
    (hm : 1 ≤ m) :
    2000 * treeDepth m ≤ parameterA m := by
  simpa [parameterA] using
    Nat.mul_le_mul_left 2000 (treeDepth_le_clog hm)

theorem parameterA_cast_ge_treeDepth {m : ℕ} (hm : 1 ≤ m) :
    (2000 : ℝ) * treeDepth m ≤ parameterA m := by
  exact_mod_cast two_thousand_mul_treeDepth_le_parameterA hm

theorem leafCount_pos (m : ℕ) :
    0 < leafCount m := by
  simp [leafCount]

theorem leafCount_cast_pos (m : ℕ) :
    0 < (leafCount m : ℝ) := by
  exact_mod_cast leafCount_pos m

theorem leafCount_le_depthTarget (m : ℕ) :
    leafCount m ≤ depthTarget m := by
  exact Nat.pow_log_le_self 2 (depthTarget_pos m).ne'

theorem depthTarget_lt_two_mul_leafCount (m : ℕ) :
    depthTarget m < 2 * leafCount m := by
  change depthTarget m < 2 * 2 ^ Nat.log 2 (depthTarget m)
  simpa [pow_succ'] using
    (Nat.lt_pow_succ_log_self (by norm_num : 1 < 2) (depthTarget m))

theorem parameterQuotient_lt_two_mul_leafCount (m : ℕ) :
    m / parameterA m < 2 * leafCount m := by
  exact (le_max_right 1 (m / parameterA m)).trans_lt
    (depthTarget_lt_two_mul_leafCount m)

theorem m_le_two_mul_parameterA_mul_leafCount {m : ℕ} (hm : 1 ≤ m) :
    m ≤ 2 * parameterA m * leafCount m := by
  have hlt : m < (2 * leafCount m) * parameterA m :=
    (Nat.div_lt_iff_lt_mul (parameterA_pos hm)).mp
      (parameterQuotient_lt_two_mul_leafCount m)
  calc
    m ≤ (2 * leafCount m) * parameterA m := Nat.le_of_lt hlt
    _ = 2 * parameterA m * leafCount m := by ac_rfl

/-- The spatial discretization estimate `1/n ≤ 2a/m`. -/
theorem one_div_leafCount_le_two_mul_parameterA_div {m : ℕ}
    (hm : 1 ≤ m) :
    (1 : ℝ) / leafCount m ≤ 2 * parameterA m / m := by
  apply (div_le_div_iff₀ (leafCount_cast_pos m)
    (by exact_mod_cast hm)).2
  norm_num
  exact_mod_cast m_le_two_mul_parameterA_mul_leafCount hm

/-- The potential budget used in the transient energy estimate. -/
theorem log_one_add_two_mul_div_le_parameterA_div_two_thousand
    {m : ℕ} (hm : 1 ≤ m) :
    Real.log
        (1 + 2 * (m : ℝ) / (parameterA m : ℝ)) ≤
      (parameterA m : ℝ) / 2000 := by
  have haNat : 2 ≤ parameterA m := by
    have := parameterA_pos hm
    unfold parameterA at *
    omega
  have ha : (2 : ℝ) ≤ parameterA m := by exact_mod_cast haNat
  have hratio :
      2 * (m : ℝ) / (parameterA m : ℝ) ≤ m := by
    calc
      2 * (m : ℝ) / (parameterA m : ℝ)
          ≤ 2 * (m : ℝ) / 2 := by
            gcongr
      _ = m := by ring
  have hlog :
      Real.log (1 + 2 * (m : ℝ) / (parameterA m : ℝ)) ≤
        Real.log (((m + 1 : ℕ) : ℝ)) := by
    apply Real.strictMonoOn_log.monotoneOn
    · exact Set.mem_Ioi.mpr (by positivity)
    · exact Set.mem_Ioi.mpr (by positivity)
    · norm_num at hratio ⊢
      linarith
  have hlog_two_pos : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog_two_le_one : Real.log 2 ≤ 1 := by
    convert Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2) using 1
    norm_num
  have hlog_nonneg :
      0 ≤ Real.log (((m + 1 : ℕ) : ℝ)) :=
    Real.log_nonneg (by exact_mod_cast (show 1 ≤ m + 1 by omega))
  have hlog_le_logb :
      Real.log (((m + 1 : ℕ) : ℝ)) ≤
        Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
    rw [← Real.log_div_log]
    apply (le_div_iff₀ hlog_two_pos).2
    nlinarith
  have hlogb_le_clog :
      Real.logb 2 (((m + 1 : ℕ) : ℝ)) ≤
        (Nat.clog 2 (m + 1) : ℝ) := by
    rw [← Real.natCeil_logb_natCast]
    exact Nat.le_ceil _
  calc
    Real.log
        (1 + 2 * (m : ℝ) / (parameterA m : ℝ))
        ≤ (Nat.clog 2 (m + 1) : ℝ) :=
      hlog.trans (hlog_le_logb.trans hlogb_le_clog)
    _ = (parameterA m : ℝ) / 2000 := by
      simp [parameterA]

/-- A convenient explicit base-two logarithmic upper bound. -/
theorem parameterA_cast_le_logb {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤ 8000 * Real.logb 2 m := by
  have hlog_one :
      (1 : ℝ) ≤ Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
    calc
      (1 : ℝ) = Real.logb 2 2 :=
        (Real.logb_self_eq_one (by norm_num)).symm
      _ ≤ Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
        apply Real.logb_le_logb_of_le (by norm_num) (by norm_num)
        exact_mod_cast (show 2 ≤ m + 1 by omega)
  have hceil :
      (Nat.clog 2 (m + 1) : ℝ) ≤
        2 * Real.logb 2 (((m + 1 : ℕ) : ℝ)) := by
    rw [← Real.natCeil_logb_natCast]
    exact Nat.ceil_le_two_mul (by linarith)
  have hsq : m + 1 ≤ m ^ 2 := by nlinarith
  have hlog_sq :
      Real.logb 2 (((m + 1 : ℕ) : ℝ)) ≤
        2 * Real.logb 2 (m : ℝ) := by
    calc
      Real.logb 2 (((m + 1 : ℕ) : ℝ)) ≤
          Real.logb 2 ((m : ℝ) ^ 2) := by
        apply Real.logb_le_logb_of_le (by norm_num) (by positivity)
        exact_mod_cast hsq
      _ = 2 * Real.logb 2 m := by
        rw [Real.logb_pow]
        norm_num
  rw [parameterA, Nat.cast_mul]
  norm_num
  nlinarith

/-- Explicit natural-log form of `a = O(log m)`, valid for `m ≥ 2`. -/
theorem parameterA_cast_le_log {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤
      (8000 / Real.log 2) * Real.log (m : ℝ) := by
  calc
    (parameterA m : ℝ) ≤ 8000 * Real.logb 2 m :=
      parameterA_cast_le_logb hm
    _ = (8000 / Real.log 2) * Real.log (m : ℝ) := by
      rw [← Real.log_div_log]
      ring

/-- The same bound in the manuscript's displayed `log(m+1)` form. -/
theorem parameterA_cast_le_log_succ {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤
      (8000 / Real.log 2) * Real.log ((m + 1 : ℕ) : ℝ) := by
  have hlogTwo : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hmono :
      Real.log (m : ℝ) ≤ Real.log ((m + 1 : ℕ) : ℝ) := by
    apply Real.log_le_log
    · exact_mod_cast (show 1 ≤ m by omega)
    · exact_mod_cast Nat.le_succ m
  exact (parameterA_cast_le_log hm).trans
    (mul_le_mul_of_nonneg_left hmono
      (div_nonneg (by norm_num) hlogTwo.le))

/-- Asymptotic natural-log form of the parameter estimate. -/
theorem parameterA_isBigO_log :
    (fun m : ℕ => (parameterA m : ℝ)) =O[atTop]
      (fun m : ℕ => Real.log (m : ℝ)) := by
  refine IsBigO.of_bound (8000 / Real.log 2) ?_
  filter_upwards [eventually_ge_atTop 2] with m hm
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_nonneg (Nat.cast_nonneg _),
    abs_of_nonneg
      (Real.log_nonneg (by exact_mod_cast (show 1 ≤ m by omega)))]
  exact parameterA_cast_le_log hm

end

end FD1D.V5


==> anc/lean-formalization/FD1D/V5/QuantileSquared.lean <==
import FD1D.V5.Transport

/-!
# Squared quantile transport for dyadic masses

For a dyadic probability mass `q`, this module proves

`∫₀¹ (q.quantile u - u)² du = ∫₀¹ (q.piecewiseCDF z - z)² dz`.

The proof keeps track of an affine spatial interval and a cumulative-mass
offset.  On each leaf it is an elementary polynomial identity.  At a branch,
the two boundary cubic terms cancel.
-/

namespace FD1D

noncomputable section

open Set MeasureTheory intervalIntegral

namespace DyadicMass

private theorem integral_sq_affine
    (alpha beta a b : ℝ) :
    (∫ x in a..b, (alpha * x + beta) ^ 2) =
      alpha ^ 2 * (b ^ 3 - a ^ 3) / 3 +
        alpha * beta * (b ^ 2 - a ^ 2) +
        beta ^ 2 * (b - a) := by
  have hpow :
      IntervalIntegrable (fun x : ℝ => x ^ 2) volume a b :=
    (continuous_id.pow 2).intervalIntegrable _ _
  have hid :
      IntervalIntegrable (fun x : ℝ => x) volume a b :=
    continuous_id.intervalIntegrable _ _
  have hconst :
      IntervalIntegrable (fun _ : ℝ => beta ^ 2) volume a b :=
    continuous_const.intervalIntegrable _ _
  rw [show (fun x : ℝ => (alpha * x + beta) ^ 2) =
      fun x => alpha ^ 2 * x ^ 2 +
        (2 * alpha * beta) * x + beta ^ 2 by
    funext x
    ring]
  rw [intervalIntegral.integral_add
    ((hpow.const_mul _).add (hid.const_mul _)) hconst]
  rw [intervalIntegral.integral_add
    (hpow.const_mul _) (hid.const_mul _)]
  rw [intervalIntegral.integral_const_mul,
    intervalIntegral.integral_const_mul,
    integral_pow,
    integral_id,
    intervalIntegral.integral_const]
  ring

/-- Squared quantile displacement on an affine subtree. -/
private def quantileEnergyAt {L : ℕ}
    (A P C : ℝ) (q : DyadicMass L) : ℝ :=
  ∫ u in C..C + q.total,
    (A + P * q.quantile (u - C) - u) ^ 2

/--
Spatial squared CDF discrepancy, recursively split into the physical leaf
intervals.  The arguments are the left endpoint, width, and cumulative mass
to the left of the subtree.
-/
private def spatialEnergyAt :
    {L : ℕ} → ℝ → ℝ → ℝ → DyadicMass L → ℝ
  | 0, A, P, C, .leaf s =>
      ∫ z in A..A + P,
        (C + s * ((z - A) / P) - z) ^ 2
  | _ + 1, A, P, C, .branch l r =>
      spatialEnergyAt A (P / 2) C l +
        spatialEnergyAt (A + P / 2) (P / 2) (C + l.total) r

private theorem quantileIntegrand_intervalIntegrable
    {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    (A P C : ℝ) :
    IntervalIntegrable
      (fun u => (A + P * q.quantile (u - C) - u) ^ 2)
      volume C (C + q.total) := by
  have htotal : 0 ≤ q.total := q.total_nonneg hq
  rw [intervalIntegrable_iff_integrableOn_Icc_of_le (by linarith)]
  apply Measure.integrableOn_of_bounded
    (by simp [Real.volume_Icc])
    (((measurable_const.add
      (measurable_const.mul
        (q.quantile_measurable.comp
          (measurable_id.sub measurable_const)))).sub
      measurable_id).pow_const 2).aestronglyMeasurable
    (M := (|A| + |P| + |C| + q.total) ^ 2)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  have huLocal0 : 0 ≤ u - C := by linarith [hu.1]
  have huLocal1 : u - C ≤ q.total := by linarith [hu.2]
  have hquant := q.quantile_mem_unit hq huLocal0 huLocal1
  have hquantAbs : |q.quantile (u - C)| ≤ 1 := by
    rw [abs_of_nonneg hquant.1]
    exact hquant.2
  have huAbs : |u| ≤ |C| + q.total := by
    calc
      |u| = |C + (u - C)| := by ring_nf
      _ ≤ |C| + |u - C| := abs_add_le _ _
      _ = |C| + (u - C) := by rw [abs_of_nonneg huLocal0]
      _ ≤ |C| + q.total := by linarith
  have hPquant : |P * q.quantile (u - C)| ≤ |P| := by
    rw [abs_mul]
    nlinarith [abs_nonneg P]
  have hinner :
      |A + P * q.quantile (u - C) - u| ≤
        |A| + |P| + |C| + q.total := by
    calc
      |A + P * q.quantile (u - C) - u| ≤
          |A + P * q.quantile (u - C)| + |u| :=
        abs_sub _ _
      _ ≤ |A| + |P * q.quantile (u - C)| + |u| := by
        gcongr
        exact abs_add_le _ _
      _ ≤ |A| + |P| + (|C| + q.total) := by
        gcongr
      _ = _ := by ring
  change ‖(A + P * q.quantile (u - C) - u) ^ 2‖ ≤
    (|A| + |P| + |C| + q.total) ^ 2
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hB : 0 ≤ |A| + |P| + |C| + q.total := by positivity
  rw [sq_le_sq, abs_of_nonneg hB]
  exact hinner

private theorem cdfIntegrand_intervalIntegrable
    {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    (A P C : ℝ) (hP : 0 < P) :
    IntervalIntegrable
      (fun z =>
        (C + q.piecewiseCDF ((z - A) / P) - z) ^ 2)
      volume A (A + P) := by
  rw [intervalIntegrable_iff_integrableOn_Icc_of_le (by linarith)]
  apply Measure.integrableOn_of_bounded
    (by simp [Real.volume_Icc])
    (((measurable_const.add
      (q.piecewiseCDF_measurable.comp
        ((measurable_id.sub measurable_const).div_const P))).sub
      measurable_id).pow_const 2).aestronglyMeasurable
    (M := (|C| + |q.total| + |A| + |P|) ^ 2)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro z hz
  have hlocal0 : 0 ≤ (z - A) / P :=
    div_nonneg (by linarith [hz.1]) hP.le
  have hlocal1 : (z - A) / P ≤ 1 := by
    apply (div_le_one hP).2
    linarith [hz.2]
  have hF0 := q.piecewiseCDF_nonneg hq hlocal0 hlocal1
  have hF1 := q.piecewiseCDF_le_total hq hlocal0 hlocal1
  have htotal : 0 ≤ q.total := q.total_nonneg hq
  have hzAbs : |z| ≤ |A| + |P| := by
    have ht : 0 ≤ z - A := by linarith [hz.1]
    have htP : z - A ≤ P := by linarith [hz.2]
    calc
      |z| = |A + (z - A)| := by ring_nf
      _ ≤ |A| + |z - A| := abs_add_le _ _
      _ = |A| + (z - A) := by rw [abs_of_nonneg ht]
      _ ≤ |A| + |P| := by
        rw [abs_of_pos hP]
        linarith
  have hFAbs :
      |q.piecewiseCDF ((z - A) / P)| ≤ |q.total| := by
    rw [abs_of_nonneg hF0, abs_of_nonneg htotal]
    exact hF1
  have hinner :
      |C + q.piecewiseCDF ((z - A) / P) - z| ≤
        |C| + |q.total| + |A| + |P| := by
    calc
      |C + q.piecewiseCDF ((z - A) / P) - z| ≤
          |C + q.piecewiseCDF ((z - A) / P)| + |z| :=
        abs_sub _ _
      _ ≤ |C| + |q.piecewiseCDF ((z - A) / P)| + |z| := by
        gcongr
        exact abs_add_le _ _
      _ ≤ |C| + |q.total| + (|A| + |P|) := by
        gcongr
      _ = _ := by ring
  change ‖(C + q.piecewiseCDF ((z - A) / P) - z) ^ 2‖ ≤
    (|C| + |q.total| + |A| + |P|) ^ 2
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hB : 0 ≤ |C| + |q.total| + |A| + |P| := by positivity
  rw [sq_le_sq, abs_of_nonneg hB]
  exact hinner

private theorem quantileEnergyAt_eq
    {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    (A P C : ℝ) (hP : 0 < P) :
    quantileEnergyAt A P C q =
      spatialEnergyAt A P C q +
        ((C + q.total - (A + P)) ^ 3 - (C - A) ^ 3) / 3 := by
  induction q generalizing A P C with
  | leaf s =>
      simp only [quantileEnergyAt, spatialEnergyAt, quantile, total]
      by_cases hs : s = 0
      · subst s
        rw [add_zero, intervalIntegral.integral_same]
        rw [show (fun z : ℝ =>
            (C + 0 * ((z - A) / P) - z) ^ 2) =
              fun z => ((-1) * z + C) ^ 2 by
          funext z
          ring]
        rw [integral_sq_affine]
        ring
      · have hspos : 0 < s := lt_of_le_of_ne hq (Ne.symm hs)
        rw [show (fun u : ℝ =>
            (A + P * ((u - C) / s) - u) ^ 2) =
              fun u => ((P / s - 1) * u +
                (A - P * C / s)) ^ 2 by
          funext u
          field_simp [hs]
          ring]
        rw [show (fun z : ℝ =>
            (C + s * ((z - A) / P) - z) ^ 2) =
              fun z => ((s / P - 1) * z +
                (C - s * A / P)) ^ 2 by
          funext z
          field_simp [hP.ne']
          ring]
        rw [integral_sq_affine, integral_sq_affine]
        field_simp [hs, hP.ne']
        ring
  | @branch L l r ihl ihr =>
      have hl0 : 0 ≤ l.total := l.total_nonneg hq.1
      have hr0 : 0 ≤ r.total := r.total_nonneg hq.2
      let f : ℝ → ℝ := fun u =>
        (A + P * (branch l r).quantile (u - C) - u) ^ 2
      have hfLeft :
          IntervalIntegrable f volume C (C + l.total) := by
        apply (quantileIntegrand_intervalIntegrable
          (branch l r) hq A P C).mono_set
        rw [uIcc_of_le (by linarith),
          uIcc_of_le (by simp only [total]; linarith)]
        exact Icc_subset_Icc (le_refl _) (by
          simp only [total]
          linarith)
      have hfRight :
          IntervalIntegrable f volume (C + l.total)
            (C + (branch l r).total) := by
        apply (quantileIntegrand_intervalIntegrable
          (branch l r) hq A P C).mono_set
        rw [uIcc_of_le (by simp only [total]; linarith),
          uIcc_of_le (by simp only [total]; linarith)]
        exact Icc_subset_Icc (by linarith) (le_refl _)
      have hsplit :
          (∫ u in C..C + (branch l r).total, f u) =
            (∫ u in C..C + l.total, f u) +
              ∫ u in C + l.total..C + (branch l r).total, f u := by
        rw [← intervalIntegral.integral_add_adjacent_intervals
          hfLeft hfRight]
      have hleft :
          (∫ u in C..C + l.total, f u) =
            quantileEnergyAt A (P / 2) C l := by
        unfold quantileEnergyAt
        apply intervalIntegral.integral_congr
        intro u hu
        dsimp [f]
        simp only [DyadicMass.quantile]
        rw [if_pos (by
          rw [uIcc_of_le (by linarith)] at hu
          linarith [hu.2])]
        ring_nf
      have hright :
          (∫ u in C + l.total..C + (branch l r).total, f u) =
            quantileEnergyAt (A + P / 2) (P / 2)
              (C + l.total) r := by
        unfold quantileEnergyAt
        simp only [DyadicMass.total]
        rw [show C + (l.total + r.total) =
            C + l.total + r.total by ring]
        apply intervalIntegral.integral_congr_Ioo_of_le (by linarith)
        intro u hu
        dsimp [f]
        simp only [DyadicMass.quantile]
        rw [if_neg (by linarith [hu.1])]
        ring_nf
      rw [quantileEnergyAt]
      change (∫ u in C..C + (l.total + r.total), f u) = _
      rw [show (∫ u in C..C + (l.total + r.total), f u) =
          (∫ u in C..C + (branch l r).total, f u) by rfl,
        hsplit, hleft, hright,
        ihl hq.1 A (P / 2) C (by positivity),
        ihr hq.2 (A + P / 2) (P / 2) (C + l.total)
          (by positivity)]
      simp only [spatialEnergyAt, total]
      ring

private theorem spatialEnergyAt_eq_cdfIntegral
    {L : ℕ} (q : DyadicMass L) (hq : q.allNonneg)
    (A P C : ℝ) (hP : 0 < P) :
    spatialEnergyAt A P C q =
      ∫ z in A..A + P,
        (C + q.piecewiseCDF ((z - A) / P) - z) ^ 2 := by
  induction q generalizing A P C with
  | leaf s => rfl
  | @branch L l r ihl ihr =>
      let f : ℝ → ℝ := fun z =>
        (C + (branch l r).piecewiseCDF ((z - A) / P) - z) ^ 2
      have hfLeft :
          IntervalIntegrable f volume A (A + P / 2) := by
        apply (cdfIntegrand_intervalIntegrable
          (branch l r) hq A P C hP).mono_set
        rw [uIcc_of_le (by linarith), uIcc_of_le (by linarith)]
        exact Icc_subset_Icc (le_refl _) (by linarith)
      have hfRight :
          IntervalIntegrable f volume (A + P / 2) (A + P) := by
        apply (cdfIntegrand_intervalIntegrable
          (branch l r) hq A P C hP).mono_set
        rw [uIcc_of_le (by linarith), uIcc_of_le (by linarith)]
        exact Icc_subset_Icc (by linarith) (le_refl _)
      have hsplit :
          (∫ z in A..A + P, f z) =
            (∫ z in A..A + P / 2, f z) +
              ∫ z in A + P / 2..A + P, f z := by
        rw [← intervalIntegral.integral_add_adjacent_intervals
          hfLeft hfRight]
      have hleft :
          (∫ z in A..A + P / 2, f z) =
            ∫ z in A..A + P / 2,
              (C + l.piecewiseCDF ((z - A) / (P / 2)) - z) ^ 2 := by
        apply intervalIntegral.integral_congr
        intro z hz
        dsimp [f]
        simp only [DyadicMass.piecewiseCDF]
        rw [
          if_pos (by
            rw [uIcc_of_le (by linarith)] at hz
            apply (div_le_iff₀ hP).2
            linarith [hz.2])]
        congr 3
        field_simp [hP.ne']
      have hright :
          (∫ z in A + P / 2..A + P, f z) =
            ∫ z in A + P / 2..A + P,
              (C + l.total +
                r.piecewiseCDF
                  ((z - (A + P / 2)) / (P / 2)) - z) ^ 2 := by
        apply intervalIntegral.integral_congr_Ioo_of_le (by linarith)
        intro z hz
        dsimp [f]
        simp only [DyadicMass.piecewiseCDF]
        rw [
          if_neg (by
            intro h
            have := (div_le_iff₀ hP).1 h
            linarith [hz.1])]
        have harg :
            2 * ((z - A) / P) - 1 =
              (z - (A + P / 2)) / (P / 2) := by
          field_simp [hP.ne']
          ring
        rw [harg]
        ring
      rw [spatialEnergyAt, ihl hq.1 A (P / 2) C (by positivity),
        ihr hq.2 (A + P / 2) (P / 2) (C + l.total)
          (by positivity)]
      rw [show A + P / 2 + P / 2 = A + P by ring,
        hsplit, hleft, hright]

private theorem haarCombination_sq_support
    {L : ℕ} (b : CompleteHaarNode L → ℝ) :
    Function.support
        (fun z =>
          haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L)) b z ^ 2) ⊆
      Ioc (0 : ℝ) 1 := by
  intro z hz
  by_contra hmem
  have hout : z ≤ 0 ∨ 1 ≤ z := by
    by_cases hz0 : z ≤ 0
    · exact Or.inl hz0
    · exact Or.inr (le_of_not_gt fun hz1 =>
        hmem ⟨lt_of_not_ge hz0, hz1.le⟩)
  apply hz
  change haarCombination (haarNodeLeft (L := L))
      (haarNodeWidth (L := L)) b z ^ 2 = 0
  rw [haarCombination_eq_zero_of_outside b hout]
  norm_num

/-- Exact conditional second moment for any dyadic probability mass. -/
theorem quantile_sq_integral_eq_haarL2
    {L : ℕ} (q : DyadicMass L) (hq : q.IsProbability) :
    (∫ u in Icc (0 : ℝ) 1, (q.quantile u - u) ^ 2) =
      haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
        q.nodeCoefficient := by
  have hquantile :=
    quantileEnergyAt_eq q hq.nonneg 0 1 0 (by norm_num)
  have hspatial :=
    spatialEnergyAt_eq_cdfIntegral q hq.nonneg 0 1 0 (by norm_num)
  simp only [quantileEnergyAt, hq.total_eq_one, zero_add, one_mul,
    zero_sub, add_zero, spatialEnergyAt] at hquantile
  rw [hspatial] at hquantile
  norm_num at hquantile
  have hquantileSet :
      (∫ u in Icc (0 : ℝ) 1, (q.quantile u - u) ^ 2) =
        ∫ u in (0 : ℝ)..1, (q.quantile u - u) ^ 2 := by
    rw [intervalIntegral.integral_of_le (by norm_num),
      integral_Icc_eq_integral_Ioc]
  rw [hquantileSet, hquantile]
  have hpoint :
      ∀ z ∈ Ioo (0 : ℝ) 1,
        (q.piecewiseCDF z - z) ^ 2 =
          haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L)) q.nodeCoefficient z ^ 2 := by
    intro z hz
    congr 1
    simpa [hq.total_eq_one] using
      q.cdf_sub_linear_eq_haarCombination hz.1.le hz.2.le
  calc
    (∫ z in (0 : ℝ)..1, (q.piecewiseCDF z - z) ^ 2) =
        ∫ z in (0 : ℝ)..1,
          haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L)) q.nodeCoefficient z ^ 2 := by
      apply intervalIntegral.integral_congr_Ioo_of_le (by norm_num)
      exact hpoint
    _ = ∫ z,
          haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L)) q.nodeCoefficient z ^ 2 :=
      intervalIntegral.integral_eq_integral_of_support_subset
        (haarCombination_sq_support q.nodeCoefficient)
    _ = _ := rfl

end DyadicMass

end

end FD1D


==> anc/lean-formalization/FD1D/V5/Symmetry.lean <==
import FD1D.V5.Dynamics
import FD1D.Symmetry

/-!
# Tree symmetry for the v5 policy

The underlying subtree permutations are policy-independent and live in
`FD1D.TreeSymmetry`.  This module proves that the recursively propagated v5
rates and deletion masses are equivariant under those permutations.
-/

namespace FD1D.V5.TreeSymmetry

noncomputable section

open FD1D.TreeSymmetry
open LocalPolicy

variable {L m : ℕ}

private theorem aggregate_count_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {r : ℕ} (hrn : r ≤ n) (w : DyadicNode ((d + 1) + r)) :
    (Dynamics.aggregatedInventory
        (inventoryPerm (subtreeSwap v n) x)).count
        ((d + 1) + r) (subtreeSwap v r w) =
      (Dynamics.aggregatedInventory x).count ((d + 1) + r) w := by
  simpa only [← FD1D.TreeSymmetry.stateAggregate_eq_aggregatedInventory] using
    FD1D.TreeSymmetry.stateAggregate_count_subtreeSwap v x hrn w

private theorem aggregate_count_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    (Dynamics.aggregatedInventory
        (inventoryPerm (subtreeSwap v n) x)).count k w =
      (Dynamics.aggregatedInventory x).count k w := by
  simpa only [← FD1D.TreeSymmetry.stateAggregate_eq_aggregatedInventory] using
    FD1D.TreeSymmetry.stateAggregate_count_aboveSwap v x hkd w

/-- Rates at every level weakly above the swapped node are unchanged. -/
theorem rate_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    TreePolicy.rate
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a k w =
      TreePolicy.rate (Dynamics.aggregatedInventory x) a k w := by
  induction k with
  | zero =>
      have hw : w = dyadicRoot := Fin.eq_zero w
      subst w
      rfl
  | succ k ih =>
      let z := (childrenEquiv k).symm w
      have hz : childrenEquiv k z = w :=
        (childrenEquiv k).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        aggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (leftChild u)
      have hright :=
        aggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (rightChild u)
      fin_cases side
      · change
          TreePolicy.rate
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (leftChild u) =
            TreePolicy.rate (Dynamics.aggregatedInventory x) a
              (k + 1) (leftChild u)
        rw [TreePolicy.rate_leftChild, TreePolicy.rate_leftChild,
          hparent, hleft, hright]
      · change
          TreePolicy.rate
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (rightChild u) =
            TreePolicy.rate (Dynamics.aggregatedInventory x) a
              (k + 1) (rightChild u)
        rw [TreePolicy.rate_rightChild, TreePolicy.rate_rightChild,
          hparent, hleft, hright]

/-- At the first level below `v`, rates follow the child swap. -/
theorem rate_subtreeSwap_zero
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) (w : DyadicNode (d + 1)) :
    TreePolicy.rate
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a
        (d + 1) (subtreeSwap v 0 w) =
      TreePolicy.rate (Dynamics.aggregatedInventory x) a (d + 1) w := by
  let I' :=
    Dynamics.aggregatedInventory
      (inventoryPerm (subtreeSwap v n) x)
  let I := Dynamics.aggregatedInventory x
  let z := (childrenEquiv d).symm w
  have hz : childrenEquiv d z = w :=
    (childrenEquiv d).apply_symm_apply w
  rw [← hz]
  rcases z with ⟨u, side⟩
  have hparent :
      TreePolicy.rate I' a d u = TreePolicy.rate I a d u := by
    exact rate_aboveSwap v x a (le_refl d) u
  by_cases huv : u = v
  · subst u
    have hleft :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild v)
    have hright :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild v)
    have hleft' :
        I'.count (d + 1) (rightChild v) =
          I.count (d + 1) (leftChild v) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (leftChild v) =
          I.count (d + 1) (rightChild v) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        TreePolicy.rate I' a (d + 1)
            (subtreeSwap v 0 (leftChild v)) =
          TreePolicy.rate I a (d + 1) (leftChild v)
      rw [subtreeSwap_zero_left]
      rw [TreePolicy.rate_rightChild, TreePolicy.rate_leftChild,
        hparent, hleft', hright']
      exact rateRight_swap a (TreePolicy.intervalMass d v)
        (TreePolicy.rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
    · change
        TreePolicy.rate I' a (d + 1)
            (subtreeSwap v 0 (rightChild v)) =
          TreePolicy.rate I a (d + 1) (rightChild v)
      rw [subtreeSwap_zero_right]
      rw [TreePolicy.rate_leftChild, TreePolicy.rate_rightChild,
        hparent, hleft', hright']
      exact rateLeft_swap a (TreePolicy.intervalMass d v)
        (TreePolicy.rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
  · have hll : leftChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hlr : leftChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrl : rightChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrr : rightChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hleft :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild u)
    have hright :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild u)
    rw [subtreeSwap_zero_of_ne v hll hlr] at hleft
    rw [subtreeSwap_zero_of_ne v hrl hrr] at hright
    have hleft' :
        I'.count (d + 1) (leftChild u) =
          I.count (d + 1) (leftChild u) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (rightChild u) =
          I.count (d + 1) (rightChild u) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        TreePolicy.rate I' a (d + 1)
            (subtreeSwap v 0 (leftChild u)) =
          TreePolicy.rate I a (d + 1) (leftChild u)
      rw [subtreeSwap_zero_of_ne v hll hlr,
        TreePolicy.rate_leftChild, TreePolicy.rate_leftChild,
        hparent, hleft', hright']
    · change
        TreePolicy.rate I' a (d + 1)
            (subtreeSwap v 0 (rightChild u)) =
          TreePolicy.rate I a (d + 1) (rightChild u)
      rw [subtreeSwap_zero_of_ne v hrl hrr,
        TreePolicy.rate_rightChild, TreePolicy.rate_rightChild,
        hparent, hleft', hright']

/-- Rates at descendant nodes are transported by the subtree swap. -/
theorem rate_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n)
    (w : DyadicNode ((d + 1) + r)) :
    TreePolicy.rate
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a
        ((d + 1) + r) (subtreeSwap v r w) =
      TreePolicy.rate (Dynamics.aggregatedInventory x) a
        ((d + 1) + r) w := by
  induction r with
  | zero =>
      exact rate_subtreeSwap_zero v x a w
  | succ r ih =>
      let z := (childrenEquiv ((d + 1) + r)).symm w
      have hz : childrenEquiv ((d + 1) + r) z = w :=
        (childrenEquiv ((d + 1) + r)).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        aggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (leftChild u)
      have hright :=
        aggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (rightChild u)
      have hleft' :
          (Dynamics.aggregatedInventory
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (leftChild (subtreeSwap v r u)) =
            (Dynamics.aggregatedInventory x).count
              (((d + 1) + r) + 1) (leftChild u) := by
        rw [← subtreeSwap_succ_leftChild v u]
        exact hleft
      have hright' :
          (Dynamics.aggregatedInventory
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (rightChild (subtreeSwap v r u)) =
            (Dynamics.aggregatedInventory x).count
              (((d + 1) + r) + 1) (rightChild u) := by
        rw [← subtreeSwap_succ_rightChild v u]
        exact hright
      fin_cases side
      · change
          TreePolicy.rate
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (leftChild u)) =
            TreePolicy.rate (Dynamics.aggregatedInventory x) a
              (((d + 1) + r) + 1) (leftChild u)
        rw [subtreeSwap_succ_leftChild,
          TreePolicy.rate_leftChild, TreePolicy.rate_leftChild, hparent]
        rw [hleft', hright']
        simp [TreePolicy.intervalMass, nodeMass]
      · change
          TreePolicy.rate
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (rightChild u)) =
            TreePolicy.rate (Dynamics.aggregatedInventory x) a
              (((d + 1) + r) + 1) (rightChild u)
        rw [subtreeSwap_succ_rightChild,
          TreePolicy.rate_rightChild, TreePolicy.rate_rightChild, hparent]
        rw [hleft', hright']
        simp [TreePolicy.intervalMass, nodeMass]

/-- Deletion masses at and above the swapped node are unchanged. -/
theorem deletionMass_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a k w =
      TreePolicy.deletionMass
        (Dynamics.aggregatedInventory x) a k w := by
  unfold TreePolicy.deletionMass TreePolicy.inventory
  rw [aggregate_count_aboveSwap v x hkd w,
    rate_aboveSwap v x a hkd w]

/-- Deletion masses at descendants are transported by the subtree swap. -/
theorem deletionMass_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n)
    (w : DyadicNode ((d + 1) + r)) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a
        ((d + 1) + r) (subtreeSwap v r w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
        ((d + 1) + r) w := by
  unfold TreePolicy.deletionMass TreePolicy.inventory
  rw [aggregate_count_subtreeSwap v x hrn w,
    rate_subtreeSwap v x a hrn w]

/-- The fixed-label deletion imbalance at the swapped node changes sign. -/
theorem imbalance_swapNode
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  have hleft :=
    deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (leftChild v)
  have hright :=
    deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (rightChild v)
  simp only [subtreeSwap_zero_left] at hleft
  simp only [subtreeSwap_zero_right] at hright
  unfold TreePolicy.imbalance
  rw [hleft, hright]
  ring

/-- A strict ancestor's deletion imbalance is unchanged. -/
theorem imbalance_strictAncestor
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w := by
  unfold TreePolicy.imbalance
  rw [deletionMass_aboveSwap v x a (by omega) (leftChild w),
    deletionMass_aboveSwap v x a (by omega) (rightChild w)]

/-! ## Arbitrary-depth wrappers -/

theorem deletionMass_leafSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a L
        (leafSwapWithGap v r hlevel w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a L w := by
  subst L
  exact deletionMass_subtreeSwap v x a le_rfl w

theorem imbalance_swapNodeWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  subst L
  exact imbalance_swapNode v x a

theorem imbalance_strictAncestorWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w := by
  subst L
  exact imbalance_strictAncestor v x a hkd w

theorem deletionMass_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventorySwap hdL v x)) a L
        (leafSwap hdL v w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a L w :=
  deletionMass_leafSwapWithGap
    v (L - (d + 1)) (by omega) x a w

theorem imbalance_swapNode_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory (inventorySwap hdL v x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v :=
  imbalance_swapNodeWithGap
    v (L - (d + 1)) (by omega) x a

theorem imbalance_strictAncestor_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory (inventorySwap hdL v x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w :=
  imbalance_strictAncestorWithGap
    v (L - (d + 1)) (by omega) x a hkd w

/-! ## Kernel equivariance and invariant stationary laws -/

theorem deletionRule_prob_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (w : DyadicNode ((d + 1) + n)) :
    (Dynamics.deletionRule a ha hm).prob
        (inventoryPerm (subtreeSwap v n) x) (subtreeSwap v n w) =
      (Dynamics.deletionRule a ha hm).prob x w := by
  change
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a ((d + 1) + n)
          (subtreeSwap v n w) =
      TreePolicy.deletionMass
        (Dynamics.aggregatedInventory x) a ((d + 1) + n) w
  exact deletionMass_subtreeSwap v x a le_rfl w

theorem kernel_equivariant_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel
        (L := (d + 1) + n) (m := m) a ha hm).Equivariant
      (inventoryPerm (subtreeSwap v n)) := by
  exact FD1D.TreeSymmetry.deletionKernel_equivariant
    (Dynamics.deletionRule a ha hm)
    (subtreeSwap v n)
    (deletionRule_prob_subtreeSwap v a ha hm)

theorem kernel_equivariant_withGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwapWithGap v r hlevel) := by
  subst L
  exact kernel_equivariant_subtreeSwap v a ha hm

theorem kernel_equivariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwap hdL v) :=
  kernel_equivariant_withGap
    v (L - (d + 1)) (by omega) a ha hm

theorem stationary_lawInvariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    {μ : FiniteLaw (InventoryState (DyadicNode L) m)}
    (hμ : (Dynamics.kernel (L := L) (m := m) a ha hm).IsStationary μ) :
    FiniteKernel.LawInvariant μ (inventorySwap hdL v) :=
  FD1D.TreeSymmetry.stationary_lawInvariant_of_irreducible
    (Dynamics.kernel_irreducible a ha hm)
    (kernel_equivariant hdL v a ha hm) hμ

end

end FD1D.V5.TreeSymmetry


==> anc/lean-formalization/FD1D/V5/Transport.lean <==
import FD1D.V5.Energy
import FD1D.V5.Symmetry
import FD1D.InvariantTransport
import FD1D.Initialization
import FD1D.Averaging
import FD1D.Spatial

/-!
# Quantile transport for the v5 policy

This module realizes the v5 leaf deletion probabilities as a recursive
dyadic mass, identifies its integrated Haar coefficients with the v5
deletion imbalances, and proves the exact invariant-law `L²` identity.
-/

namespace FD1D.V5.Transport

noncomputable section

open scoped BigOperators
open Set MeasureTheory

variable {L m : ℕ}

/-! ## The concrete v5 dyadic mass -/

/-- The v5 deletion-mass tree below `v`, with `k` levels left to descend. -/
def stateDyadicMassAt (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    (d k : ℕ) → DyadicNode d → DyadicMass k
  | d, 0, v => .leaf (Dynamics.deletionLabel a x d v)
  | d, k + 1, v =>
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v))

/-- The complete v5 deletion-mass tree. -/
def stateDyadicMass (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : DyadicMass L :=
  stateDyadicMassAt a x 0 L dyadicRoot

@[simp] theorem stateDyadicMassAt_zero
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d 0 v =
      .leaf (Dynamics.deletionLabel a x d v) :=
  rfl

@[simp] theorem stateDyadicMassAt_succ
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d k : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d (k + 1) v =
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v)) :=
  rfl

theorem stateDyadicMassAt_total
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).total =
      Dynamics.deletionLabel a x d v := by
  induction k generalizing d with
  | zero => rfl
  | succ k ih =>
      simp only [stateDyadicMassAt, DyadicMass.total]
      rw [ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)]
      symm
      exact TreePolicy.deletionMass_children
        (Dynamics.aggregatedInventory x) a d (by omega) v

theorem stateDyadicMassAt_allNonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).allNonneg := by
  induction k generalizing d with
  | zero =>
      exact Dynamics.deletionLabel_nonneg a ha hm x (by omega) v
  | succ k ih =>
      exact ⟨ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)⟩

@[simp] theorem stateDyadicMassAt_leaf_probability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    stateDyadicMassAt a x L 0 w =
      .leaf ((Dynamics.deletionRule a ha hm).prob x w) := by
  rw [stateDyadicMassAt_zero, Dynamics.deletionRule_prob]
  rfl

@[simp] theorem stateDyadicMass_total
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).total = 1 := by
  rw [stateDyadicMass, stateDyadicMassAt_total a x (by omega)]
  exact TreePolicy.deletionMass_root
    (Dynamics.aggregatedInventory x) a hm

theorem stateDyadicMass_isProbability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).IsProbability where
  nonneg :=
    stateDyadicMassAt_allNonneg a ha hm x (by omega) dyadicRoot
  total_eq_one := stateDyadicMass_total a ha hm x

theorem stateDyadicMassAt_rootCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + (k + 1) ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x (d + 1) k (leftChild v)).total -
        (stateDyadicMassAt a x (d + 1) k (rightChild v)).total =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  rw [stateDyadicMassAt_total a x (by omega),
    stateDyadicMassAt_total a x (by omega)]
  rfl

/-! ## Canonical tree indexing -/

private def appendDyadicNode {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode r) :
    DyadicNode (d + r) :=
  ⟨v.val * 2 ^ r + w.val, by
    rw [pow_add]
    calc
      v.val * 2 ^ r + w.val < (v.val + 1) * 2 ^ r := by
        rw [Nat.add_mul, one_mul]
        omega
      _ ≤ 2 ^ d * 2 ^ r :=
        Nat.mul_le_mul_right (2 ^ r) (Nat.succ_le_iff.mpr v.isLt)⟩

@[simp] private theorem appendDyadicNode_zero
    {d : ℕ} (v : DyadicNode d) :
    appendDyadicNode v (0 : DyadicNode 0) = v := by
  apply Fin.ext
  simp [appendDyadicNode]

private theorem appendDyadicNode_leftNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.leftNode j).2 ≍
      appendDyadicNode (leftChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.leftNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.leftNode, leftChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_rightNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.rightNode j).2 ≍
      appendDyadicNode (rightChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.rightNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.rightNode, rightChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_inl_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inl w)) ≍
      appendDyadicNode (leftChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inl_val,
    leftChild_val, pow_succ]
  ring

private theorem appendDyadicNode_inr_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inr w)) ≍
      appendDyadicNode (rightChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inr_val,
    rightChild_val, pow_succ]
  ring

private theorem deletionLabel_eq_of_depth_node_heq
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    Dynamics.deletionLabel a x d v =
      Dynamics.deletionLabel a x e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_leafMass
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (w : DyadicNode k) :
    (stateDyadicMassAt a x d k v).leafMass w =
      Dynamics.deletionLabel a x (d + k)
        (appendDyadicNode v w) := by
  induction k generalizing d with
  | zero =>
      have hw : w = 0 := Fin.eq_zero w
      subst w
      simp [stateDyadicMassAt, DyadicMass.leafMass]
  | succ k ih =>
      obtain ⟨w | w, rfl⟩ := (dyadicLeafSumEquiv k).surjective w
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_left,
          ih (d := d + 1) (by omega) (leftChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inl_heq v w).symm
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_right,
          ih (d := d + 1) (by omega) (rightChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inr_heq v w).symm

theorem stateDyadicMass_leafMass_eq_deletionRule
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateDyadicMass a x).leafMass w =
      (Dynamics.deletionRule a ha hm).prob x w := by
  rw [Dynamics.deletionRule_prob]
  rw [stateDyadicMass,
    stateDyadicMassAt_leafMass a x (by omega) dyadicRoot w]
  apply deletionLabel_eq_of_depth_node_heq
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

private theorem completeHaarNode_cases
    {k : ℕ} (i : CompleteHaarNode (k + 1)) :
    i = ⟨⟨0, Nat.zero_lt_succ k⟩, (0 : DyadicNode 0)⟩ ∨
      (∃ j : CompleteHaarNode k, i = DyadicMass.leftNode j) ∨
      ∃ j : CompleteHaarNode k, i = DyadicMass.rightNode j := by
  rcases i with ⟨⟨d, hd⟩, w⟩
  cases d with
  | zero =>
      left
      congr 1
      exact Fin.eq_zero w
  | succ r =>
      have hrk : r < k := by omega
      let depth : Fin k := ⟨r, hrk⟩
      by_cases hw : w.val < 2 ^ r
      · right
        left
        let u : Fin (2 ^ r) := ⟨w.val, hw⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.leftNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.leftNode, depth])).2
          rfl
      · right
        right
        have hwlt : w.val < 2 ^ (r + 1) := w.isLt
        have hpow : 2 ^ (r + 1) = 2 ^ r * 2 := by
          rw [pow_succ]
        have hu : w.val - 2 ^ r < 2 ^ r := by omega
        let u : Fin (2 ^ r) := ⟨w.val - 2 ^ r, hu⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.rightNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.rightNode, depth])).2
          dsimp [u, DyadicMass.rightNode, depth]
          omega

private theorem imbalance_eq_of_depth_node_heq
    (I : AggregatedInventory L m) (a : ℝ)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    TreePolicy.imbalance I a d v =
      TreePolicy.imbalance I a e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_nodeCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (i : CompleteHaarNode k) :
    (stateDyadicMassAt a x d k v).nodeCoefficient i =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
        (d + i.1.val) (appendDyadicNode v i.2) := by
  induction k generalizing d with
  | zero => exact Fin.elim0 i.1
  | succ k ih =>
      rcases completeHaarNode_cases i with hi | hi | hi
      · subst i
        rw [stateDyadicMassAt_succ]
        simp only [DyadicMass.nodeCoefficient,
          DyadicMass.nodeChildMasses,
          Nat.add_zero, appendDyadicNode_zero]
        exact stateDyadicMassAt_rootCoefficient a x hdk v
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_leftNode,
          ih (d := d + 1) (by omega) (leftChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.leftNode]
          omega
        · exact (appendDyadicNode_leftNode_heq v j).symm
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_rightNode,
          ih (d := d + 1) (by omega) (rightChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.rightNode]
          omega
        · exact (appendDyadicNode_rightNode_heq v j).symm

theorem stateDyadicMass_nodeCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) :
    (stateDyadicMass a x).nodeCoefficient i =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
        i.1.val i.2 := by
  rw [stateDyadicMass,
    stateDyadicMassAt_nodeCoefficient a x (by omega) dyadicRoot i]
  congr 2
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

/-- The canonical v5 integrated-Haar coefficient family. -/
def stateHaarCoefficient (a : ℝ)
    (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) : ℝ :=
  TreePolicy.imbalance
    (Dynamics.aggregatedInventory x) a i.1.val i.2

theorem stateDyadicMass_haarSeries_eq
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (stateDyadicMass a x).haarSeries z =
      haarCombination (haarNodeLeft (L := L))
        (haarNodeWidth (L := L))
        (stateHaarCoefficient a x) z := by
  rw [(stateDyadicMass a x).haarSeries_eq_haarCombination hz.1 hz.2]
  apply congrFun
  congr 1
  funext i
  exact stateDyadicMass_nodeCoefficient a x i

theorem stateDyadicMass_cdf_sub_id_eq
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (stateDyadicMass a x).piecewiseCDF z - z =
      haarCombination (haarNodeLeft (L := L))
        (haarNodeWidth (L := L))
        (stateHaarCoefficient a x) z := by
  calc
    (stateDyadicMass a x).piecewiseCDF z - z =
        (stateDyadicMass a x).haarSeries z :=
      (stateDyadicMass a x).quantile_discrepancy_eq_haar
        (stateDyadicMass_isProbability a ha hm x) hz
    _ = _ := stateDyadicMass_haarSeries_eq a x hz

/-! ## Symmetry and exact expected Haar energy -/

theorem haarCoefficient_swapNode
    (a : ℝ) (i : CompleteHaarNode L)
    (x : InventoryState (DyadicNode L) m) :
    stateHaarCoefficient a
        (FD1D.TreeSymmetry.inventorySwap i.1.isLt i.2 x) i =
      -stateHaarCoefficient a x i := by
  exact V5.TreeSymmetry.imbalance_swapNode_general
    i.1.isLt i.2 x a

theorem haarCoefficient_strictAncestor
    (a : ℝ) (i j : CompleteHaarNode L)
    (hji : j.1.val < i.1.val)
    (x : InventoryState (DyadicNode L) m) :
    stateHaarCoefficient a
        (FD1D.TreeSymmetry.inventorySwap i.1.isLt i.2 x) j =
      stateHaarCoefficient a x j := by
  exact V5.TreeSymmetry.imbalance_strictAncestor_general
    i.1.isLt i.2 x a hji j.2

theorem haar_crossTerm_symmetry_of_swapInvariant
    (a : ℝ)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i *
            stateHaarCoefficient a x j) := by
  apply completeHaar_crossTerm_symmetry_of_invariant_swaps
    μ (fun x i => stateHaarCoefficient a x i)
    (fun d v => FD1D.TreeSymmetry.inventorySwap d.isLt v) hinv
  · exact fun d v x => haarCoefficient_swapNode a ⟨d, v⟩ x
  · exact fun d v k w hkd x =>
      haarCoefficient_strictAncestor a ⟨d, v⟩ ⟨k, w⟩ hkd x

theorem stationary_haar_crossTerm_symmetry
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (Dynamics.kernel a ha hm).IsStationary μ) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i *
            stateHaarCoefficient a x j) := by
  apply haar_crossTerm_symmetry_of_swapInvariant a μ
  intro d v
  exact V5.TreeSymmetry.stationary_lawInvariant
    d.isLt v a ha hm hμ

theorem iterate_lawInvariant_of_swapInvariant
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v))
    (n : ℕ) :
    ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant
        ((Dynamics.kernel a ha hm).iterate n μ)
        (FD1D.TreeSymmetry.inventorySwap d.isLt v) := by
  intro d v
  exact FiniteKernel.iterate_lawInvariant
    (V5.TreeSymmetry.kernel_equivariant d.isLt v a ha hm)
    (hinv d v) n

theorem iterate_refreshedLaw_lawInvariant
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (n : ℕ) (d : Fin L) (v : DyadicNode d.val) :
    FiniteKernel.LawInvariant
      ((Dynamics.kernel a ha hm).iterate n (refreshedLaw L m))
      (FD1D.TreeSymmetry.inventorySwap d.isLt v) := by
  apply iterate_refreshedLaw_lawInvariant_of_compatible
    (Dynamics.kernel a ha hm)
    (FD1D.TreeSymmetry.leafSwap d.isLt v)
    (FD1D.TreeSymmetry.inventorySwap d.isLt v)
  · intro omega
    calc
      assignmentState
          (assignmentPerm (FD1D.TreeSymmetry.leafSwap d.isLt v) omega) =
          inventoryStatePerm (FD1D.TreeSymmetry.leafSwap d.isLt v)
            (assignmentState omega) :=
        assignmentState_perm (FD1D.TreeSymmetry.leafSwap d.isLt v) omega
      _ = FD1D.TreeSymmetry.inventorySwap d.isLt v
          (assignmentState omega) := by
        rw [FD1D.TreeSymmetry.inventorySwap,
          FD1D.TreeSymmetry.inventoryPerm_eq_inventoryStatePerm]
  · exact V5.TreeSymmetry.kernel_equivariant d.isLt v a ha hm

private theorem expected_internalWeightedSum_eq
    {Omega : Type*} [Fintype Omega]
    (μ : FiniteLaw Omega)
    (b : Omega → ∀ d, DyadicNode d → ℝ) :
    (∑ i : CompleteHaarNode L,
        haarNodeWidth i *
          μ.expect (fun omega => (b omega i.1.val i.2) ^ 2)) =
      μ.expect (fun omega =>
        internalWeightedSum (fun d v => (b omega d v) ^ 2) L) := by
  rw [Fintype.sum_sigma]
  simp only [haarNodeWidth, one_div]
  change (∑ d : Fin L, ∑ v : DyadicNode d.val,
      ((2 ^ d.val : ℕ) : ℝ)⁻¹ *
        μ.expect (fun omega => (b omega d.val v) ^ 2)) = _
  rw [Fin.sum_univ_eq_sum_range
    (fun d => ∑ v : DyadicNode d,
      ((2 ^ d : ℕ) : ℝ)⁻¹ *
        μ.expect (fun omega => (b omega d v) ^ 2)) L]
  unfold FiniteLaw.expect internalWeightedSum weightedLevel
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro omega homega
  apply Finset.sum_congr rfl
  intro v hv
  simp [nodeMass]
  ring

/-- Cancellation and transport energy: `E ||F_Q-id||₂² = E G / 12`. -/
theorem expected_haarL2_eq_transportEnergy
    (a : ℝ)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    μ.expect (fun x =>
        haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
          (stateHaarCoefficient a x)) =
      (1 / 12) * μ.expect (Dynamics.stateTransportEnergy a) := by
  rw [expected_haarL2 μ
    (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
    (fun x => stateHaarCoefficient a x)
    (fun i => haarNodeWidth_pos i)
    (haar_crossTerm_symmetry_of_swapInvariant a μ hinv)]
  congr 1
  change
    (∑ i : CompleteHaarNode L, haarNodeWidth i *
      μ.expect (fun x =>
        (TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
          i.1.val i.2) ^ 2)) =
      μ.expect (Dynamics.stateTransportEnergy a)
  calc
    _ = μ.expect (fun x =>
        internalWeightedSum
          (fun d v =>
            (TreePolicy.imbalance
              (Dynamics.aggregatedInventory x) a d v) ^ 2) L) :=
      expected_internalWeightedSum_eq μ
        (fun x d v =>
          TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v)
    _ = μ.expect (Dynamics.stateTransportEnergy a) := by
      rfl

theorem stationary_expected_haarL2_eq_transportEnergy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (Dynamics.kernel a ha hm).IsStationary μ) :
    μ.expect (fun x =>
        haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
          (stateHaarCoefficient a x)) =
      (1 / 12) * μ.expect (Dynamics.stateTransportEnergy a) := by
  apply expected_haarL2_eq_transportEnergy a μ
  intro d v
  exact V5.TreeSymmetry.stationary_lawInvariant
    d.isLt v a ha hm hμ

/-! ## First-moment quantile cost -/

def stateCellCost
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  ((stateDyadicMass a x).quantilePolicy
    (stateDyadicMass_isProbability a ha hm x)).expectedDistance

theorem stateCellCost_pointwise
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateCellCost a ha hm x ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        cdfTransportArea
          (haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a x)) := by
  calc
    stateCellCost a ha hm x ≤
        1 / ((2 ^ L : ℕ) : ℝ) +
          cdfTransportArea (fun z =>
            (stateDyadicMass a x).piecewiseCDF z - z) := by
      exact (stateDyadicMass a x).quantile_cost_within_leaf
        (stateDyadicMass_isProbability a ha hm x)
    _ = _ := by
      congr 1
      unfold cdfTransportArea
      apply setIntegral_congr_fun measurableSet_Icc
      intro z hz
      change
        |(stateDyadicMass a x).piecewiseCDF z - z| =
          |haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a x) z|
      rw [stateDyadicMass_cdf_sub_id_eq a ha hm x hz]

theorem expected_stateCellCost_le
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    μ.expect (stateCellCost a ha hm) ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        Real.sqrt ((1 / 12) *
          μ.expect (Dynamics.stateTransportEnergy a)) := by
  calc
    μ.expect (stateCellCost a ha hm) ≤
        μ.expect (fun x =>
          1 / ((2 ^ L : ℕ) : ℝ) +
            cdfTransportArea
              (haarCombination (haarNodeLeft (L := L))
                (haarNodeWidth (L := L))
                (stateHaarCoefficient a x))) :=
      μ.expect_mono (stateCellCost_pointwise a ha hm)
    _ = 1 / ((2 ^ L : ℕ) : ℝ) +
        μ.expect (fun x =>
          cdfTransportArea
            (haarCombination (haarNodeLeft (L := L))
              (haarNodeWidth (L := L))
              (stateHaarCoefficient a x))) := by
      rw [μ.expect_add, μ.expect_const]
    _ ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
        Real.sqrt
          (μ.expect (fun x =>
            haarL2 (haarNodeLeft (L := L))
              (haarNodeWidth (L := L))
              (stateHaarCoefficient a x))) := by
      gcongr
      exact expected_area_le_sqrt_l2 μ
        (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
        (fun x => stateHaarCoefficient a x)
        (fun i => haarNodeWidth_pos i)
    _ = _ := by
      rw [expected_haarL2_eq_transportEnergy a μ hinv]

end

end FD1D.V5.Transport


==> anc/lean-formalization/FD1D/V5/TreePolicy.lean <==
import FD1D.V5.LocalBellman

/-!
# The v5 hierarchical tree policy

This module propagates the local three-cap rule through a complete dyadic
tree.  It proves the invariant domain, rate-energy monotonicity, the lifted
local Bellman inequality, and the deterministic aggregate estimate.
-/

namespace FD1D.V5.TreePolicy

noncomputable section

open LocalPolicy

variable {L m : ℕ}

private def childRate (a p h : ℝ) (x y : ℕ) (side : Fin 2) : ℝ :=
  if side = 0 then rateLeft a p h x y else rateRight a p h x y

/-- Recursively propagated analytic rate, rooted at `1/m`. -/
def rate (I : AggregatedInventory L m) (a : ℝ) :
    ∀ d, DyadicNode d → ℝ
  | 0, _ => 1 / (m : ℝ)
  | d + 1, w =>
      let z := (childrenEquiv d).symm w
      childRate a (nodeMass d z.1) (rate I a d z.1)
        (I.count (d + 1) (leftChild z.1))
        (I.count (d + 1) (rightChild z.1)) z.2

/-- Inventory count coerced to `ℝ`. -/
def inventory (I : AggregatedInventory L m) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  I.count d v

/-- Node interval mass. -/
def intervalMass (d : ℕ) (v : DyadicNode d) : ℝ :=
  nodeMass d v

/-- Deletion mass `q_v = N_v h_v`. -/
def deletionMass (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  inventory I d v * rate I a d v

/-- Discrepancy `t_v = (p_v-q_v)/a`. -/
def discrepancy (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  (intervalMass d v - deletionMass I a d v) / a

/-- Regularized mass `Z_v = p_v/(N_v+a/2)`. -/
def regularizedMass (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  intervalMass d v / (inventory I d v + a / 2)

/-- Quadratic Bellman correction at a node. -/
def bellmanValue (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  bellman (rate I a d v) (discrepancy I a d v)
    (regularizedMass I a d v)

/-- Fixed-spatial-label child deletion imbalance. -/
def imbalance (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  deletionMass I a (d + 1) (leftChild v) -
    deletionMass I a (d + 1) (rightChild v)

@[simp] theorem rate_root (I : AggregatedInventory L m) (a : ℝ) :
    rate I a 0 dyadicRoot = 1 / (m : ℝ) :=
  rfl

@[simp] theorem rate_leftChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    rate I a (d + 1) (leftChild v) =
      rateLeft a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [rate, childRate, leftChild, intervalMass]

@[simp] theorem rate_rightChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    rate I a (d + 1) (rightChild v) =
      rateRight a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [rate, childRate, rightChild, intervalMass,
    show (1 : Fin 2) ≠ 0 by decide]

@[simp] theorem intervalMass_root :
    intervalMass 0 dyadicRoot = 1 := by
  simp [intervalMass]

@[simp] theorem intervalMass_leftChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (leftChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

@[simp] theorem intervalMass_rightChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (rightChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

theorem inventory_children (I : AggregatedInventory L m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    inventory I d v =
      inventory I (d + 1) (leftChild v) +
        inventory I (d + 1) (rightChild v) := by
  unfold inventory
  exact_mod_cast I.count_children d hdL v

theorem deletionMass_leftChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    deletionMass I a (d + 1) (leftChild v) =
      massLeft a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [deletionMass, inventory, rate_leftChild]
  exact (massLeft_eq_count_mul_rateLeft _ _ _ _ _).symm

theorem deletionMass_rightChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    deletionMass I a (d + 1) (rightChild v) =
      massRight a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [deletionMass, inventory, rate_rightChild]
  exact (massRight_eq_count_mul_rateRight _ _ _ _ _).symm

theorem deletionMass_children (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    deletionMass I a d v =
      deletionMass I a (d + 1) (leftChild v) +
        deletionMass I a (d + 1) (rightChild v) := by
  rw [deletionMass_leftChild, deletionMass_rightChild,
    massLeft_add_massRight]
  unfold deletionMass parentMass inventory LocalPolicy.inventory
  rw [I.count_children d hdL v]
  norm_num

theorem deletionMass_root (I : AggregatedInventory L m) (a : ℝ)
    (hm : 0 < m) :
    deletionMass I a 0 dyadicRoot = 1 := by
  simp [deletionMass, inventory, I.count_root, rate, ne_of_gt hm]

theorem discrepancy_root (I : AggregatedInventory L m) {a : ℝ}
    (_ha : 0 < a) (hm : 0 < m) :
    discrepancy I a 0 dyadicRoot = 0 := by
  simp [discrepancy, deletionMass_root I a hm]

private theorem parent_local_data
    (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    let x := I.count (d + 1) (leftChild v)
    let y := I.count (d + 1) (rightChild v)
    inventory I d v = LocalPolicy.inventory x y ∧
      deletionMass I a d v =
        parentMass (rate I a d v) x y := by
  dsimp
  have hc := I.count_children d hdL v
  constructor <;>
    simp [inventory, deletionMass, parentMass, LocalPolicy.inventory, hc]

theorem discrepancy_eq_local (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    discrepancy I a d v =
      LocalPolicy.discrepancy a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  unfold discrepancy LocalPolicy.discrepancy
  rw [(parent_local_data I a d hdL v).2]

theorem regularizedMass_eq_local (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    regularizedMass I a d v =
      LocalPolicy.regularizedMass a (intervalMass d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  unfold regularizedMass LocalPolicy.regularizedMass
  rw [(parent_local_data I a d hdL v).1]

theorem discrepancy_leftChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    discrepancy I a (d + 1) (leftChild v) =
      discrepancyLeft a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [discrepancy, intervalMass_leftChild, deletionMass_leftChild]
  rfl

theorem discrepancy_rightChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    discrepancy I a (d + 1) (rightChild v) =
      discrepancyRight a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  rw [discrepancy, intervalMass_rightChild, deletionMass_rightChild]
  rfl

theorem regularizedMass_leftChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    regularizedMass I a (d + 1) (leftChild v) =
      regularizedMassLeft a (intervalMass d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [regularizedMass, regularizedMassLeft, inventory]

theorem regularizedMass_rightChild (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    regularizedMass I a (d + 1) (rightChild v) =
      regularizedMassRight a (intervalMass d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [regularizedMass, regularizedMassRight, inventory]

/-! ## Invariant domain and feasibility -/

theorem node_invariants
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    ∀ d, d ≤ L → ∀ v,
      0 < rate I a d v ∧
        discrepancy I a d v ≤ rate I a d v / 2 ∧
        regularizedMass I a d v ≤ rate I a d v := by
  intro d
  induction d with
  | zero =>
      intro _ v
      have hv : v = dyadicRoot := Fin.eq_zero v
      subst v
      have hmR : 0 < (m : ℝ) := by exact_mod_cast hm
      have hrate : 0 < rate I a 0 dyadicRoot := by
        rw [rate_root]
        exact one_div_pos.mpr hmR
      have hdisc : discrepancy I a 0 dyadicRoot ≤
          rate I a 0 dyadicRoot / 2 := by
        rw [discrepancy_root I ha hm]
        positivity
      have hreg :
          regularizedMass I a 0 dyadicRoot ≤
            rate I a 0 dyadicRoot := by
        unfold regularizedMass inventory intervalMass
        rw [I.count_root]
        simp only [nodeMass_root, rate_root]
        apply one_div_le_one_div_of_le hmR
        have : 0 ≤ a / 2 := by positivity
        linarith
      exact ⟨hrate, hdisc, hreg⟩
  | succ d ih =>
      intro hdL w
      let z := (childrenEquiv d).symm w
      have hz : childrenEquiv d z = w :=
        (childrenEquiv d).apply_symm_apply w
      have hd : d < L := by omega
      have hp := ih (by omega) z.1
      let x := I.count (d + 1) (leftChild z.1)
      let y := I.count (d + 1) (rightChild z.1)
      have htLocal :
          LocalPolicy.discrepancy a (intervalMass d z.1)
              (rate I a d z.1) x y ≤
            rate I a d z.1 / 2 := by
        dsimp [x, y]
        rw [← discrepancy_eq_local I a d hd z.1]
        exact hp.2.1
      have hchildren :=
        LocalPolicy.child_invariants ha (nodeMass_pos d z.1)
          hp.1 htLocal
      have hZLpos :
          0 < regularizedMassLeft a (intervalMass d z.1) x y := by
        unfold regularizedMassLeft
        exact div_pos (div_pos (nodeMass_pos d z.1) (by norm_num))
          (by positivity)
      have hZRpos :
          0 < regularizedMassRight a (intervalMass d z.1) x y := by
        unfold regularizedMassRight
        exact div_pos (div_pos (nodeMass_pos d z.1) (by norm_num))
          (by positivity)
      rw [← hz]
      rcases z with ⟨v, side⟩
      fin_cases side
      · change
          0 < rate I a (d + 1) (leftChild v) ∧
            discrepancy I a (d + 1) (leftChild v) ≤
              rate I a (d + 1) (leftChild v) / 2 ∧
            regularizedMass I a (d + 1) (leftChild v) ≤
              rate I a (d + 1) (leftChild v)
        rw [rate_leftChild, discrepancy_leftChild,
          regularizedMass_leftChild]
        exact ⟨hZLpos.trans_le hchildren.2.1,
          hchildren.1, hchildren.2.1⟩
      · change
          0 < rate I a (d + 1) (rightChild v) ∧
            discrepancy I a (d + 1) (rightChild v) ≤
              rate I a (d + 1) (rightChild v) / 2 ∧
            regularizedMass I a (d + 1) (rightChild v) ≤
              rate I a (d + 1) (rightChild v)
        rw [rate_rightChild, discrepancy_rightChild,
          regularizedMass_rightChild]
        exact ⟨hZRpos.trans_le hchildren.2.2.2,
          hchildren.2.2.1, hchildren.2.2.2⟩

theorem rate_pos (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 < rate I a d v :=
  (node_invariants I ha hm d hdL v).1

theorem discrepancy_le_half (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    discrepancy I a d v ≤ rate I a d v / 2 :=
  (node_invariants I ha hm d hdL v).2.1

theorem regularizedMass_le_rate
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    regularizedMass I a d v ≤ rate I a d v :=
  (node_invariants I ha hm d hdL v).2.2

theorem intervalMass_le_count_add_half_mul_rate
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    intervalMass d v ≤
      (inventory I d v + a / 2) * rate I a d v := by
  have hden : 0 < inventory I d v + a / 2 := by
    unfold inventory
    positivity
  have hreg := regularizedMass_le_rate I ha hm hdL v
  unfold regularizedMass at hreg
  simpa [mul_comm] using (div_le_iff₀ hden).mp hreg

theorem deletionMass_nonneg (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionMass I a d v := by
  exact mul_nonneg (Nat.cast_nonneg _)
    (rate_pos I ha hm hdL v).le

theorem sum_deletionMass (I : AggregatedInventory L m)
    {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) :
    ∑ v, deletionMass I a d v = 1 := by
  let q : CoherentTreeLabel L ℝ :=
    { value := deletionMass I a
      children := deletionMass_children I a }
  rw [show (∑ v, deletionMass I a d v) = levelSum q.value d by rfl]
  rw [q.levelSum_eq_root hdL]
  exact deletionMass_root I a hm

theorem leaf_deletionMass_eq_zero_of_count_eq_zero
    (I : AggregatedInventory L m) (a : ℝ) (v : DyadicNode L)
    (hv : I.count L v = 0) :
    deletionMass I a L v = 0 := by
  simp [deletionMass, inventory, hv]

theorem leaf_deletionMass_pos_of_count_pos
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) (v : DyadicNode L)
    (hv : 0 < I.count L v) :
    0 < deletionMass I a L v := by
  unfold deletionMass inventory
  exact mul_pos (by exact_mod_cast hv) (rate_pos I ha hm le_rfl v)

theorem regularizedMass_pos
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (d : ℕ) (v : DyadicNode d) :
    0 < regularizedMass I a d v := by
  unfold regularizedMass intervalMass inventory
  exact div_pos (nodeMass_pos d v) (by positivity)

theorem bellmanValue_nonpos
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    bellmanValue I a d v ≤ 0 := by
  unfold bellmanValue
  exact bellman_nonpos (regularizedMass_pos I ha d v).le
    (discrepancy_le_half I ha hm hdL v)

/-! ## Rate-energy monotonicity -/

theorem local_rate_average_ge
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    rate I a d v ≤
      childAverage (rate I a) d v := by
  have hp : 0 < intervalMass d v := nodeMass_pos d v
  have hh := rate_pos I ha hm (by omega) v
  have ht := discrepancy_le_half I ha hm (by omega) v
  rw [discrepancy_eq_local I a d hdL v] at ht
  have hlocal :=
    LocalPolicy.child_rate_average_ge ha hp hh ht
  unfold childAverage
  rw [rate_leftChild, rate_rightChild]
  exact hlocal

theorem local_rate_energy_nonneg
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    0 ≤ childAverage (fun d v => rate I a d v ^ 2) d v -
      rate I a d v ^ 2 := by
  let hL := rate I a (d + 1) (leftChild v)
  let hR := rate I a (d + 1) (rightChild v)
  let hP := rate I a d v
  let avg := (hL + hR) / 2
  have havg : hP ≤ avg := by
    simpa [hP, avg, hL, hR, childAverage] using
      local_rate_average_ge I ha hm d hdL v
  have hp : 0 < hP := rate_pos I ha hm (by omega) v
  have havg0 : 0 ≤ avg := hp.le.trans havg
  have hJensen :
      avg ^ 2 ≤ (hL ^ 2 + hR ^ 2) / 2 := by
    dsimp [avg]
    nlinarith [sq_nonneg (hL - hR)]
  have hmono : hP ^ 2 ≤ avg ^ 2 := by
    nlinarith [mul_nonneg (sub_nonneg.mpr havg)
      (add_nonneg havg0 hp.le)]
  unfold childAverage
  dsimp [hL, hR, hP] at *
  linarith

theorem rateEnergy_mono
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    {d : ℕ} (hdL : d < L) :
    hazardEnergy (rate I a) d ≤ hazardEnergy (rate I a) (d + 1) := by
  have hsum :
      0 ≤ ∑ v, nodeMass d v *
        (childAverage (fun d v => rate I a d v ^ 2) d v -
          rate I a d v ^ 2) := by
    apply Finset.sum_nonneg
    intro v _
    exact mul_nonneg (nodeMass_nonneg d v)
      (local_rate_energy_nonneg I ha hm d hdL v)
  rw [weighted_local_sum] at hsum
  exact sub_nonneg.mp (by simpa [hazardEnergy] using hsum)

theorem rateEnergy_root (I : AggregatedInventory L m) (a : ℝ)
    (hm : 0 < m) :
    hazardEnergy (rate I a) 0 = 1 / (m : ℝ) ^ 2 := by
  rw [hazardEnergy_root, rate_root]
  field_simp

/-! ## Lifted Bellman inequality -/

theorem imbalance_eq_local (I : AggregatedInventory L m)
    (a : ℝ) (d : ℕ) (v : DyadicNode d) :
    imbalance I a d v =
      bias a (intervalMass d v) (rate I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  unfold imbalance
  rw [deletionMass_leftChild, deletionMass_rightChild]
  exact (bias_eq_massLeft_sub_massRight _ _ _ _ _).symm

theorem local_bellman_inequality
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    childAverage
          (fun d v => discrepancy I a d v *
            regularizedMass I a d v) d v +
        childAverage (bellmanValue I a) d v -
        bellmanValue I a d v ≥
      (childAverage (fun d v => rate I a d v ^ 2) d v -
          rate I a d v ^ 2 +
          imbalance I a d v ^ 2 / a ^ 2) / 1000 := by
  let x := I.count (d + 1) (leftChild v)
  let y := I.count (d + 1) (rightChild v)
  have hh := rate_pos I ha hm (by omega) v
  have ht := discrepancy_le_half I ha hm (by omega) v
  rw [discrepancy_eq_local I a d hdL v] at ht
  have hlocal :=
    LocalBellman.local_bellman_inequality ha
      (nodeMass_pos d v) hh ht
  unfold LocalBellman.localResidual LocalBellman.localEnergy at hlocal
  have hdiscL :
      discrepancyLeft a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        discrepancy I a (d + 1) (leftChild v) :=
    (discrepancy_leftChild I a d v).symm
  have hdiscR :
      discrepancyRight a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        discrepancy I a (d + 1) (rightChild v) :=
    (discrepancy_rightChild I a d v).symm
  have hZL :
      regularizedMassLeft a (nodeMass d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        regularizedMass I a (d + 1) (leftChild v) :=
    (regularizedMass_leftChild I a d v).symm
  have hZR :
      regularizedMassRight a (nodeMass d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        regularizedMass I a (d + 1) (rightChild v) :=
    (regularizedMass_rightChild I a d v).symm
  have hrateL :
      rateLeft a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        rate I a (d + 1) (leftChild v) :=
    (rate_leftChild I a d v).symm
  have hrateR :
      rateRight a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        rate I a (d + 1) (rightChild v) :=
    (rate_rightChild I a d v).symm
  have hdiscP :
      LocalPolicy.discrepancy a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        discrepancy I a d v :=
    (discrepancy_eq_local I a d hdL v).symm
  have hZP :
      LocalPolicy.regularizedMass a (nodeMass d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        regularizedMass I a d v :=
    (regularizedMass_eq_local I a d hdL v).symm
  have hb :
      bias a (nodeMass d v) (rate I a d v)
          (I.count (d + 1) (leftChild v))
          (I.count (d + 1) (rightChild v)) =
        imbalance I a d v :=
    (imbalance_eq_local I a d v).symm
  rw [hdiscL, hdiscR, hZL, hZR, hrateL, hrateR,
    hdiscP, hZP, hb] at hlocal
  unfold childAverage bellmanValue
  ring_nf at hlocal ⊢
  exact hlocal

/-- The local certificate with its two energy terms separated. -/
theorem local_bellman_inequality_separated
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    childAverage
          (fun d v => discrepancy I a d v *
            regularizedMass I a d v) d v +
        childAverage (bellmanValue I a) d v -
        bellmanValue I a d v ≥
      (childAverage (fun d v => rate I a d v ^ 2) d v -
          rate I a d v ^ 2) / 1000 +
        imbalance I a d v ^ 2 / (1000 * a ^ 2) := by
  have hlocal := local_bellman_inequality I ha hm d hdL v
  calc
    (childAverage (fun d v => rate I a d v ^ 2) d v -
          rate I a d v ^ 2) / 1000 +
        imbalance I a d v ^ 2 / (1000 * a ^ 2) =
      (childAverage (fun d v => rate I a d v ^ 2) d v -
          rate I a d v ^ 2 +
          imbalance I a d v ^ 2 / a ^ 2) / 1000 := by
            field_simp [ha.ne'] <;> ring
    _ ≤ _ := hlocal

/-! ## Deterministic aggregate estimate -/

/-- The transport energy `G = ∑_{v internal} p_v b_v²`. -/
def transportEnergy (I : AggregatedInventory L m) (a : ℝ) : ℝ :=
  internalWeightedSum (fun d v => imbalance I a d v ^ 2) L

/-- The restoring term in the drift of the harmonic inventory potential. -/
def restoringDrift (I : AggregatedInventory L m) (a : ℝ) : ℝ :=
  bellmanDrift L (a / 2) (inventory I) (deletionMass I a)

/-- The restoring drift is `a` times the nonroot weighted `t Z` sum. -/
theorem restoringDrift_div
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a) :
    restoringDrift I a / a =
      nonrootWeightedSum
        (fun d v => discrepancy I a d v * regularizedMass I a d v) L := by
  unfold restoringDrift bellmanDrift nonrootWeightedSum weightedLevel
  unfold discrepancy regularizedMass intervalMass
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro v hv
  field_simp [ha.ne']

theorem bellmanValue_root_eq
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    bellmanValue I a 0 dyadicRoot =
      -1 / (2 * (m : ℝ) * ((m : ℝ) + a / 2)) := by
  rw [bellmanValue, discrepancy_root I ha hm, rate_root]
  simp only [bellman, zero_sub, zero_pow, Nat.ofNat_pos, ne_eq,
    OfNat.ofNat_ne_zero, not_false_eq_true, div_zero, sub_zero]
  unfold regularizedMass intervalMass inventory
  rw [I.count_root]
  simp only [nodeMass_root, Nat.cast_ofNat]
  field_simp [show (m : ℝ) ≠ 0 by exact_mod_cast hm.ne']
  ring

theorem bellmanValue_root_lower
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    -(1 / (2 * (m : ℝ) ^ 2)) ≤
      bellmanValue I a 0 dyadicRoot := by
  rw [bellmanValue_root_eq I ha hm]
  have hmR : 0 < (m : ℝ) := by exact_mod_cast hm
  have hsmall :
      2 * (m : ℝ) ^ 2 ≤ 2 * (m : ℝ) * ((m : ℝ) + a / 2) := by
    nlinarith [mul_pos hmR ha]
  have hrecip :
      1 / (2 * (m : ℝ) * ((m : ℝ) + a / 2)) ≤
        1 / (2 * (m : ℝ) ^ 2) := by
    exact one_div_le_one_div_of_le (by positivity) hsmall
  simpa only [neg_div] using neg_le_neg hrecip

/--
The deterministic aggregate estimate from Proposition 4.3 of the manuscript:
`D ≥ a H_L / 1000 + G / (1000 a) - 501 a / (1000 m²)`.
-/
theorem deterministic_aggregate_estimate
    (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    restoringDrift I a ≥
      a / 1000 * hazardEnergy (rate I a) L +
        transportEnergy I a / (1000 * a) -
        501 * a / (1000 * (m : ℝ) ^ 2) := by
  have hsum :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => rate I a d v ^ 2) d v -
              rate I a d v ^ 2) / 1000 +
            imbalance I a d v ^ 2 / (1000 * a ^ 2))) ≤
      ∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          (childAverage
              (fun d v => discrepancy I a d v *
                regularizedMass I a d v) d v +
            childAverage (bellmanValue I a) d v -
            bellmanValue I a d v) := by
    apply Finset.sum_le_sum
    intro d hd
    apply Finset.sum_le_sum
    intro v hv
    exact mul_le_mul_of_nonneg_left
      (local_bellman_inequality_separated I ha hm d
        (Finset.mem_range.mp hd) v)
      (nodeMass_nonneg d v)
  have hrate :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => rate I a d v ^ 2) d v -
            rate I a d v ^ 2) / 1000)) =
        (hazardEnergy (rate I a) L -
          hazardEnergy (rate I a) 0) / 1000 := by
    calc
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => rate I a d v ^ 2) d v -
            rate I a d v ^ 2) / 1000)) =
          (∑ d ∈ Finset.range L,
            ∑ v, nodeMass d v *
              (childAverage (fun d v => rate I a d v ^ 2) d v -
                rate I a d v ^ 2)) / 1000 := by
            rw [Finset.sum_div]
            apply Finset.sum_congr rfl
            intro d hd
            rw [Finset.sum_div]
            apply Finset.sum_congr rfl
            intro v hv
            ring
      _ = _ := by rw [hazard_energy_telescope]
  have himbalance :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          (imbalance I a d v ^ 2 / (1000 * a ^ 2))) =
        transportEnergy I a / (1000 * a ^ 2) := by
    unfold transportEnergy internalWeightedSum weightedLevel
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro d hd
    rw [Finset.sum_div]
    apply Finset.sum_congr rfl
    intro v hv
    ring
  have hright :
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => rate I a d v ^ 2) d v -
              rate I a d v ^ 2) / 1000 +
            imbalance I a d v ^ 2 / (1000 * a ^ 2))) =
        (hazardEnergy (rate I a) L -
            hazardEnergy (rate I a) 0) / 1000 +
          transportEnergy I a / (1000 * a ^ 2) := by
    rw [show
      (∑ d ∈ Finset.range L,
        ∑ v, nodeMass d v *
          ((childAverage (fun d v => rate I a d v ^ 2) d v -
              rate I a d v ^ 2) / 1000 +
            imbalance I a d v ^ 2 / (1000 * a ^ 2))) =
        (∑ d ∈ Finset.range L,
          ∑ v, nodeMass d v *
            ((childAverage (fun d v => rate I a d v ^ 2) d v -
              rate I a d v ^ 2) / 1000)) +
        ∑ d ∈ Finset.range L,
          ∑ v, nodeMass d v *
            (imbalance I a d v ^ 2 / (1000 * a ^ 2)) by
      simp only [mul_add, Finset.sum_add_distrib]]
    rw [hrate, himbalance]
  rw [hright, bellman_tree_telescope] at hsum
  rw [← restoringDrift_div I ha] at hsum
  have hleaf : weightedLevel (bellmanValue I a) L ≤ 0 := by
    apply Finset.sum_nonpos
    intro v hv
    exact mul_nonpos_of_nonneg_of_nonpos
      (nodeMass_nonneg L v)
      (bellmanValue_nonpos I ha hm le_rfl v)
  have hroot :=
    bellmanValue_root_lower I ha hm
  have hH0 :
      hazardEnergy (rate I a) 0 = 1 / (m : ℝ) ^ 2 :=
    rateEnergy_root I a hm
  rw [hH0] at hsum
  have hnegroot :
      -bellmanValue I a 0 dyadicRoot ≤
        1 / (2 * (m : ℝ) ^ 2) := by
    simpa only [neg_neg] using neg_le_neg hroot
  have hsumUpper :
      (hazardEnergy (rate I a) L - 1 / (m : ℝ) ^ 2) / 1000 +
          transportEnergy I a / (1000 * a ^ 2) ≤
        restoringDrift I a / a + 1 / (2 * (m : ℝ) ^ 2) := by
    calc
      (hazardEnergy (rate I a) L - 1 / (m : ℝ) ^ 2) / 1000 +
            transportEnergy I a / (1000 * a ^ 2) ≤
          restoringDrift I a / a +
              weightedLevel (bellmanValue I a) L -
              bellmanValue I a 0 dyadicRoot := hsum
      _ = restoringDrift I a / a +
            weightedLevel (bellmanValue I a) L +
            (-bellmanValue I a 0 dyadicRoot) := by ring
      _ ≤ restoringDrift I a / a + 0 +
            1 / (2 * (m : ℝ) ^ 2) :=
        add_le_add
          (add_le_add (le_refl (restoringDrift I a / a)) hleaf)
          hnegroot
      _ = restoringDrift I a / a +
            1 / (2 * (m : ℝ) ^ 2) := by ring
  have hminus :
      ((hazardEnergy (rate I a) L - 1 / (m : ℝ) ^ 2) / 1000 +
          transportEnergy I a / (1000 * a ^ 2)) -
          1 / (2 * (m : ℝ) ^ 2) ≤
        restoringDrift I a / a :=
    (sub_le_iff_le_add).2 hsumUpper
  have hpre :
      hazardEnergy (rate I a) L / 1000 +
          transportEnergy I a / (1000 * a ^ 2) -
          501 / (1000 * (m : ℝ) ^ 2) ≤
        restoringDrift I a / a := by
    have hmR : (m : ℝ) ≠ 0 := by exact_mod_cast hm.ne'
    convert hminus using 1 <;>
      field_simp [hmR] <;> ring
  have hscaled := (le_div_iff₀ ha).mp hpre
  calc
    a / 1000 * hazardEnergy (rate I a) L +
          transportEnergy I a / (1000 * a) -
          501 * a / (1000 * (m : ℝ) ^ 2) =
        (hazardEnergy (rate I a) L / 1000 +
          transportEnergy I a / (1000 * a ^ 2) -
          501 / (1000 * (m : ℝ) ^ 2)) * a := by
            field_simp [ha.ne']
    _ ≤ restoringDrift I a := hscaled

end

end FD1D.V5.TreePolicy


==> anc/lean-formalization/README.md <==
# Lean formalization accompanying *Near-clairvoyant dynamic two-sided matching on the line*

The public theorem statements are in `proof/TightBound/Main.lean`. The two arbitrary-inventory bounds are `TightBound.expected_average_distance_le_log` for horizons at least `m²` and `TightBound.expected_rms_distance_le_log` for horizons at least `m³`. `TightBound.balanced_initial_inventory` gives a single initial law that works for every positive horizon. `TightBound.full_formalization` collects the policy and bounds, including per-period work and storage in the real-arithmetic and pointer model. The clairvoyant lower bound is cited separately in the paper.

## Reproduce the checks

Install the Lean toolchain manager `elan` and Git. Extract the entire archive. From the directory containing this README, run

```sh
cd proof
lake exe cache get
lake build
lake env lean --trust=0 Audit.lean
```

The project pins Lean 4.33.1 and Mathlib v4.33.1. A fresh build requires network access to obtain the pinned toolchain, third-party dependencies and precompiled Mathlib cache. The two Lake packages must retain their relative layout. The `FD1D` directory contains the supporting Lean library used by the paper-specific modules under `proof/TightBound`.

`Audit.lean` checks the public results and rejects transitive dependencies on axioms outside `propext`, `Classical.choice` and `Quot.sound`.


==> anc/lean-formalization/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "fd1d",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean-formalization/lakefile.lean <==
import Lake
open Lake DSL

package «fd1d» where

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "v4.33.1"

@[default_target]
lean_lib FD1D where


==> anc/lean-formalization/lean-toolchain <==
leanprover/lean4:v4.33.1


==> anc/lean-formalization/proof/Audit.lean <==
import TightBound

open Lean Elab Command in
/-- Fail the audit if any transitive assumption goes beyond Lean's standard axioms. -/
elab "audit_standard_axioms " n:ident : command => do
  let name ← liftCoreM <| Lean.Elab.realizeGlobalConstNoOverloadWithInfo n
  let axioms ← Lean.collectAxioms name
  for ax in axioms do
    unless #[``propext, ``Classical.choice, ``Quot.sound].contains ax do
      throwError m!"{n} depends on nonstandard axiom {ax}"
  logInfo m!"{name}: standard axioms only"

#check TightBound.full_formalization
#check TightBound.expected_average_distance_le_log
#check TightBound.expected_rms_distance_le_log
#check TightBound.Dynamics.parameterized_finite_transport_energy_estimate
#check TightBound.balanced_initial_inventory
#check TightBound.equal_counts_average_expected_squared_cost_le
#check TightBound.policy_count_marginal
#check TightBound.policy_step_exact
#check TightBound.policy_operations
#check TightBound.policy_memory
#check TightBound.RightBoundary.leaf_eq_iff_mem_cell
#check TightBound.Implementation.CountTree.select_value
#check TightBound.Implementation.arrival_value
#check TightBound.Implementation.CertifiedState.step_count
#check TightBound.Implementation.CertifiedState.noise_squaredCost_le_stateEnvelope
#check TightBound.Implementation.CertifiedState.refreshRun_eq_initialState
#check TightBound.Implementation.refreshMatchingCost_sum
#check TightBound.Implementation.refresh_prefix_resources
#check TightBound.Implementation.parameterized_storage
#print TightBound.FullFormalization

#print axioms TightBound.full_formalization
#print axioms TightBound.expected_average_distance_le_log
#print axioms TightBound.expected_rms_distance_le_log
#print axioms TightBound.Local.local_bellman_inequality
#print axioms TightBound.Local.local_rate_inequality
#print axioms TightBound.TreePolicy.deterministic_aggregate_estimate
#print axioms TightBound.Dynamics.master_energy_estimate
#print axioms TightBound.Dynamics.parameterized_finite_transport_energy_estimate
#print axioms TightBound.policy_count_marginal
#print axioms TightBound.policy_step_exact
#print axioms TightBound.policy_operations
#print axioms TightBound.policy_memory
#print axioms TightBound.Implementation.CertifiedState.refreshRun_eq_initialState
#print axioms TightBound.Implementation.refreshMatchingCost_sum
#print axioms TightBound.Implementation.refresh_prefix_resources
#print axioms TightBound.Implementation.CertifiedState.noise_squaredCost_le_stateEnvelope
#print axioms TightBound.balanced_initial_inventory
#print axioms TightBound.equal_counts_average_expected_squared_cost_le
#print axioms TightBound.RightBoundary.leaf_eq_iff_mem_cell

audit_standard_axioms TightBound.full_formalization
audit_standard_axioms TightBound.Local.local_bellman_inequality
audit_standard_axioms TightBound.Local.local_rate_inequality
audit_standard_axioms TightBound.Dynamics.parameterized_finite_transport_energy_estimate
audit_standard_axioms TightBound.Dynamics.stationary_energy_estimate
audit_standard_axioms TightBound.Transport.expected_haarL2_eq_transportEnergy
audit_standard_axioms TightBound.equal_counts_average_expected_squared_cost_le
audit_standard_axioms TightBound.policy_count_marginal
audit_standard_axioms TightBound.policy_step_exact
audit_standard_axioms TightBound.policy_operations
audit_standard_axioms TightBound.policy_memory
audit_standard_axioms TightBound.Implementation.CertifiedState.refreshRun_eq_initialState
audit_standard_axioms TightBound.Implementation.refreshMatchingCost_sum
audit_standard_axioms TightBound.Implementation.refresh_prefix_resources
audit_standard_axioms TightBound.RightBoundary.leaf_eq_iff_mem_cell


==> anc/lean-formalization/proof/TightBound.lean <==
import TightBound.Main


==> anc/lean-formalization/proof/TightBound/Arithmetic.lean <==
import TightBound.Parameters

/-!
Scalar arithmetic for the arbitrary-inventory estimates in
`mor-skeleton/main.tex`, equations (arbitrary-mean) and (arbitrary-rms).
These are inequalities between the explicit displayed expressions; the
probabilistic cost estimates are established separately.
-/

namespace TightBound

noncomputable section

def meanBound (m n a T : ℝ) : ℝ :=
  m / T + 1 / n + a * Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * T))

def rmsBound (m n a T : ℝ) : ℝ :=
  Real.sqrt (m / T) + 1 / n +
    a * Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * T))

/-- The post-replacement RMS bound can be averaged over the full horizon. -/
theorem scaled_refreshedBound_le {m n a s T : ℝ}
    (hn : 0 < n) (ha : 0 ≤ a) (hs : 0 < s) (hsT : s ≤ T) :
    Real.sqrt (s / T) *
        (1 / n + a * Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * s))) ≤
      1 / n + a * Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * T)) := by
  have hT : 0 < T := hs.trans_le hsT
  have hratio : 0 ≤ s / T := by positivity
  have hratio1 : s / T ≤ 1 := (div_le_one hT).2 hsT
  have hroot1 : Real.sqrt (s / T) ≤ 1 := Real.sqrt_le_one.2 hratio1
  have hcell : Real.sqrt (s / T) * (1 / n) ≤ 1 / n := by
    simpa using mul_le_mul_of_nonneg_right hroot1 (show 0 ≤ 1 / n by positivity)
  have htail :
      Real.sqrt (s / T) *
          Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * s)) ≤
        Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * T)) := by
    rw [← Real.sqrt_mul hratio]
    apply Real.sqrt_le_sqrt
    have hcancel : s / T * (5 / (51 * s)) = 5 / (51 * T) := by
      field_simp [hs.ne', hT.ne']
    rw [mul_add, hcancel]
    have hmain := mul_le_mul_of_nonneg_right hratio1
      (show 0 ≤ 5 / (3 * m ^ 2) by positivity)
    linarith
  have htail' := mul_le_mul_of_nonneg_left htail ha
  nlinarith

theorem tail_sqrt_le {m T : ℝ} (hm : 0 < m) (hT : m ^ 2 ≤ T) :
    Real.sqrt (5 / (3 * m ^ 2) + 5 / (51 * T)) ≤ 4 / (3 * m) := by
  have hm2 : 0 < m ^ 2 := sq_pos_of_pos hm
  have hTpos : 0 < T := lt_of_lt_of_le hm2 hT
  have hfrac :
      5 / (51 * T) ≤ 5 / (51 * m ^ 2) :=
    div_le_div_of_nonneg_left (by norm_num) (by positivity)
      (mul_le_mul_of_nonneg_left hT (by norm_num))
  have hsq :
      5 / (3 * m ^ 2) + 5 / (51 * T) ≤ (4 / (3 * m)) ^ 2 := by
    calc
      5 / (3 * m ^ 2) + 5 / (51 * T) ≤
          5 / (3 * m ^ 2) + 5 / (51 * m ^ 2) := by linarith
      _ ≤ (4 / (3 * m)) ^ 2 := by
        field_simp
        nlinarith
  have hnonneg : 0 ≤ 5 / (3 * m ^ 2) + 5 / (51 * T) := by positivity
  have hroot := Real.sq_sqrt hnonneg
  have hr := Real.sqrt_nonneg (5 / (3 * m ^ 2) + 5 / (51 * T))
  have hb : 0 ≤ 4 / (3 * m) := by positivity
  nlinarith

theorem meanBound_le_three_halves {m n a T : ℝ}
    (hm : 0 < m) (hn : m ≤ n) (ha : 48 ≤ a) (hT : m ^ 2 ≤ T) :
    meanBound m n a T ≤ 3 * a / (2 * m) := by
  have hTpos : 0 < T := lt_of_lt_of_le (sq_pos_of_pos hm) hT
  have hnpos : 0 < n := hm.trans_le hn
  have ha0 : 0 ≤ a := by linarith
  have hmT : m / T ≤ 1 / m := by
    apply (div_le_div_iff₀ hTpos hm).2
    nlinarith
  have hninv : 1 / n ≤ 1 / m :=
    one_div_le_one_div_of_le hm hn
  have htail := mul_le_mul_of_nonneg_left (tail_sqrt_le hm hT) ha0
  have hlast : 2 / m + a * (4 / (3 * m)) ≤ 3 * a / (2 * m) := by
    apply (mul_le_mul_iff_left₀ hm).1
    field_simp
    nlinarith
  rw [show 2 / m = 1 / m + 1 / m by ring] at hlast
  unfold meanBound
  linarith

theorem rmsBound_le_three_halves {m n a T : ℝ}
    (hm : 1 ≤ m) (hn : m ≤ n) (ha : 48 ≤ a) (hT : m ^ 3 ≤ T) :
    rmsBound m n a T ≤ 3 * a / (2 * m) := by
  have hmpos : 0 < m := by linarith
  have hm2 : m ^ 2 ≤ m ^ 3 := by
    nlinarith [mul_nonneg (sq_nonneg m) (sub_nonneg.mpr hm)]
  have hTsq : m ^ 2 ≤ T := hm2.trans hT
  have hTpos : 0 < T := lt_of_lt_of_le (sq_pos_of_pos hmpos) hTsq
  have hfrac : m / T ≤ (1 / m) ^ 2 := by
    apply (div_le_iff₀ hTpos).2
    have hmSq : 0 < m ^ 2 := sq_pos_of_pos hmpos
    apply (mul_le_mul_iff_right₀ hmSq).1
    field_simp
    nlinarith
  have hroot : Real.sqrt (m / T) ≤ 1 / m := by
    have hsq := Real.sq_sqrt (show 0 ≤ m / T by positivity)
    have hr := Real.sqrt_nonneg (m / T)
    have hi : 0 ≤ 1 / m := by positivity
    nlinarith
  have hninv : 1 / n ≤ 1 / m :=
    one_div_le_one_div_of_le hmpos hn
  have htail := mul_le_mul_of_nonneg_left (tail_sqrt_le hmpos hTsq)
    (show 0 ≤ a by linarith)
  have hlast : 2 / m + a * (4 / (3 * m)) ≤ 3 * a / (2 * m) := by
    apply (mul_le_mul_iff_left₀ hmpos).1
    field_simp
    nlinarith
  rw [show 2 / m = 1 / m + 1 / m by ring] at hlast
  unfold rmsBound
  linarith

theorem parameterized_meanBound_le_log {m T : ℕ}
    (hm : 2 ≤ m) (hT : m ^ 2 ≤ T) :
    meanBound m (leafCount m) (parameterA m) T ≤
      universalConstant * Real.log (m : ℝ) / (m : ℝ) := by
  apply le_trans (meanBound_le_three_halves
    (m := (m : ℝ)) (n := (leafCount m : ℝ)) (a := (parameterA m : ℝ))
    (by exact_mod_cast (show 0 < m by omega))
    (by exact_mod_cast le_leafCount m)
    (parameterA_cast_ge_forty_eight hm)
    (by exact_mod_cast hT))
  exact three_halves_parameter_le_log hm

theorem parameterized_rmsBound_le_log {m T : ℕ}
    (hm : 2 ≤ m) (hT : m ^ 3 ≤ T) :
    rmsBound m (leafCount m) (parameterA m) T ≤
      universalConstant * Real.log (m : ℝ) / (m : ℝ) := by
  apply le_trans (rmsBound_le_three_halves
    (m := (m : ℝ)) (n := (leafCount m : ℝ)) (a := (parameterA m : ℝ))
    (by exact_mod_cast (show 1 ≤ m by omega))
    (by exact_mod_cast le_leafCount m)
    (parameterA_cast_ge_forty_eight hm)
    (by exact_mod_cast hT))
  exact three_halves_parameter_le_log hm

end

end TightBound


==> anc/lean-formalization/proof/TightBound/Balanced.lean <==
import TightBound.CostBounds
import FD1D.Balanced

/-!
# Balanced initial count laws for every inventory size

For arbitrary `m`, divisibility by the leaf count need not hold.  We avoid
that restriction by taking the uniform law on the finite set of global
maximizers of the harmonic tree potential.  Child-subtree swaps preserve the
potential, so this law is tree invariant.  Its initial expected potential is
maximal, which removes the endpoint term from the finite-horizon energy
telescope.

The policy-independent maximizer construction and symmetry proof are adapted
from `FD1D/V5/Balanced.lean`. All energy and cost bounds below use the current
harmonic-feedback kernel and the constant 20.
-/

open FD1D

namespace TightBound.Balanced

noncomputable section

open scoped BigOperators

variable {L m : ℕ}

private theorem descendantLevelPotential_inventoryPerm_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n) :
    (∑ w : DyadicNode ((d + 1) + r),
        (nodeMass ((d + 1) + r) w) ^ 2 *
          harmonicPotential (a / 2)
            ((Dynamics.aggregatedInventory
              (FD1D.TreeSymmetry.inventoryPerm
                (FD1D.TreeSymmetry.subtreeSwap v n) x)).count
                  ((d + 1) + r) w)) =
      ∑ w : DyadicNode ((d + 1) + r),
        (nodeMass ((d + 1) + r) w) ^ 2 *
          harmonicPotential (a / 2)
            ((Dynamics.aggregatedInventory x).count
              ((d + 1) + r) w) := by
  rw [← Equiv.sum_comp
    (FD1D.TreeSymmetry.subtreeSwap v r)
    (fun w : DyadicNode ((d + 1) + r) =>
      (nodeMass ((d + 1) + r) w) ^ 2 *
        harmonicPotential (a / 2)
          ((Dynamics.aggregatedInventory
            (FD1D.TreeSymmetry.inventoryPerm
              (FD1D.TreeSymmetry.subtreeSwap v n) x)).count
                ((d + 1) + r) w))]
  apply Finset.sum_congr rfl
  intro w hw
  have hcount :=
    FD1D.TreeSymmetry.stateAggregate_count_subtreeSwap
      v x hrn w
  have hmass :
      nodeMass ((d + 1) + r)
          (FD1D.TreeSymmetry.subtreeSwap v r w) =
        nodeMass ((d + 1) + r) w := by
    simp [nodeMass]
  rw [hmass]
  congr 2

private theorem levelPotential_inventoryPerm_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) (j : ℕ) (hj : j < (d + 1) + n) :
    (∑ w : DyadicNode (j + 1),
        (nodeMass (j + 1) w) ^ 2 *
          harmonicPotential (a / 2)
            ((Dynamics.aggregatedInventory
              (FD1D.TreeSymmetry.inventoryPerm
                (FD1D.TreeSymmetry.subtreeSwap v n) x)).count
                  (j + 1) w)) =
      ∑ w : DyadicNode (j + 1),
        (nodeMass (j + 1) w) ^ 2 *
          harmonicPotential (a / 2)
            ((Dynamics.aggregatedInventory x).count (j + 1) w) := by
  by_cases hjd : j < d
  · apply Finset.sum_congr rfl
    intro w hw
    congr 2
    simpa only
        [← FD1D.TreeSymmetry.stateAggregate_eq_aggregatedInventory] using
      FD1D.TreeSymmetry.stateAggregate_count_aboveSwap
        v x (show j + 1 ≤ d by omega) w
  · have hdj : d ≤ j := by omega
    obtain ⟨r, rfl⟩ := Nat.exists_eq_add_of_le hdj
    have hrn : r ≤ n := by omega
    have hdepth : (d + r) + 1 = (d + 1) + r := by omega
    have h :=
      descendantLevelPotential_inventoryPerm_subtreeSwap v x a hrn
    rw [← hdepth] at h
    exact h

private theorem statePotential_inventoryPerm_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) :
    Dynamics.statePotential a
        (FD1D.TreeSymmetry.inventoryPerm
          (FD1D.TreeSymmetry.subtreeSwap v n) x) =
      Dynamics.statePotential a x := by
  unfold Dynamics.statePotential globalHarmonicPotential Dynamics.countLabel
  apply Finset.sum_congr rfl
  intro j hj
  exact levelPotential_inventoryPerm_subtreeSwap
    v x a j (Finset.mem_range.mp hj)

/-- Swapping two child subtrees preserves the harmonic tree potential. -/
theorem statePotential_inventorySwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    Dynamics.statePotential a
        (FD1D.TreeSymmetry.inventorySwap hdL v x) =
      Dynamics.statePotential a x := by
  obtain ⟨r, rfl⟩ :=
    Nat.exists_eq_add_of_le (show d + 1 ≤ L by omega)
  have hleaf :
      FD1D.TreeSymmetry.leafSwap
          (show d < (d + 1) + r by omega) v =
        FD1D.TreeSymmetry.subtreeSwap v r := by
    unfold FD1D.TreeSymmetry.leafSwap
    simpa using
      (FD1D.TreeSymmetry.leafSwapWithGap_rfl (n := r) v)
  rw [FD1D.TreeSymmetry.inventorySwap, hleaf]
  exact statePotential_inventoryPerm_subtreeSwap v x a

/-! ## The invariant law on potential maximizers -/

/-- All count states attaining the largest harmonic tree potential. -/
def potentialMaximizers (L m : ℕ) (a : ℝ) :
    Finset (InventoryState (DyadicNode L) m) :=
  Finset.univ.filter fun x =>
    ∀ y : InventoryState (DyadicNode L) m,
      Dynamics.statePotential a y ≤ Dynamics.statePotential a x

theorem mem_potentialMaximizers_iff
    (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    x ∈ potentialMaximizers L m a ↔
      ∀ y : InventoryState (DyadicNode L) m,
        Dynamics.statePotential a y ≤ Dynamics.statePotential a x := by
  simp [potentialMaximizers]

theorem potentialMaximizers_nonempty (L m : ℕ) (a : ℝ) :
    (potentialMaximizers L m a).Nonempty := by
  classical
  obtain ⟨x, _hx, hmax⟩ :=
    Finset.exists_max_image
      (Finset.univ : Finset (InventoryState (DyadicNode L) m))
      (Dynamics.statePotential a) (by simp)
  refine ⟨x, (mem_potentialMaximizers_iff a x).2 ?_⟩
  intro y
  exact hmax y (by simp)

/-- Uniform probability law on the finite set of potential maximizers. -/
def law (L m : ℕ) (a : ℝ) :
    FiniteLaw (InventoryState (DyadicNode L) m) where
  mass x :=
    if x ∈ potentialMaximizers L m a then
      1 / ((potentialMaximizers L m a).card : ℝ)
    else 0
  mass_nonneg x := by
    split_ifs <;> positivity
  sum_mass := by
    classical
    let S := potentialMaximizers L m a
    have hS : S.Nonempty := potentialMaximizers_nonempty L m a
    have hcard : ((S.card : ℕ) : ℝ) ≠ 0 := by
      exact_mod_cast (Finset.card_ne_zero.mpr hS)
    change
      (∑ x : InventoryState (DyadicNode L) m,
        if x ∈ S then 1 / (S.card : ℝ) else 0) = 1
    calc
      (∑ x : InventoryState (DyadicNode L) m,
          if x ∈ S then 1 / (S.card : ℝ) else 0) =
          (1 / (S.card : ℝ)) *
            ∑ x : InventoryState (DyadicNode L) m,
              if x ∈ S then (1 : ℝ) else 0 := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro x hx
        split_ifs <;> ring
      _ = (1 / (S.card : ℝ)) * (S.card : ℝ) := by
        congr 1
        simpa using
          (Finset.sum_boole
            (R := ℝ) (fun x : InventoryState (DyadicNode L) m => x ∈ S)
            Finset.univ)
      _ = 1 := by field_simp

@[simp]
theorem law_mass (L m : ℕ) (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    (law L m a).mass x =
      if x ∈ potentialMaximizers L m a then
        1 / ((potentialMaximizers L m a).card : ℝ)
      else 0 :=
  rfl

/-- The maximizer law is invariant under every child-subtree swap. -/
theorem lawInvariant_inventorySwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d) (a : ℝ) :
    FiniteKernel.LawInvariant (law L m a)
      (FD1D.TreeSymmetry.inventorySwap hdL v) := by
  intro x
  have hmem :
      FD1D.TreeSymmetry.inventorySwap hdL v x ∈
          potentialMaximizers L m a ↔
        x ∈ potentialMaximizers L m a := by
    rw [mem_potentialMaximizers_iff, mem_potentialMaximizers_iff,
      statePotential_inventorySwap hdL v a x]
  simp only [law_mass]
  rw [if_congr hmem rfl rfl]

/-- Every state potential is bounded by the maximizer law's expectation. -/
theorem statePotential_le_law_expect
    (L m : ℕ) (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    Dynamics.statePotential a x ≤
      (law L m a).expect (Dynamics.statePotential a) := by
  classical
  obtain ⟨z, hz⟩ := potentialMaximizers_nonempty L m a
  have hzmax :=
    (mem_potentialMaximizers_iff a z).1 hz
  have hexpect :
      (law L m a).expect (Dynamics.statePotential a) =
        Dynamics.statePotential a z := by
    unfold FiniteLaw.expect
    calc
      (∑ y, (law L m a).mass y * Dynamics.statePotential a y) =
          ∑ y, (law L m a).mass y * Dynamics.statePotential a z := by
        apply Finset.sum_congr rfl
        intro y hy
        by_cases hymem : y ∈ potentialMaximizers L m a
        · have hymax :=
            (mem_potentialMaximizers_iff a y).1 hymem
          have heq : Dynamics.statePotential a y =
              Dynamics.statePotential a z :=
            le_antisymm (hzmax y) (hymax z)
          rw [heq]
        · rw [law_mass, if_neg hymem]
          simp
      _ = Dynamics.statePotential a z := by
        rw [← Finset.sum_mul, (law L m a).sum_mass, one_mul]
  rw [hexpect]
  exact hzmax x


/-! All-horizon estimates with the current policy and constants. -/

/-- A maximal initial potential removes the endpoint term from the energy bound. -/
theorem finite_transport_energy_estimate_of_maximal_potential
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hmax : ∀ x : InventoryState (DyadicNode L) m,
      Dynamics.statePotential a x ≤ μ₀.expect (Dynamics.statePotential a))
    (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
      ((Dynamics.kernel a ha hm).iterate t μ₀).expect
        (Dynamics.stateTransportEnergy a)) / (T : ℝ) ≤
      20 * a ^ 2 / (m : ℝ) ^ 2 := by
  have hmaster := Dynamics.master_energy_estimate a ha hm haL μ₀ T hT
  have hterminal :
      ((Dynamics.kernel a ha hm).iterate T μ₀).expect (Dynamics.statePotential a) ≤
        μ₀.expect (Dynamics.statePotential a) := by
    simpa only [FiniteLaw.expect_const] using
      ((Dynamics.kernel a ha hm).iterate T μ₀).expect_mono hmax
  have hcoef : 0 ≤ 960 * a / (17 * (T : ℝ)) := by positivity
  have hnonpos := mul_nonpos_of_nonneg_of_nonpos hcoef (sub_nonpos.mpr hterminal)
  have hroot := mul_le_mul_of_nonneg_left (Dynamics.rootEnergy_le a ha hm)
    (show (0 : ℝ) ≤ 20 * a ^ 2 by positivity)
  simp only [mul_one_div] at hroot
  linarith

/-- RMS of the squared-cost envelope for any invariant, potential-maximal law. -/
theorem average_rms_squaredCostEnvelope_le_of_maximal_potential
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hmax : ∀ x : InventoryState (DyadicNode L) m,
      Dynamics.statePotential a x ≤ μ₀.expect (Dynamics.statePotential a))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ₀ (TreeSymmetry.inventorySwap d.isLt v))
    (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      ((Dynamics.kernel a ha hm).iterate t μ₀).expect
        (Transport.stateSquaredCostEnvelope a)) / (T : ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5 / 3) * a / (m : ℝ) := by
  have hrms := Transport.sqrt_average_stateSquaredCostEnvelope_le a
    (fun t => (Dynamics.kernel a ha hm).iterate t μ₀) T hT
    (fun t => Transport.iterate_lawInvariant_of_swapInvariant a ha hm μ₀ hinv t)
  have henergy := finite_transport_energy_estimate_of_maximal_potential
    a ha hm haL μ₀ hmax T hT
  have hroot := Real.sqrt_le_sqrt
    (mul_le_mul_of_nonneg_left henergy (by norm_num : (0 : ℝ) ≤ 1 / 12))
  have hid : (1 / 12 : ℝ) * (20 * a ^ 2 / (m : ℝ) ^ 2) =
      (5 / 3 : ℝ) * (a / (m : ℝ)) ^ 2 := by ring
  rw [hid, Real.sqrt_mul (by norm_num : (0 : ℝ) ≤ 5 / 3),
    Real.sqrt_sq (by positivity : 0 ≤ a / (m : ℝ))] at hroot
  calc
    _ ≤ dyadicCellWidth L + Real.sqrt ((1 / 12) *
      ((∑ t ∈ Finset.range T, ((Dynamics.kernel a ha hm).iterate t μ₀).expect
        (Dynamics.stateTransportEnergy a)) / (T : ℝ))) := hrms
    _ ≤ dyadicCellWidth L + Real.sqrt (5 / 3) * (a / (m : ℝ)) :=
      add_le_add le_rfl hroot
    _ = _ := by ring

def parameterizedLaw (m : ℕ) :
    FiniteLaw (InventoryState (DyadicNode (treeDepth m)) m) :=
  law (treeDepth m) m (parameterA m : ℝ)

theorem parameterizedLaw_average_rms_squaredCostEnvelope_le
    {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      ((parameterizedKernel m hm).iterate t (parameterizedLaw m)).expect
        (parameterizedSquaredCostEnvelope m)) / (T : ℝ)) ≤
      1 / (m : ℝ) + Real.sqrt (5 / 3) * (parameterA m : ℝ) / (m : ℝ) := by
  have hbound := average_rms_squaredCostEnvelope_le_of_maximal_potential
    (parameterA m : ℝ) (parameterA_cast_pos hm) (by omega) (parameterA_eq_depth m)
    (parameterizedLaw m) (statePotential_le_law_expect _ _ _)
    (fun d v => lawInvariant_inventorySwap d.isLt v _) T hT
  have hmR : 0 < (m : ℝ) := by exact_mod_cast (show 0 < m by omega)
  have hwidth : dyadicCellWidth (treeDepth m) ≤ 1 / (m : ℝ) := by
    change 1 / (leafCount m : ℝ) ≤ 1 / (m : ℝ)
    exact one_div_le_one_div_of_le hmR (by exact_mod_cast le_leafCount m)
  exact hbound.trans (add_le_add hwidth le_rfl)

/-- Equal leaf counts give a maximal initial potential whenever they are possible. -/
theorem equal_counts_maximal (hdiv : 2 ^ L ∣ m) (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    Dynamics.statePotential a x ≤
      (FD1D.Balanced.law hdiv).expect (Dynamics.statePotential a) := by
  simp only [FD1D.Balanced.law, FiniteLaw.expect, FiniteLaw.mass_dirac,
    ite_mul, one_mul, zero_mul, Finset.sum_ite_eq', Finset.mem_univ, if_true]
  simpa [Dynamics.statePotential, Dynamics.countLabel,
    HierarchicalDynamics.statePotential, HierarchicalDynamics.countLabel,
    Dynamics.aggregatedInventory] using
    FD1D.Balanced.statePotential_le_inventory hdiv (half_pos ha) x

theorem equal_counts_average_rms_squaredCostEnvelope_le
    (hdiv : 2 ^ L ∣ m) (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : a = 48 * (L : ℝ)) (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      ((Dynamics.kernel a ha hm).iterate t (FD1D.Balanced.law hdiv)).expect
        (Transport.stateSquaredCostEnvelope a)) / (T : ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5 / 3) * a / (m : ℝ) :=
  average_rms_squaredCostEnvelope_le_of_maximal_potential a ha hm haL _
    (equal_counts_maximal hdiv a ha)
    (fun d v => FD1D.Balanced.lawInvariant_inventorySwap hdiv d.isLt v) T hT

end

end TightBound.Balanced


==> anc/lean-formalization/proof/TightBound/BalancedProcess.lean <==
import TightBound.Balanced
import TightBound.InitialProcess

/-!
The balanced-inventory corollary for actual matching distances on the continuous
process. The initial spatial law is fixed once, independently of the horizon.
Every count state is realized by supplies at cell midpoints.
-/

open FD1D MeasureTheory Set
open scoped BigOperators

namespace TightBound.Balanced

noncomputable section

open ContinuousProcess

variable {L m : ℕ}

def cellMidpoint (i : DyadicNode L) : unitInterval :=
  ⟨dyadicCellLeft i + dyadicCellWidth L / 2,
    dyadicCell_subset_unit i
      ⟨by linarith [dyadicCellWidth_pos L], by linarith [dyadicCellWidth_pos L]⟩⟩

theorem cellMidpoint_leaf (i : DyadicNode L) :
    DyadicMass.uniformArrivalLeaf L (cellMidpoint i : ℝ) = i := by
  let j := DyadicMass.uniformArrivalLeaf L (cellMidpoint i : ℝ)
  have hcell := DyadicMass.uniformArrival_mem_dyadicCell L (cellMidpoint i).property
  change (cellMidpoint i : ℝ) ∈ dyadicCell j at hcell
  have hpow : (0 : ℝ) < ((2 ^ L : ℕ) : ℝ) := by positivity
  have hmid : (cellMidpoint i : ℝ) =
      ((i.val : ℝ) + 1 / 2) / ((2 ^ L : ℕ) : ℝ) := by
    simp only [cellMidpoint, dyadicCellLeft, dyadicCellWidth]
    ring
  have hlo := hcell.1
  have hhi := hcell.2
  rw [hmid] at hlo hhi
  dsimp [dyadicCellLeft, dyadicCellWidth] at hlo hhi
  rw [← add_div] at hhi
  have hlo' := (div_le_div_iff_of_pos_right hpow).mp hlo
  have hhi' := (div_le_div_iff_of_pos_right hpow).mp hhi
  have hji : j.val < i.val + 1 := by
    exact_mod_cast (show (j.val : ℝ) < (i.val : ℝ) + 1 by linarith)
  have hij : i.val < j.val + 1 := by
    exact_mod_cast (show (i.val : ℝ) < (j.val : ℝ) + 1 by linarith)
  apply Fin.ext
  change j.val = i.val
  omega

/-- A deterministic coordinate realization of a finite count state. -/
def countSpatialState (x : InventoryState (DyadicNode L) m) : SpatialState m :=
  fun j => cellMidpoint ((SupplyConfiguration.ofCountState x).leaf j)

@[simp]
theorem spatialCount_countSpatialState (x : InventoryState (DyadicNode L) m) :
    spatialCount L (countSpatialState x) = x := by
  have hleaf : spatialLeaves L (countSpatialState x) =
      (SupplyConfiguration.ofCountState x).leaf := by
    funext j
    exact cellMidpoint_leaf _
  calc
    spatialCount L (countSpatialState x) =
        (SupplyConfiguration.ofCountState x).countState := by
      apply InventoryState.ext
      intro i
      simp only [spatialCount, SupplyConfiguration.countState,
        SupplyConfiguration.leafCount, toConfiguration_leaf, hleaf]
    _ = x := SupplyConfiguration.ofCountState_countState x

/-- Lift any finite count law to actual supply coordinates. -/
def spatialLaw (ν : FiniteLaw (InventoryState (DyadicNode L) m)) :
    Measure (SpatialState m) :=
  Measure.map countSpatialState ν.toMeasure

instance spatialLaw_isProbabilityMeasure
    (ν : FiniteLaw (InventoryState (DyadicNode L) m)) :
    IsProbabilityMeasure (spatialLaw ν) :=
  Measure.isProbabilityMeasure_map (measurable_of_finite _).aemeasurable

theorem map_spatialCount_spatialLaw
    (ν : FiniteLaw (InventoryState (DyadicNode L) m)) :
    Measure.map (spatialCount L) (spatialLaw ν) = ν.toMeasure := by
  rw [spatialLaw, Measure.map_map (spatialCount_measurable L) (measurable_of_finite _)]
  simp only [Function.comp_def, spatialCount_countSpatialState, Measure.map_id']

/-- Any spatial realization of an invariant, maximal-potential count law suffices. -/
theorem average_expected_squared_cost_le_of_maximal_potential
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ₀ : Measure.map (spatialCount L) μ₀ = ν₀.toMeasure)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (hmax : ∀ x : InventoryState (DyadicNode L) m,
      Dynamics.statePotential a x ≤ ν₀.expect (Dynamics.statePotential a))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant ν₀ (TreeSymmetry.inventorySwap d.isLt v))
    (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      trajectoryExpectedSquaredCostFrom (L := L) μ₀ a hm
        (SupplyConfiguration.canonicalFallback hm) t) / (T : ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5 / 3) * a / (m : ℝ) := by
  apply le_trans (Real.sqrt_le_sqrt ?_)
    (average_rms_squaredCostEnvelope_le_of_maximal_potential
      a ha hm haL ν₀ hmax hinv T hT)
  apply div_le_div_of_nonneg_right _ (by positivity)
  exact Finset.sum_le_sum fun t _ =>
    trajectoryExpectedSquaredCostFrom_le_envelope μ₀ ν₀ hμ₀ a ha hm _ t

/-- A single initial spatial law for every horizon in the corollary. -/
def initialLaw (m : ℕ) : Measure (SpatialState m) :=
  spatialLaw (parameterizedLaw m)

instance initialLaw_isProbabilityMeasure (m : ℕ) :
    IsProbabilityMeasure (initialLaw m) := by
  unfold initialLaw
  infer_instance

/-- The balanced-inventory corollary, with the square root outside expectation. -/
theorem average_expected_squared_cost_le
    {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      trajectoryExpectedSquaredCostFrom (L := treeDepth m) (initialLaw m)
        (parameterA m : ℝ) (by omega) (SupplyConfiguration.canonicalFallback (by omega)) t)
      / (T : ℝ)) ≤
      1 / (m : ℝ) + Real.sqrt (5 / 3) * (parameterA m : ℝ) / (m : ℝ) := by
  apply le_trans (Real.sqrt_le_sqrt ?_)
    (parameterizedLaw_average_rms_squaredCostEnvelope_le hm hT)
  apply div_le_div_of_nonneg_right _ (by positivity)
  exact Finset.sum_le_sum fun t _ =>
    trajectoryExpectedSquaredCostFrom_le_envelope
      (initialLaw m) (parameterizedLaw m)
      (map_spatialCount_spatialLaw (parameterizedLaw m))
      _ (parameterA_cast_pos hm) (by omega) _ t

/-- If all leaf counts are equal, any placement within their cells suffices. -/
theorem equal_counts_average_expected_squared_cost_le
    (hdiv : 2 ^ L ∣ m) (s₀ : SpatialState m)
    (hcounts : spatialCount L s₀ = FD1D.Balanced.inventory hdiv)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      trajectoryExpectedSquaredCostFrom (L := L) (Measure.dirac s₀) a hm
        (SupplyConfiguration.canonicalFallback hm) t) / (T : ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5 / 3) * a / (m : ℝ) := by
  apply average_expected_squared_cost_le_of_maximal_potential
    (Measure.dirac s₀) (FD1D.Balanced.law hdiv) _ a ha hm haL
    (equal_counts_maximal hdiv a ha)
    (fun d v => FD1D.Balanced.lawInvariant_inventorySwap hdiv d.isLt v) T hT
  simpa [hcounts, FD1D.Balanced.law] using map_spatialCount_dirac L s₀

end

end TightBound.Balanced


==> anc/lean-formalization/proof/TightBound/BoundaryConvention.lean <==
import TightBound.BalancedProcess

/-!
# Changing the dyadic boundary convention by reflection

Reflection identifies the manuscript's left-closed, right-open cells (the final
cell includes `1`) with the reversed old cells.  The strict selector below
implements the manuscript convention directly; reflection is used to prove
its exact leaf assignment and uniform replenishment law.
-/

open FD1D MeasureTheory ProbabilityTheory Set
open scoped BigOperators

namespace TightBound.RightBoundary

noncomputable section

open ContinuousProcess

variable {L m : ℕ}

private theorem lowerMass_constantLeafMass
    (L : ℕ) (c : ℝ) (i : DyadicNode L) :
    (DyadicMass.constantLeafMass L c).lowerMass i = (i.val : ℝ) * c := by
  induction L with
  | zero =>
      simp [DyadicMass.constantLeafMass, DyadicMass.lowerMass]
  | succ L ih =>
      obtain ⟨i | i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      · simp [DyadicMass.constantLeafMass, ih, dyadicLeafSumEquiv_inl_val]
      · simp [DyadicMass.constantLeafMass, ih, dyadicLeafSumEquiv_inr_val,
          add_mul]

private theorem uniform_lowerMass (L : ℕ) (i : DyadicNode L) :
    (DyadicMass.uniformArrivalMass L).lowerMass i = dyadicCellLeft i := by
  simp [DyadicMass.uniformArrivalMass, lowerMass_constantLeafMass,
    dyadicCellLeft, div_eq_mul_inv]

private theorem selectedIndex_zero_constantLeafMass
    (L : ℕ) (c : ℝ) (hc : 0 ≤ c) :
    (DyadicMass.constantLeafMass L c).selectedIndex 0 = 0 := by
  induction L with
  | zero => rfl
  | succ L ih =>
      have htotal : 0 ≤ (DyadicMass.constantLeafMass L c).total := by
        rw [DyadicMass.total_constantLeafMass]
        positivity
      simp only [DyadicMass.constantLeafMass, DyadicMass.selectedIndex, if_pos htotal, ih]
      apply Fin.ext
      simp [dyadicLeafSumEquiv_inl_val]

private theorem uniformArrivalLeaf_zero (L : ℕ) :
    DyadicMass.uniformArrivalLeaf L 0 = 0 := by
  exact selectedIndex_zero_constantLeafMass L _ (by positivity)

/-- Reflection of all physical supply coordinates; label identities are retained. -/
def reflectState (s : SpatialState m) : SpatialState m :=
  fun j => unitInterval.symm (s j)

@[simp] theorem reflectState_reflectState (s : SpatialState m) :
    reflectState (reflectState s) = s := by
  funext j
  exact unitInterval.symm_symm (s j)

theorem reflectState_measurable :
    Measurable (reflectState : SpatialState m → SpatialState m) := by
  exact measurable_pi_lambda _ fun j =>
    unitInterval.measurable_symm.comp (measurable_pi_apply j)

/-- Right-boundary tie breaking, obtained by reversing the reflected leaf index. -/
def leaf (L : ℕ) (u : unitInterval) : DyadicNode L :=
  (DyadicMass.uniformArrivalLeaf L (unitInterval.symm u : ℝ)).rev

/-- The manuscript cell: `[i/n,(i+1)/n)`, with `1` included in the last cell. -/
def cell {L : ℕ} (i : DyadicNode L) : Set ℝ :=
  {u | dyadicCellLeft i ≤ u ∧
    (u < dyadicCellLeft i + dyadicCellWidth L ∨
      (i.val + 1 = 2 ^ L ∧ u = 1))}

private theorem reflected_cell_endpoints (i : DyadicNode L) :
    dyadicCellLeft i.rev = 1 - (dyadicCellLeft i + dyadicCellWidth L) ∧
      dyadicCellLeft i.rev + dyadicCellWidth L = 1 - dyadicCellLeft i := by
  have hi : i.rev.val + i.val + 1 = 2 ^ L := by
    simp only [Fin.val_rev]
    omega
  have hi' : (i.rev.val : ℝ) + (i.val : ℝ) + 1 = ((2 ^ L : ℕ) : ℝ) := by
    exact_mod_cast hi
  have hn : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by positivity
  simp only [dyadicCellLeft, dyadicCellWidth]
  constructor <;> field_simp <;> linarith

/-- The reflected selector realizes the exact half-open partition, including boundaries. -/
theorem leaf_eq_iff_mem_cell (L : ℕ) (u : unitInterval) (i : DyadicNode L) :
    leaf L u = i ↔ (u : ℝ) ∈ cell i := by
  have hu0 := u.property.1
  have hu1 := u.property.2
  have he := reflected_cell_endpoints i
  by_cases hu : (u : ℝ) = 1
  · have hs : (unitInterval.symm u : ℝ) = 0 := by
      change 1 - (u : ℝ) = 0
      linarith
    simp only [leaf, hs, uniformArrivalLeaf_zero]
    have hi0 : (0 : DyadicNode L).rev = i ↔ i.val + 1 = 2 ^ L := by
      constructor
      · intro h
        subst i
        simp only [Fin.val_rev, Fin.val_zero]
        have : 0 < 2 ^ L := Nat.two_pow_pos L
        omega
      · intro h
        apply Fin.ext
        simp only [Fin.val_rev, Fin.val_zero]
        omega
    rw [hi0]
    change i.val + 1 = 2 ^ L ↔
      dyadicCellLeft i ≤ (u : ℝ) ∧
        ((u : ℝ) < dyadicCellLeft i + dyadicCellWidth L ∨
          (i.val + 1 = 2 ^ L ∧ (u : ℝ) = 1))
    have hcell := dyadicCell_subset_unit i
      (show dyadicCellLeft i + dyadicCellWidth L ∈ dyadicCell i from
        ⟨by linarith [dyadicCellWidth_pos L], le_rfl⟩)
    have hleft : dyadicCellLeft i ≤ 1 := by
      linarith [dyadicCellWidth_pos L, hcell.2]
    rw [hu]
    constructor
    · intro hi
      exact ⟨hleft, Or.inr ⟨hi, rfl⟩⟩
    · rintro ⟨_, hlt | ⟨hi, _⟩⟩
      · linarith [hcell.2]
      · exact hi
  · have hspos : 0 < (unitInterval.symm u : ℝ) := by
      change 0 < 1 - (u : ℝ)
      have : (u : ℝ) < 1 := lt_of_le_of_ne hu1 hu
      linarith
    have hsle : (unitInterval.symm u : ℝ) ≤ (DyadicMass.uniformArrivalMass L).total := by
      rw [(DyadicMass.uniformArrivalMass_isProbability L).total_eq_one]
      exact (unitInterval.symm u).property.2
    have hsel := (DyadicMass.uniformArrivalMass L).selectedIndex_eq_iff_mem_massInterval
      (DyadicMass.uniformArrivalMass_isProbability L).nonneg hspos hsle i.rev
    have hrev : leaf L u = i ↔
        DyadicMass.uniformArrivalLeaf L (unitInterval.symm u : ℝ) = i.rev := by
      unfold leaf
      constructor
      · intro h
        simpa using congrArg Fin.rev h
      · intro h
        rw [h, Fin.rev_rev]
    rw [hrev]
    change (DyadicMass.uniformArrivalMass L).selectedIndex _ = i.rev ↔ _
    rw [hsel, uniform_lowerMass, DyadicMass.uniformArrivalMass_leafMass]
    change (dyadicCellLeft i.rev < 1 - (u : ℝ) ∧
      1 - (u : ℝ) ≤ dyadicCellLeft i.rev + dyadicCellWidth L) ↔ _
    rw [he.2, he.1]
    change _ ↔ dyadicCellLeft i ≤ (u : ℝ) ∧
      ((u : ℝ) < dyadicCellLeft i + dyadicCellWidth L ∨
        (i.val + 1 = 2 ^ L ∧ (u : ℝ) = 1))
    constructor
    · rintro ⟨hlo, hhi⟩
      exact ⟨by linarith, Or.inl (by linarith)⟩
    · rintro ⟨hlo, hhi | ⟨_, hfalse⟩⟩
      · constructor <;> linarith
      · exact (hu hfalse).elim

/-- Canonical inventory counts using the manuscript cells. -/
def count (L : ℕ) (s : SpatialState m) : DyadicNode L → ℕ :=
  fun i => (Finset.univ.filter fun j : Fin m => leaf L (s j) = i).card

/-- Equal counts in the manuscript partition become equal canonical counts after reflection. -/
theorem equal_counts_reflect
    (hdiv : 2 ^ L ∣ m) (s : SpatialState m)
    (hcounts : ∀ i, count L s i = m / 2 ^ L) :
    spatialCount L (reflectState s) = FD1D.Balanced.inventory hdiv := by
  apply InventoryState.ext
  intro i
  have h := hcounts i.rev
  change (Finset.univ.filter fun j : Fin m =>
      DyadicMass.uniformArrivalLeaf L (unitInterval.symm (s j) : ℝ) = i).card =
      (FD1D.Balanced.inventory hdiv).val i
  rw [FD1D.Balanced.inventory_count]
  simpa only [count, leaf, Fin.rev_inj] using h

theorem leaf_measurable (L : ℕ) : Measurable (leaf L) :=
  (measurable_of_finite Fin.rev).comp
    ((DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
      (measurable_subtype_coe.comp unitInterval.measurable_symm))

theorem cell_subset_dyadicCell (i : DyadicNode L) : cell i ⊆ dyadicCell i := by
  rintro u ⟨hlo, hhi | ⟨hi, rfl⟩⟩
  · exact ⟨hlo, hhi.le⟩
  · have hi' : (i.val : ℝ) + 1 = ((2 ^ L : ℕ) : ℝ) := by exact_mod_cast hi
    have hn : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by positivity
    refine ⟨hlo, ?_⟩
    have he : dyadicCellLeft i + dyadicCellWidth L = 1 := by
      simp only [dyadicCellLeft, dyadicCellWidth]
      rw [← add_div, hi', div_self hn]
    exact he.ge

theorem leaf_mem_dyadicCell (L : ℕ) (u : unitInterval) :
    (u : ℝ) ∈ dyadicCell (leaf L u) :=
  cell_subset_dyadicCell _ ((leaf_eq_iff_mem_cell L u _).mp rfl)

/-- The strict comparison used by the manuscript's cumulative-mass traversal. -/
def selectedIndex : {L : ℕ} → DyadicMass L → ℝ → DyadicNode L
  | 0, .leaf _, _ => 0
  | L + 1, .branch left right, u =>
      if u < left.total then
        dyadicLeafSumEquiv L (Sum.inl (selectedIndex left u))
      else
        dyadicLeafSumEquiv L (Sum.inr (selectedIndex right (u - left.total)))

theorem selectedIndex_measurable (q : DyadicMass L) :
    Measurable (selectedIndex q) := by
  induction q with
  | leaf mass => exact measurable_const
  | @branch L left right ihLeft ihRight =>
      change Measurable (fun u : ℝ => if u < left.total then
        dyadicLeafSumEquiv L (Sum.inl (selectedIndex left u)) else
        dyadicLeafSumEquiv L (Sum.inr (selectedIndex right (u - left.total))))
      exact Measurable.ite (measurableSet_lt measurable_id measurable_const)
        ((measurable_of_finite (fun i : DyadicNode L =>
          dyadicLeafSumEquiv L (Sum.inl i))).comp ihLeft)
        ((measurable_of_finite (fun i : DyadicNode L =>
          dyadicLeafSumEquiv L (Sum.inr i))).comp
          (ihRight.comp (measurable_id.sub measurable_const)))

private theorem rev_inl (i : DyadicNode L) :
    (dyadicLeafSumEquiv L (Sum.inl i)).rev =
      dyadicLeafSumEquiv L (Sum.inr i.rev) := by
  apply Fin.ext
  simp only [Fin.val_rev, dyadicLeafSumEquiv_inl_val, dyadicLeafSumEquiv_inr_val,
    pow_succ]
  omega

private theorem rev_inr (i : DyadicNode L) :
    (dyadicLeafSumEquiv L (Sum.inr i)).rev =
      dyadicLeafSumEquiv L (Sum.inl i.rev) := by
  apply Fin.ext
  simp only [Fin.val_rev, dyadicLeafSumEquiv_inl_val, dyadicLeafSumEquiv_inr_val,
    pow_succ]
  omega

private theorem selectedIndex_constant_reflect (L : ℕ) (c u : ℝ) :
    selectedIndex (DyadicMass.constantLeafMass L c) u =
      ((DyadicMass.constantLeafMass L c).selectedIndex
        ((DyadicMass.constantLeafMass L c).total - u)).rev := by
  induction L generalizing u with
  | zero =>
      rfl
  | succ L ih =>
      let q := DyadicMass.constantLeafMass L c
      change (if u < q.total then dyadicLeafSumEquiv L (Sum.inl (selectedIndex q u))
          else dyadicLeafSumEquiv L (Sum.inr (selectedIndex q (u - q.total)))) =
        (if q.total + q.total - u ≤ q.total then
          dyadicLeafSumEquiv L (Sum.inl (q.selectedIndex (q.total + q.total - u)))
        else dyadicLeafSumEquiv L
          (Sum.inr (q.selectedIndex (q.total + q.total - u - q.total)))).rev
      by_cases hu : u < q.total
      · have hnot : ¬q.total + q.total - u ≤ q.total := by linarith
        rw [if_pos hu, if_neg hnot, rev_inr, ih u]
        exact congrArg
          (fun v : ℝ => dyadicLeafSumEquiv L (Sum.inl (q.selectedIndex v).rev))
          (by ring)
      · have hle : q.total + q.total - u ≤ q.total := by linarith
        rw [if_neg hu, if_pos hle, rev_inl, ih (u - q.total)]
        exact congrArg
          (fun v : ℝ => dyadicLeafSumEquiv L (Sum.inr (q.selectedIndex v).rev))
          (by ring)

/-- The strict uniform-mass descent is the exact manuscript leaf locator. -/
theorem selectedIndex_uniform_eq_leaf (L : ℕ) (u : unitInterval) :
    selectedIndex (DyadicMass.uniformArrivalMass L) (u : ℝ) = leaf L u := by
  have h := selectedIndex_constant_reflect L (1 / ((2 ^ L : ℕ) : ℝ)) (u : ℝ)
  change selectedIndex (DyadicMass.uniformArrivalMass L) (u : ℝ) =
    ((DyadicMass.uniformArrivalMass L).selectedIndex
      ((DyadicMass.uniformArrivalMass L).total - (u : ℝ))).rev at h
  rw [(DyadicMass.uniformArrivalMass_isProbability L).total_eq_one] at h
  exact h

/-- Strict descent at a demand below total mass always reaches a positive-mass leaf. -/
theorem selectedIndex_leafMass_pos (q : DyadicMass L) (u : ℝ)
    (hu0 : 0 ≤ u) (hu1 : u < q.total) :
    0 < q.leafMass (selectedIndex q u) := by
  induction q generalizing u with
  | leaf mass =>
      change u < mass at hu1
      change 0 < mass
      linarith
  | @branch L left right ihLeft ihRight =>
      change u < left.total + right.total at hu1
      simp only [selectedIndex]
      by_cases hleft : u < left.total
      · rw [if_pos hleft, DyadicMass.leafMass_left]
        exact ihLeft u hu0 hleft
      · rw [if_neg hleft, DyadicMass.leafMass_right]
        exact ihRight (u - left.total) (by linarith) (by linarith)

/-- The finite set where strict and nonstrict cumulative comparisons can differ. -/
def selectorCuts : {L : ℕ} → DyadicMass L → Finset ℝ
  | 0, .leaf _ => ∅
  | _ + 1, .branch left right =>
      insert left.total (selectorCuts left ∪
        (selectorCuts right).image (fun u => u + left.total))

theorem selectedIndex_eq_of_notMem_cuts
    (q : DyadicMass L) (u : ℝ) (hu : u ∉ selectorCuts q) :
    selectedIndex q u = q.selectedIndex u := by
  induction q generalizing u with
  | leaf mass => rfl
  | @branch L left right ihLeft ihRight =>
      simp only [selectorCuts, Finset.mem_insert, Finset.mem_union,
        not_or] at hu
      simp only [selectedIndex, DyadicMass.selectedIndex]
      by_cases hlt : u < left.total
      · rw [if_pos hlt, if_pos hlt.le, ihLeft u hu.2.1]
      · have hle : ¬u ≤ left.total := by
          intro h
          exact hu.1 (le_antisymm h (le_of_not_gt hlt))
        have hr : u - left.total ∉ selectorCuts right := by
          intro hmem
          apply hu.2.2
          exact Finset.mem_image.mpr ⟨u - left.total, hmem, by ring⟩
        rw [if_neg hlt, if_neg hle, ihRight _ hr]

/-- Tie choices differ on a finite, uniform-null set, for every fixed mass tree. -/
theorem selectedIndex_ae_eq (q : DyadicMass L) :
    selectedIndex q =ᵐ[DyadicMass.uniformDemand] q.selectedIndex := by
  let : NullSingletonClass DyadicMass.uniformDemand := by
    unfold DyadicMass.uniformDemand
    infer_instance
  have hcuts := (selectorCuts q).finite_toSet.countable.ae_notMem
    DyadicMass.uniformDemand
  filter_upwards [hcuts] with u hu
  exact selectedIndex_eq_of_notMem_cuts q u hu

theorem selectedIndex_ae_eq_volume (q : DyadicMass L) :
    (fun u : unitInterval => selectedIndex q (u : ℝ)) =ᵐ[volume]
      (fun u : unitInterval => q.selectedIndex (u : ℝ)) := by
  have h := selectedIndex_ae_eq q
  rw [← map_coe_volume] at h
  exact (ae_map_iff measurable_subtype_coe.aemeasurable
    (measurableSet_eq_fun (selectedIndex_measurable q) q.selectedIndex_measurable)).mp h

/-- The two cell assignments coincide almost surely for continuous coordinates. -/
theorem leaf_ae_eq_uniformArrivalLeaf (L : ℕ) :
    leaf L =ᵐ[volume]
      (fun u : unitInterval => DyadicMass.uniformArrivalLeaf L (u : ℝ)) := by
  filter_upwards [selectedIndex_ae_eq_volume (DyadicMass.uniformArrivalMass L)] with u hu
  rw [← selectedIndex_uniform_eq_leaf]
  exact hu

theorem map_selectedIndex_volume (q : DyadicMass L) (hq : q.IsProbability) :
    Measure.map (fun u : unitInterval => selectedIndex q (u : ℝ)) volume =
      (q.selectedIndexLaw hq).toMeasure := by
  rw [Measure.map_congr (selectedIndex_ae_eq_volume q)]
  exact ContinuousProcess.map_selectedIndex_volume q hq

private theorem map_rev_uniform (L : ℕ) :
    Measure.map (Fin.rev : DyadicNode L → DyadicNode L)
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure =
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
  apply FiniteLaw.measure_ext_of_singletons
  intro i
  rw [Measure.map_apply (measurable_of_finite _) (measurableSet_singleton _)]
  have hpre : (Fin.rev : DyadicNode L → DyadicNode L) ⁻¹' {i} = {i.rev} := by
    ext j
    simp only [mem_preimage, mem_singleton_iff]
    constructor
    · intro h
      simpa only [Fin.rev_rev] using congrArg Fin.rev h
    · intro h
      rw [h, Fin.rev_rev]
  rw [hpre, FiniteLaw.toMeasure_apply_singleton, FiniteLaw.toMeasure_apply_singleton]
  simp only [FiniteLaw.mass_uniform]

/-- Uniform continuous replenishments induce the uniform law on the half-open leaves. -/
theorem map_leaf_volume (L : ℕ) :
    Measure.map (leaf L) volume =
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
  let f := fun u : unitInterval => DyadicMass.uniformArrivalLeaf L (u : ℝ)
  have hf : Measurable f :=
    (DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp measurable_subtype_coe
  calc
    Measure.map (leaf L) volume =
        Measure.map (Fin.rev : DyadicNode L → DyadicNode L)
          (Measure.map f (Measure.map unitInterval.symm volume)) := by
      rw [Measure.map_map hf unitInterval.measurable_symm,
        Measure.map_map (measurable_of_finite _) (hf.comp unitInterval.measurable_symm)]
      rfl
    _ = (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
      rw [unitInterval.measurePreserving_symm.map_eq]
      change Measure.map Fin.rev
        (Measure.map (fun u : unitInterval => DyadicMass.uniformArrivalLeaf L (u : ℝ)) volume) = _
      rw [ContinuousProcess.map_uniformArrivalLeaf_volume, map_rev_uniform]

/-- The actual coordinates certified with the manuscript's leaf assignment. -/
def configuration (L : ℕ) (s : SpatialState m) : SupplyConfiguration L m where
  location j := s j
  leaf j := leaf L (s j)
  location_mem_unit j := (s j).property
  location_mem_cell j := leaf_mem_dyadicCell L (s j)

@[simp] theorem configuration_location (L : ℕ) (s : SpatialState m) (j : Fin m) :
    (configuration L s).location j = s j := rfl

@[simp] theorem configuration_leaf (L : ℕ) (s : SpatialState m) (j : Fin m) :
    (configuration L s).leaf j = leaf L (s j) := rfl

@[simp] theorem configuration_countState (L : ℕ) (s : SpatialState m) (i : DyadicNode L) :
    (configuration L s).countState.val i = count L s i := rfl

def leaves (L : ℕ) (s : SpatialState m) : DyadicAssignment L m :=
  fun j => leaf L (s j)

theorem leaves_measurable (L : ℕ) :
    Measurable (leaves L : SpatialState m → DyadicAssignment L m) := by
  exact measurable_pi_lambda _ fun j =>
    (leaf_measurable L).comp (measurable_pi_apply j)

theorem configuration_countState_eq_assignmentState (L : ℕ) (s : SpatialState m) :
    (configuration L s).countState = assignmentState (leaves L s) := by
  apply InventoryState.ext
  intro i
  rfl

theorem countState_measurable (L : ℕ) :
    Measurable (fun s : SpatialState m => (configuration L s).countState) := by
  simp only [configuration_countState_eq_assignmentState]
  exact (measurable_of_finite assignmentState).comp (leaves_measurable L)

/-- Iid spatial supplies have a uniform vector of half-open leaf labels. -/
theorem map_leaves_initialSpatialLaw (L m : ℕ) :
    Measure.map (leaves L) (initialSpatialLaw m) =
      (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m)).toMeasure := by
  change Measure.map
      (fun s : SpatialState m => fun j => leaf L (s j))
      (Measure.pi fun _ : Fin m => (volume : Measure unitInterval)) = _
  rw [Measure.pi_map_pi fun _ => (leaf_measurable L).aemeasurable]
  simp_rw [map_leaf_volume]
  apply FiniteLaw.measure_ext_of_singletons
  intro assignment
  rw [Measure.pi_singleton, FiniteLaw.toMeasure_apply_singleton]
  simp only [FiniteLaw.mass_uniform]
  rw [Fintype.card_fun]
  simp only [FiniteLaw.toMeasure_apply_singleton, FiniteLaw.mass_uniform,
    Finset.prod_const, Finset.card_univ]
  rw [← ENNReal.ofReal_pow (by positivity :
    0 ≤ (1 / Fintype.card (DyadicNode L) : ℝ))]
  congr 1
  simp only [Fintype.card_fin]
  push_cast
  exact one_div_pow _ _

/-- Iid spatial supplies have exactly the existing refreshed finite count law. -/
theorem map_countState_initialSpatialLaw (L m : ℕ) :
    Measure.map (fun s : SpatialState m => (configuration L s).countState)
      (initialSpatialLaw m) = (refreshedLaw L m).toMeasure := by
  have hcount : (fun s : SpatialState m => (configuration L s).countState) =
      assignmentState ∘ leaves L := by
    funext s
    exact configuration_countState_eq_assignmentState L s
  rw [hcount, ← Measure.map_map (measurable_of_finite assignmentState)
    (leaves_measurable L), map_leaves_initialSpatialLaw]
  simpa [refreshedLaw] using
    (FiniteLaw.toMeasure_map
      (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m))
      assignmentState (measurable_of_finite assignmentState))

end

end TightBound.RightBoundary


==> anc/lean-formalization/proof/TightBound/BoundaryImplementation.lean <==
import TightBound.BoundaryConvention
import TightBound.Implementation

/-!
The implementation's recursive comparisons select precisely the strict
cumulative-mass leaf and the manuscript's half-open arrival leaf.
-/

open FD1D

namespace TightBound.Implementation

noncomputable section

variable {L m : ℕ}

namespace CountTree

/-- The executed descent is the strict cumulative-mass selector. -/
theorem select_value {α : Type*} (a : ℝ) (t : CountTree α L) (p q u : ℝ) :
    (t.select a p q u).value =
      RightBoundary.selectedIndex (t.massTree a p q) u := by
  induction t generalizing p q u with
  | leaf n xs => rfl
  | @branch L n l r il ir =>
      simp only [select, massTree, RightBoundary.selectedIndex, massTree_total, split_value]
      split_ifs <;> simp_all

end CountTree

private theorem arrival_constant (L : ℕ) (c u : ℝ) :
    (arrival L (((2 ^ L : ℕ) : ℝ) * c) u).value =
      RightBoundary.selectedIndex (DyadicMass.constantLeafMass L c) u := by
  induction L generalizing u with
  | zero => rfl
  | succ L ih =>
      have hhalf :
          (((2 ^ (L + 1) : ℕ) : ℝ) * c) / 2 = ((2 ^ L : ℕ) : ℝ) * c := by
        rw [pow_succ]
        push_cast
        ring
      simp only [arrival, DyadicMass.constantLeafMass, RightBoundary.selectedIndex,
        DyadicMass.total_constantLeafMass, hhalf]
      split_ifs <;> simp only [ih]

/-- The executed arrival descent realizes the half-open convention, including endpoints. -/
theorem arrival_value (L : ℕ) (u : unitInterval) :
    (arrival L 1 (u : ℝ)).value = RightBoundary.leaf L u := by
  have h := arrival_constant L (1 / ((2 ^ L : ℕ) : ℝ)) (u : ℝ)
  have hn : (((2 ^ L : ℕ) : ℝ)) ≠ 0 := by positivity
  have hroot : ((2 ^ L : ℕ) : ℝ) * (1 / ((2 ^ L : ℕ) : ℝ)) = 1 := by
    field_simp
  rw [hroot] at h
  exact h.trans (RightBoundary.selectedIndex_uniform_eq_leaf L u)

end

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/Complexity.lean <==
import TightBound.Parameters

/-!
Resource bounds in the manuscript's real-arithmetic accounting model.
The operation budget charges a fixed amount per level for the search and
the two count-update paths. The memory budget charges supply records and
complete-tree records. These arithmetic helper budgets are not themselves
runtime claims. `Implementation.lean` and `ImplementationMemory.lean` prove
operation and peak-storage bounds for the concrete cached-tree/list program
in the manuscript's real-RAM model.
-/

namespace TightBound

noncomputable section

open Filter Asymptotics

def hierarchicalOperationCount (m : ℕ) : ℕ := 20 * (treeDepth m + 1)

def hierarchicalMemoryCount (m : ℕ) : ℕ := m + 4 * leafCount m

theorem hierarchicalMemoryCount_le_nine_mul {m : ℕ} (hm : 2 ≤ m) :
    hierarchicalMemoryCount m ≤ 9 * m := by
  have h := leafCount_lt_two_mul hm
  unfold hierarchicalMemoryCount
  omega

theorem hierarchicalOperationCount_cast_le_log {m : ℕ} (hm : 2 ≤ m) :
    (hierarchicalOperationCount m : ℝ) ≤
      (60 / Real.log 2) * Real.log (m : ℝ) := by
  have hp := parameterA_cast_le_log hm
  rw [parameterA_eq_depth] at hp
  have hdepth : (treeDepth m : ℝ) ≤ (2 / Real.log 2) * Real.log (m : ℝ) := by
    have he : (96 / Real.log 2) * Real.log (m : ℝ) =
        48 * ((2 / Real.log 2) * Real.log (m : ℝ)) := by ring
    rw [he] at hp
    linarith
  have hlog2 : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlog : Real.log 2 ≤ Real.log (m : ℝ) :=
    Real.log_le_log (by norm_num) (by exact_mod_cast hm)
  have hone : (1 : ℝ) ≤ Real.log (m : ℝ) / Real.log 2 :=
    (le_div_iff₀ hlog2).mpr (by simpa using hlog)
  unfold hierarchicalOperationCount
  push_cast
  have he : (60 / Real.log 2) * Real.log (m : ℝ) =
      20 * ((2 / Real.log 2) * Real.log (m : ℝ) +
        Real.log (m : ℝ) / Real.log 2) := by ring
  rw [he]
  linarith

theorem hierarchicalOperationCount_isBigO_log :
    (fun m : ℕ => (hierarchicalOperationCount m : ℝ)) =O[atTop]
      (fun m : ℕ => Real.log (m : ℝ)) := by
  refine IsBigO.of_bound (60 / Real.log 2) ?_
  filter_upwards [eventually_ge_atTop 2] with m hm
  rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (Nat.cast_nonneg _),
    abs_of_nonneg (Real.log_nonneg (by exact_mod_cast (show 1 ≤ m by omega)))]
  exact hierarchicalOperationCount_cast_le_log hm

theorem hierarchicalMemoryCount_isBigO_linear :
    (fun m : ℕ => (hierarchicalMemoryCount m : ℝ)) =O[atTop]
      (fun m : ℕ => (m : ℝ)) := by
  refine IsBigO.of_bound 9 ?_
  filter_upwards [eventually_ge_atTop 2] with m hm
  rw [Real.norm_eq_abs, Real.norm_eq_abs,
    abs_of_nonneg (Nat.cast_nonneg _), abs_of_nonneg (Nat.cast_nonneg _)]
  exact_mod_cast hierarchicalMemoryCount_le_nine_mul hm

end

end TightBound


==> anc/lean-formalization/proof/TightBound/ContinuousProcess.lean <==
import TightBound.ContinuousState
import FD1D.KernelBridge
import TightBound.Process
import FD1D.TrajectoryBridge
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.Probability.Kernel.Composition.Lemmas
import Mathlib.Probability.Kernel.IonescuTulcea.Traj

open FD1D

noncomputable section

open Set MeasureTheory ProbabilityTheory
open scoped BigOperators ENNReal ProbabilityTheory unitInterval

/-!
# The continuous-coordinate matching process

This module constructs the policy on one probability space.  A state records
the live supply coordinates together with the current independent demand and
replenishment coordinates.  The reward and the inventory update therefore
use the same demand sample.
-/

namespace TightBound.ContinuousProcess

variable {L m : ℕ}

/-- One period's independent demand and replenishment coordinates. -/
abbrev Noise := unitInterval × unitInterval

/-- The law of an independent uniform demand/replenishment pair. -/
def noiseLaw : Measure Noise :=
  (volume : Measure unitInterval).prod volume

instance noiseLaw.isProbabilityMeasure :
    IsProbabilityMeasure noiseLaw := by
  unfold noiseLaw
  infer_instance

/-- Coercing the canonical unit-interval law gives restricted Lebesgue measure. -/
theorem map_coe_volume :
    Measure.map (fun u : unitInterval => (u : ℝ)) volume =
      DyadicMass.uniformDemand := by
  simpa [DyadicMass.uniformDemand] using
    unitInterval.measurePreserving_coe.map_eq

/-- A continuous uniform coordinate has the finite selected-index law. -/
theorem map_selectedIndex_volume
    (q : DyadicMass L) (hq : q.IsProbability) :
    Measure.map (fun u : unitInterval => q.selectedIndex (u : ℝ)) volume =
      (q.selectedIndexLaw hq).toMeasure := by
  change
    Measure.map
        (q.selectedIndex ∘ (fun u : unitInterval => (u : ℝ))) volume =
      (q.selectedIndexLaw hq).toMeasure
  rw [← Measure.map_map q.selectedIndex_measurable measurable_subtype_coe]
  rw [map_coe_volume]
  letI : IsProbabilityMeasure DyadicMass.uniformDemand := by
    rw [← map_coe_volume]
    exact Measure.isProbabilityMeasure_map
      measurable_subtype_coe.aemeasurable
  apply FiniteLaw.measure_ext_of_singletons
  intro i
  rw [FiniteLaw.toMeasure_apply_singleton]
  apply (ENNReal.toReal_eq_toReal_iff'
    (measure_ne_top _ _) ENNReal.ofReal_ne_top).mp
  rw [DyadicMass.selectedIndexLaw_mass]
  rw [ENNReal.toReal_ofReal (q.leafMass_nonneg hq.nonneg i)]
  exact q.selectedIndexPushforwardMass_eq_leafMass hq i

/-- The replenishment coordinate induces the uniform dyadic-leaf law. -/
theorem map_uniformArrivalLeaf_volume (L : ℕ) :
    Measure.map
        (fun u : unitInterval =>
          DyadicMass.uniformArrivalLeaf L (u : ℝ)) volume =
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
  calc
    Measure.map
        (fun u : unitInterval =>
          DyadicMass.uniformArrivalLeaf L (u : ℝ)) volume =
        (DyadicMass.uniformArrivalLeafLaw L).toMeasure := by
      simpa [DyadicMass.uniformArrivalLeaf,
        DyadicMass.uniformArrivalLeafLaw] using
        (map_selectedIndex_volume
          (DyadicMass.uniformArrivalMass L)
          (DyadicMass.uniformArrivalMass_isProbability L))
    _ = (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
      rw [DyadicMass.uniformArrivalLeafLaw_eq_uniform]

/-- The two leaf labels extracted from one noise pair have the product law. -/
theorem map_noiseLeaves
    (q : DyadicMass L) (hq : q.IsProbability) :
    Measure.map
        (fun z : Noise =>
          (q.selectedIndex (z.1 : ℝ),
            DyadicMass.uniformArrivalLeaf L (z.2 : ℝ)))
        noiseLaw =
      ((q.selectedIndexLaw hq).product
        (FiniteLaw.uniform : FiniteLaw (DyadicNode L))).toMeasure := by
  rw [FiniteLaw.toMeasure_product, noiseLaw]
  rw [← map_selectedIndex_volume q hq,
    ← map_uniformArrivalLeaf_volume L]
  exact (Measure.map_prod_map volume volume
    (q.selectedIndex_measurable.comp measurable_subtype_coe)
    ((DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
      measurable_subtype_coe)).symm

/-- Iid continuous coordinates for the refreshed live inventory. -/
def initialSpatialLaw (m : ℕ) : Measure (SpatialState m) :=
  Measure.pi fun _ : Fin m => (volume : Measure unitInterval)

instance initialSpatialLaw.isProbabilityMeasure :
    IsProbabilityMeasure (initialSpatialLaw m) := by
  unfold initialSpatialLaw
  infer_instance

/-- The leaf assignment obtained from iid continuous coordinates is uniform. -/
theorem map_spatialLeaves_initialSpatialLaw (L m : ℕ) :
    Measure.map (spatialLeaves L) (initialSpatialLaw m) =
      (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m)).toMeasure := by
  change
    Measure.map
        (fun s : SpatialState m =>
          fun j =>
            ((DyadicMass.uniformArrivalMass L).selectedIndex ∘
              (fun u : unitInterval => (u : ℝ))) (s j))
        (initialSpatialLaw m) =
      (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m)).toMeasure
  have hcoordinate :
      Measure.map
          ((DyadicMass.uniformArrivalMass L).selectedIndex ∘
            (fun u : unitInterval => (u : ℝ))) volume =
        (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure := by
    change
      Measure.map
          (fun u : unitInterval =>
            DyadicMass.uniformArrivalLeaf L (u : ℝ)) volume =
        (FiniteLaw.uniform : FiniteLaw (DyadicNode L)).toMeasure
    exact map_uniformArrivalLeaf_volume L
  rw [initialSpatialLaw]
  rw [Measure.pi_map_pi fun _ =>
    ((DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
      measurable_subtype_coe).aemeasurable]
  simp_rw [hcoordinate]
  apply FiniteLaw.measure_ext_of_singletons
  intro assignment
  rw [Measure.pi_singleton, FiniteLaw.toMeasure_apply_singleton]
  simp only [FiniteLaw.mass_uniform]
  rw [Fintype.card_fun]
  simp only [FiniteLaw.toMeasure_apply_singleton, FiniteLaw.mass_uniform,
    Finset.prod_const, Finset.card_univ]
  rw [← ENNReal.ofReal_pow (by positivity :
    0 ≤ (1 / Fintype.card (DyadicNode L) : ℝ))]
  congr 1
  simp only [Fintype.card_fin]
  push_cast
  exact one_div_pow _ _

/-- The refreshed continuous inventory projects to the existing refreshed count law. -/
theorem map_spatialCount_initialSpatialLaw (L m : ℕ) :
    Measure.map (spatialCount L) (initialSpatialLaw m) =
      (refreshedLaw L m).toMeasure := by
  have hcount :
      (spatialCount (m := m) L :
          SpatialState m → InventoryState (DyadicNode L) m) =
        assignmentState ∘ (spatialLeaves (m := m) L) := by
    funext s
    apply InventoryState.ext
    intro i
    rfl
  rw [hcount, ← Measure.map_map
    (measurable_of_finite assignmentState)
    (spatialLeaves_measurable (m := m) L)]
  rw [map_spatialLeaves_initialSpatialLaw]
  simpa [refreshedLaw] using
    (FiniteLaw.toMeasure_map
      (FiniteLaw.uniform : FiniteLaw (DyadicAssignment L m))
      assignmentState (measurable_of_finite assignmentState))

/-! ## One-step lumping to the finite count kernel -/

/-- The finite deleted/arrived leaf pair generated at a fixed spatial state. -/
def leafPairLaw (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (s : SpatialState m) :
    FiniteLaw (DyadicNode L × DyadicNode L) :=
  ((Dynamics.stateDyadicMass a (spatialCount L s)).selectedIndexLaw
      (Dynamics.stateDyadicMass_isProbability
        a ha hm (spatialCount L s))).product
    (FiniteLaw.uniform : FiniteLaw (DyadicNode L))

/-- Forgetting the leaf pair after its move gives exactly one finite-kernel row. -/
theorem leafPairLaw_map_move
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (s : SpatialState m) :
    (leafPairLaw (L := L) a ha hm s).map
        (fun p => InventoryState.move (spatialCount L s) p.1 p.2) =
      (Dynamics.kernel
        (L := L) (m := m) a ha hm).rowLaw (spatialCount L s) := by
  classical
  apply FiniteLaw.ext
  intro y
  rw [FiniteLaw.mass_map, FiniteKernel.rowLaw_mass]
  change
    (∑ p with
      InventoryState.move (toConfiguration L s).countState p.1 p.2 = y,
        (leafPairLaw (L := L) a ha hm s).mass p) =
      Dynamics.kernel a ha hm
        (toConfiguration L s).countState y
  rw [← Dynamics.configured_transition_eq_kernel
    a ha hm (toConfiguration L s) y]
  rw [Finset.sum_filter]
  conv_lhs => rw [Fintype.sum_prod_type]
  simp only [leafPairLaw, FiniteLaw.mass_product,
    FiniteLaw.mass_uniform, toConfiguration_countState]

/-- The zero demand endpoint is null under the continuous noise law. -/
theorem noise_demand_ne_zero_ae :
    ∀ᵐ z : Noise ∂noiseLaw, (z.1 : ℝ) ≠ 0 := by
  rw [ae_iff]
  have hbad :
      {z : Noise | ¬(z.1 : ℝ) ≠ 0} =
        ({⟨0, by norm_num⟩} : Set unitInterval) ×ˢ Set.univ := by
    ext z
    simp only [mem_setOf_eq, mem_prod, mem_singleton_iff, mem_univ,
      and_true, not_ne_iff]
    constructor
    · intro hz
      exact Subtype.ext hz
    · intro hz
      exact congrArg Subtype.val hz
  rw [hbad, noiseLaw, Measure.prod_prod]
  simp

/-- The continuous noise pair, mapped to deleted/arrived leaves, has `leafPairLaw`. -/
theorem map_noiseLeaves_eq_leafPairLaw
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (s : SpatialState m) :
    Measure.map
        (fun z : Noise =>
          ((Dynamics.stateDyadicMass a (spatialCount L s)).selectedIndex
              (z.1 : ℝ),
            DyadicMass.uniformArrivalLeaf L (z.2 : ℝ)))
        noiseLaw =
      (leafPairLaw (L := L) a ha hm s).toMeasure := by
  exact map_noiseLeaves
    (Dynamics.stateDyadicMass a (spatialCount L s))
    (Dynamics.stateDyadicMass_isProbability
      a ha hm (spatialCount L s))

/--
The count projection of one continuous-coordinate update is exactly the
measure-valued row of the finite count kernel.
-/
theorem map_spatialCount_spatialStep
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (s : SpatialState m) :
    Measure.map (spatialCount L)
        (Measure.map (spatialStep L a fallback s) noiseLaw) =
      (Dynamics.kernel
        (L := L) (m := m) a ha hm).toKernel (spatialCount L s) := by
  rw [Measure.map_map (spatialCount_measurable L)
    (spatialStep_noise_measurable L a fallback s)]
  let pairMap : Noise → DyadicNode L × DyadicNode L := fun z =>
    ((Dynamics.stateDyadicMass a (spatialCount L s)).selectedIndex
        (z.1 : ℝ),
      DyadicMass.uniformArrivalLeaf L (z.2 : ℝ))
  let moveMap : DyadicNode L × DyadicNode L →
      InventoryState (DyadicNode L) m := fun p =>
    InventoryState.move (spatialCount L s) p.1 p.2
  have hpair :
      Measurable pairMap := by
    exact
      (((Dynamics.stateDyadicMass
        a (spatialCount L s)).selectedIndex_measurable.comp
          (measurable_subtype_coe.comp measurable_fst)).prodMk
        ((DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
          (measurable_subtype_coe.comp measurable_snd)))
  have hmove : Measurable moveMap :=
    measurable_of_finite _
  have hpath :
      (spatialCount L ∘ spatialStep L a fallback s) =ᵐ[noiseLaw]
        moveMap ∘ pairMap := by
    filter_upwards [noise_demand_ne_zero_ae] with z hz
    exact spatialCount_spatialStep_eq_selectedIndex
      L a ha hm fallback s z hz
  rw [Measure.map_congr hpath]
  rw [← Measure.map_map hmove hpair]
  rw [show Measure.map pairMap noiseLaw =
      (leafPairLaw (L := L) a ha hm s).toMeasure by
    exact map_noiseLeaves_eq_leafPairLaw a ha hm s]
  rw [FiniteLaw.toMeasure_map
    (leafPairLaw (L := L) a ha hm s) moveMap hmove]
  rw [leafPairLaw_map_move a ha hm s]
  rfl

/-! ## The spatial Markov kernel and its count marginals -/

/-- One Markov step: sample fresh continuous noise and apply `spatialStep`. -/
def spatialKernel (a : ℝ) (fallback : Fin m) :
    Kernel (SpatialState m) (SpatialState m) :=
  (Kernel.id ×ₖ Kernel.const (SpatialState m) noiseLaw).map
    (fun p => spatialStep L a fallback p.1 p.2)

instance spatialKernel.isMarkovKernel
    (a : ℝ) (fallback : Fin m) :
    IsMarkovKernel (spatialKernel (L := L) a fallback) := by
  unfold spatialKernel
  exact Kernel.IsMarkovKernel.map _
    (spatialStep_measurable L a fallback)

/-- The row of `spatialKernel` is the pushforward of one independent noise pair. -/
theorem spatialKernel_apply
    (a : ℝ) (fallback : Fin m) (s : SpatialState m) :
    spatialKernel (L := L) a fallback s =
      Measure.map (spatialStep L a fallback s) noiseLaw := by
  rw [spatialKernel, Kernel.map_apply
    (Kernel.id ×ₖ Kernel.const (SpatialState m) noiseLaw)
    (spatialStep_measurable L a fallback)]
  rw [Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply,
    Measure.dirac_prod]
  rw [Measure.map_map
    (spatialStep_measurable L a fallback)
    measurable_prodMk_left]
  rfl

/-- Mapping every spatial-kernel row through counts gives the finite row. -/
theorem spatialKernel_map_count
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) :
    (spatialKernel (L := L) a fallback).map (spatialCount L) =
      (Dynamics.kernel
        (L := L) (m := m) a ha hm).toKernel.comap
          (spatialCount L) (spatialCount_measurable L) := by
  apply Kernel.ext
  intro s
  rw [Kernel.map_apply _ (spatialCount_measurable L)]
  rw [Kernel.comap_apply]
  rw [spatialKernel_apply]
  exact map_spatialCount_spatialStep a ha hm fallback s

/-- A kernel comap composed with a measure is composition after pushforward. -/
private theorem comap_comp_measure
    {α β γ : Type*}
    [MeasurableSpace α] [MeasurableSpace β] [MeasurableSpace γ]
    (κ : Kernel β γ) (f : α → β) (hf : Measurable f)
    (μ : Measure α) :
    κ.comap f hf ∘ₘ μ = κ ∘ₘ Measure.map f μ := by
  rw [← Kernel.comp_deterministic_eq_comap κ hf]
  rw [← Measure.comp_assoc]
  rw [Measure.deterministic_comp_eq_map hf]

/-- The continuous spatial law after `t` policy steps. -/
def spatialLaw (a : ℝ) (fallback : Fin m) :
    ℕ → Measure (SpatialState m)
  | 0 => initialSpatialLaw m
  | t + 1 =>
      spatialKernel (L := L) a fallback ∘ₘ spatialLaw a fallback t

@[simp]
theorem spatialLaw_zero (a : ℝ) (fallback : Fin m) :
    spatialLaw (L := L) a fallback 0 = initialSpatialLaw m :=
  rfl

@[simp]
theorem spatialLaw_succ (a : ℝ) (fallback : Fin m) (t : ℕ) :
    spatialLaw (L := L) a fallback (t + 1) =
      spatialKernel (L := L) a fallback ∘ₘ
        spatialLaw (L := L) a fallback t :=
  rfl

instance spatialLaw.isProbabilityMeasure
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    IsProbabilityMeasure (spatialLaw (L := L) a fallback t) := by
  induction t with
  | zero =>
      rw [spatialLaw_zero]
      infer_instance
  | succ t ih =>
      rw [spatialLaw_succ]
      infer_instance

/-- Every continuous spatial marginal has exactly the finite count-chain law. -/
theorem map_spatialCount_spatialLaw
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map (spatialCount L) (spatialLaw (L := L) a fallback t) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t
          (refreshedLaw L m)).toMeasure := by
  induction t with
  | zero =>
      simpa using map_spatialCount_initialSpatialLaw L m
  | succ t ih =>
      rw [spatialLaw_succ]
      rw [Measure.map_comp _ _ (spatialCount_measurable L)]
      rw [spatialKernel_map_count a ha hm fallback]
      rw [comap_comp_measure]
      rw [ih]
      rw [FiniteKernel.toMeasure_step]
      rfl

/-! ## A single joint continuous trajectory -/

/--
At a policy time, the joint state contains the pre-match inventory and the
current independent demand/replenishment pair.
-/
abbrev ProcessState (m : ℕ) := SpatialState m × Noise

/-- The refreshed inventory and first noise pair are independent. -/
def initialProcessLaw (m : ℕ) : Measure (ProcessState m) :=
  (initialSpatialLaw m).prod noiseLaw

instance initialProcessLaw.isProbabilityMeasure :
    IsProbabilityMeasure (initialProcessLaw m) := by
  unfold initialProcessLaw
  infer_instance

/--
Apply the current noise pair to the inventory, then attach the freshly sampled
noise pair for the following period.
-/
def processAdvance (L : ℕ) (a : ℝ) (fallback : Fin m)
    (p : ProcessState m × Noise) : ProcessState m :=
  (spatialStep L a fallback p.1.1 p.1.2, p.2)

theorem processAdvance_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (processAdvance L a fallback) := by
  exact
    ((spatialStep_measurable L a fallback).comp
      ((measurable_fst.comp measurable_fst).prodMk
        (measurable_snd.comp measurable_fst))).prodMk measurable_snd

/-- The homogeneous transition kernel of the joint process. -/
def processKernel (a : ℝ) (fallback : Fin m) :
    Kernel (ProcessState m) (ProcessState m) :=
  (Kernel.id ×ₖ Kernel.const (ProcessState m) noiseLaw).map
    (processAdvance L a fallback)

instance processKernel.isMarkovKernel
    (a : ℝ) (fallback : Fin m) :
    IsMarkovKernel (processKernel (L := L) a fallback) := by
  unfold processKernel
  exact Kernel.IsMarkovKernel.map _
    (processAdvance_measurable L a fallback)

/-- Spatial-kernel composition is the pushforward of state/noise product law. -/
theorem spatialKernel_comp
    (a : ℝ) (fallback : Fin m)
    (μ : Measure (SpatialState m)) [SFinite μ] :
    spatialKernel (L := L) a fallback ∘ₘ μ =
      Measure.map
        (fun p : SpatialState m × Noise =>
          spatialStep L a fallback p.1 p.2)
        (μ.prod noiseLaw) := by
  rw [spatialKernel]
  rw [← Measure.map_comp μ
    (Kernel.id ×ₖ Kernel.const (SpatialState m) noiseLaw)
    (spatialStep_measurable L a fallback)]
  rw [← Measure.compProd_eq_comp_prod]
  rw [Measure.compProd_const]

/-- Starting from an independent state/noise pair preserves that factorization. -/
theorem processKernel_comp_product
    (a : ℝ) (fallback : Fin m)
    (μ : Measure (SpatialState m)) [SFinite μ] :
    processKernel (L := L) a fallback ∘ₘ (μ.prod noiseLaw) =
      (spatialKernel (L := L) a fallback ∘ₘ μ).prod noiseLaw := by
  rw [processKernel]
  rw [← Measure.map_comp (μ.prod noiseLaw)
    (Kernel.id ×ₖ Kernel.const (ProcessState m) noiseLaw)
    (processAdvance_measurable L a fallback)]
  rw [← Measure.compProd_eq_comp_prod]
  rw [Measure.compProd_const]
  let step : SpatialState m × Noise → SpatialState m := fun p =>
    spatialStep L a fallback p.1 p.2
  have hstep : Measurable step :=
    spatialStep_measurable L a fallback
  change
    Measure.map (Prod.map step id) ((μ.prod noiseLaw).prod noiseLaw) =
      (spatialKernel (L := L) a fallback ∘ₘ μ).prod noiseLaw
  rw [← Measure.map_prod_map (μ.prod noiseLaw) noiseLaw hstep measurable_id]
  rw [Measure.map_id]
  rw [← spatialKernel_comp a fallback μ]

/-- The recursively iterated joint-state law. -/
def processLaw (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure (ProcessState m) :=
  TrajectoryBridge.iterateLaw
    (processKernel (L := L) a fallback) (initialProcessLaw m) t

instance processLaw.isProbabilityMeasure
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    IsProbabilityMeasure (processLaw (L := L) a fallback t) := by
  induction t with
  | zero =>
      rw [processLaw, TrajectoryBridge.iterateLaw_zero]
      infer_instance
  | succ t ih =>
      letI : IsProbabilityMeasure
          (processLaw (L := L) a fallback t) := ih
      rw [processLaw, TrajectoryBridge.iterateLaw_succ]
      change IsProbabilityMeasure
        (processKernel (L := L) a fallback ∘ₘ
          processLaw (L := L) a fallback t)
      infer_instance

/-- At every time, current noise remains independent of the live inventory. -/
theorem processLaw_eq_product
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    processLaw (L := L) a fallback t =
      (spatialLaw (L := L) a fallback t).prod noiseLaw := by
  induction t with
  | zero =>
      rfl
  | succ t ih =>
      rw [processLaw, TrajectoryBridge.iterateLaw_succ]
      change
        processKernel (L := L) a fallback ∘ₘ
            processLaw (L := L) a fallback t =
          (spatialLaw (L := L) a fallback (t + 1)).prod noiseLaw
      rw [ih, processKernel_comp_product, spatialLaw_succ]

/-- One path-space law carrying the entire joint continuous process. -/
def trajectoryLaw (a : ℝ) (fallback : Fin m) :
    Measure (ℕ → ProcessState m) :=
  TrajectoryBridge.trajectoryLaw
    (initialProcessLaw m) (processKernel (L := L) a fallback)

instance trajectoryLaw.isProbabilityMeasure
    (a : ℝ) (fallback : Fin m) :
    IsProbabilityMeasure (trajectoryLaw (L := L) a fallback) := by
  letI : IsProbabilityMeasure (initialProcessLaw m) :=
    initialProcessLaw.isProbabilityMeasure
  letI : IsMarkovKernel (processKernel (L := L) a fallback) :=
    processKernel.isMarkovKernel a fallback
  unfold trajectoryLaw TrajectoryBridge.trajectoryLaw
  infer_instance

/-- Each coordinate of the single path law is the corresponding joint-state law. -/
theorem trajectoryLaw_marginal
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure.map (fun path : ℕ → ProcessState m => path t)
        (trajectoryLaw (L := L) a fallback) =
      processLaw (L := L) a fallback t := by
  exact TrajectoryBridge.trajectoryLaw_marginal
    (initialProcessLaw m) (processKernel (L := L) a fallback) t

/-- The count at every path coordinate has the existing finite-chain law. -/
theorem trajectoryLaw_count_marginal
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map
        (fun path : ℕ → ProcessState m =>
          spatialCount L (path t).1)
        (trajectoryLaw (L := L) a fallback) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t
          (refreshedLaw L m)).toMeasure := by
  have hrewrite :
      Measure.map
          (fun path : ℕ → ProcessState m =>
            spatialCount L (path t).1)
          (trajectoryLaw (L := L) a fallback) =
        Measure.map (spatialCount L)
          (Measure.map Prod.fst
            (Measure.map (fun path : ℕ → ProcessState m => path t)
              (trajectoryLaw (L := L) a fallback))) := by
    symm
    rw [Measure.map_map (spatialCount_measurable L) measurable_fst]
    rw [Measure.map_map
      ((spatialCount_measurable L).comp measurable_fst)
      (measurable_pi_apply t)]
    rfl
  rw [hrewrite]
  rw [trajectoryLaw_marginal]
  rw [processLaw_eq_product]
  rw [Measure.map_fst_prod, measure_univ, one_smul]
  exact map_spatialCount_spatialLaw a ha hm fallback t

/-! ## Reward from the same demand coordinate used by the update -/

/-- Evaluation at a measurably selected finite label is measurable. -/
theorem spatialLookup_measurable :
    Measurable (fun p : SpatialState m × Fin m => p.1 p.2) := by
  have hswap :
      Measurable (fun p : Fin m × SpatialState m => p.2 p.1) := by
    apply measurable_from_prod_countable_right
    intro j
    exact measurable_pi_apply j
  exact hswap.comp measurable_swap

/-- The actual matching cost paid at one joint process state. -/
def processCost (L : ℕ) (a : ℝ) (fallback : Fin m)
    (z : ProcessState m) : ℝ :=
  Dynamics.actualStepCost a (toConfiguration L z.1)
    fallback (z.2.1 : ℝ)

theorem processCost_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (processCost L a fallback) := by
  have hlabel :
      Measurable (fun z : ProcessState m =>
        spatialSelectedLabel L a fallback z.1 z.2.1) :=
    (spatialSelectedLabel_measurable L a fallback).comp
      (measurable_fst.prodMk (measurable_fst.comp measurable_snd))
  have hpoint :
      Measurable (fun z : ProcessState m =>
        (z.1 (spatialSelectedLabel L a fallback z.1 z.2.1) : ℝ)) :=
    measurable_subtype_coe.comp
      (spatialLookup_measurable.comp (measurable_fst.prodMk hlabel))
  have hdemand :
      Measurable (fun z : ProcessState m => (z.2.1 : ℝ)) :=
    measurable_subtype_coe.comp (measurable_fst.comp measurable_snd)
  change Measurable (fun z : ProcessState m =>
    |(toConfiguration L z.1).location
        (Dynamics.selectedSupplyLabel
          a (toConfiguration L z.1) fallback (z.2.1 : ℝ)) -
      (z.2.1 : ℝ)|)
  simpa only [toConfiguration_location, spatialSelectedLabel, Pi.sub_apply] using
    (hpoint.sub hdemand).abs

theorem processCost_nonneg
    (L : ℕ) (a : ℝ) (fallback : Fin m) (z : ProcessState m) :
    0 ≤ processCost L a fallback z := by
  unfold processCost Dynamics.actualStepCost
  positivity

theorem processCost_le_one
    (L : ℕ) (a : ℝ) (fallback : Fin m) (z : ProcessState m) :
    processCost L a fallback z ≤ 1 := by
  unfold processCost Dynamics.actualStepCost
  have hs :=
    (toConfiguration L z.1).location_mem_unit
      (Dynamics.selectedSupplyLabel
        a (toConfiguration L z.1) fallback (z.2.1 : ℝ))
  have hu := z.2.1.property
  exact abs_le.2 ⟨by linarith [hs.1, hu.2], by linarith [hs.2, hu.1]⟩

/-- The process cost is integrable under every finite measure. -/
theorem processCost_integrable
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (μ : Measure (ProcessState m)) [IsFiniteMeasure μ] :
    Integrable (processCost L a fallback) μ := by
  apply Integrable.of_bound
    (processCost_measurable L a fallback).aestronglyMeasurable 1
  filter_upwards with z
  rw [Real.norm_eq_abs, abs_of_nonneg
    (processCost_nonneg L a fallback z)]
  exact processCost_le_one L a fallback z

/-- The squared matching cost paid at one joint process state. -/
def processSquaredCost (L : ℕ) (a : ℝ) (fallback : Fin m)
    (z : ProcessState m) : ℝ :=
  Dynamics.actualStepSquaredCost a (toConfiguration L z.1)
    fallback (z.2.1 : ℝ)

@[simp]
theorem processSquaredCost_eq_sq
    (L : ℕ) (a : ℝ) (fallback : Fin m) (z : ProcessState m) :
    processSquaredCost L a fallback z =
      processCost L a fallback z ^ 2 := by
  unfold processSquaredCost processCost Dynamics.actualStepSquaredCost
    Dynamics.actualStepCost
  rw [sq_abs]

theorem processSquaredCost_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (processSquaredCost L a fallback) := by
  rw [show processSquaredCost L a fallback =
      fun z => processCost L a fallback z ^ 2 by
    funext z
    exact processSquaredCost_eq_sq L a fallback z]
  exact (processCost_measurable L a fallback).pow_const 2

theorem processSquaredCost_nonneg
    (L : ℕ) (a : ℝ) (fallback : Fin m) (z : ProcessState m) :
    0 ≤ processSquaredCost L a fallback z := by
  rw [processSquaredCost_eq_sq]
  positivity

theorem processSquaredCost_le_one
    (L : ℕ) (a : ℝ) (fallback : Fin m) (z : ProcessState m) :
    processSquaredCost L a fallback z ≤ 1 := by
  rw [processSquaredCost_eq_sq]
  nlinarith [processCost_nonneg L a fallback z,
    processCost_le_one L a fallback z]

/-- The squared process cost is integrable under every finite measure. -/
theorem processSquaredCost_integrable
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (μ : Measure (ProcessState m)) [IsFiniteMeasure μ] :
    Integrable (processSquaredCost L a fallback) μ := by
  apply Integrable.of_bound
    (processSquaredCost_measurable L a fallback).aestronglyMeasurable 1
  filter_upwards with z
  rw [Real.norm_eq_abs, abs_of_nonneg
    (processSquaredCost_nonneg L a fallback z)]
  exact processSquaredCost_le_one L a fallback z

/--
The reward and next inventory use the same current demand and replenishment
coordinates, pathwise.
-/
theorem processAdvance_configuration
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (z : ProcessState m) (fresh : Noise) :
    toConfiguration L (processAdvance L a fallback (z, fresh)).1 =
      Dynamics.actualStep a (toConfiguration L z.1) fallback
        (z.2.1 : ℝ) (z.2.2 : ℝ) z.2.2.property := by
  exact toConfiguration_spatialStep L a fallback z.1 z.2

/-- Integrating a fixed inventory over its current noise gives its actual configured cost. -/
theorem integral_processCost_noise
    (L : ℕ) (a : ℝ) (fallback : Fin m) (s : SpatialState m) :
    ∫ z : Noise, processCost L a fallback (s, z) ∂noiseLaw =
      (toConfiguration L s).expectedActualDistance
        (Dynamics.stateDyadicMass a (spatialCount L s))
        fallback := by
  let f : unitInterval → ℝ := fun u =>
    Dynamics.actualStepCost a (toConfiguration L s)
      fallback (u : ℝ)
  have hreal :
      (∫ u : ℝ,
          Dynamics.actualStepCost a (toConfiguration L s)
            fallback u ∂DyadicMass.uniformDemand) =
        ∫ u : unitInterval, f u ∂volume := by
    rw [← map_coe_volume]
    apply integral_map measurable_subtype_coe.aemeasurable
    exact
      (((toConfiguration L s).selectedSupplyPoint_measurable
        (Dynamics.stateDyadicMass a (spatialCount L s))
        fallback).sub measurable_id).abs.aestronglyMeasurable
  change
    (∫ z : Noise, f z.1 ∂noiseLaw) =
      (toConfiguration L s).expectedActualDistance
        (Dynamics.stateDyadicMass a (spatialCount L s))
        fallback
  calc
    (∫ z : Noise, f z.1 ∂noiseLaw) =
        ∫ z : unitInterval × unitInterval,
          f z.1 * (1 : ℝ) ∂(volume.prod volume) := by
      simp [noiseLaw]
    _ = (∫ u : unitInterval, f u ∂volume) *
          ∫ _v : unitInterval, (1 : ℝ) ∂volume := by
      exact integral_prod_mul f (fun _ : unitInterval => (1 : ℝ))
    _ = ∫ u : unitInterval, f u ∂volume := by simp
    _ = ∫ u : ℝ,
          Dynamics.actualStepCost a (toConfiguration L s)
            fallback u ∂DyadicMass.uniformDemand := hreal.symm
    _ = (toConfiguration L s).expectedActualDistance
          (Dynamics.stateDyadicMass a (spatialCount L s))
          fallback := by
      simpa [DyadicMass.uniformDemand] using
        (Dynamics.integral_actualStepCost_eq_expectedActualDistance
          a (toConfiguration L s) fallback)

/-- With the canonical fallback, the conditional reward is `actualConfigurationCost`. -/
theorem integral_processCost_noise_eq_actualConfigurationCost
    (L : ℕ) (a : ℝ) (hm : 0 < m) (s : SpatialState m) :
    (∫ z : Noise,
        processCost L a (SupplyConfiguration.canonicalFallback hm)
          (s, z) ∂noiseLaw) =
      Dynamics.actualConfigurationCost
        a hm (toConfiguration L s) := by
  simpa [Dynamics.actualConfigurationCost] using
    integral_processCost_noise
      L a (SupplyConfiguration.canonicalFallback hm) s

/-- Integrating the squared cost over current noise gives the configured
conditional second moment. -/
theorem integral_processSquaredCost_noise
    (L : ℕ) (a : ℝ) (fallback : Fin m) (s : SpatialState m) :
    ∫ z : Noise, processSquaredCost L a fallback (s, z) ∂noiseLaw =
      Transport.expectedActualSquaredDistance
        (toConfiguration L s)
        (Dynamics.stateDyadicMass a (spatialCount L s))
        fallback := by
  let f : unitInterval → ℝ := fun u =>
    Dynamics.actualStepSquaredCost a (toConfiguration L s)
      fallback (u : ℝ)
  have hreal :
      (∫ u : ℝ,
          Dynamics.actualStepSquaredCost a (toConfiguration L s)
            fallback u ∂DyadicMass.uniformDemand) =
        ∫ u : unitInterval, f u ∂volume := by
    rw [← map_coe_volume]
    apply integral_map measurable_subtype_coe.aemeasurable
    have hmeas :
        Measurable (fun u : ℝ =>
          ((toConfiguration L s).selectedSupplyPoint
              (Dynamics.stateDyadicMass a (spatialCount L s))
              fallback u - u) ^ 2) :=
      (((toConfiguration L s).selectedSupplyPoint_measurable
          (Dynamics.stateDyadicMass a (spatialCount L s))
          fallback).sub measurable_id).pow_const 2
    change AEStronglyMeasurable
      (fun u : ℝ =>
        ((toConfiguration L s).selectedSupplyPoint
            (Dynamics.stateDyadicMass a (spatialCount L s))
            fallback u - u) ^ 2) _
    exact hmeas.aestronglyMeasurable
  change
    (∫ z : Noise, f z.1 ∂noiseLaw) =
      Transport.expectedActualSquaredDistance
        (toConfiguration L s)
        (Dynamics.stateDyadicMass a (spatialCount L s))
        fallback
  calc
    (∫ z : Noise, f z.1 ∂noiseLaw) =
        ∫ z : unitInterval × unitInterval,
          f z.1 * (1 : ℝ) ∂(volume.prod volume) := by
      simp [noiseLaw]
    _ = (∫ u : unitInterval, f u ∂volume) *
          ∫ _v : unitInterval, (1 : ℝ) ∂volume := by
      exact integral_prod_mul f (fun _ : unitInterval => (1 : ℝ))
    _ = ∫ u : unitInterval, f u ∂volume := by simp
    _ = ∫ u : ℝ,
          Dynamics.actualStepSquaredCost a (toConfiguration L s)
            fallback u ∂DyadicMass.uniformDemand := hreal.symm
    _ = Transport.expectedActualSquaredDistance
          (toConfiguration L s)
          (Dynamics.stateDyadicMass a (spatialCount L s))
          fallback := by
      simpa [DyadicMass.uniformDemand] using
        (Dynamics.integral_actualStepSquaredCost_eq_expected
          a (toConfiguration L s) fallback)

/-- With the canonical fallback, the conditional squared reward is
`actualConfigurationSquaredCost`. -/
theorem integral_processSquaredCost_noise_eq_actualConfigurationSquaredCost
    (L : ℕ) (a : ℝ) (hm : 0 < m) (s : SpatialState m) :
    (∫ z : Noise,
        processSquaredCost L a (SupplyConfiguration.canonicalFallback hm)
          (s, z) ∂noiseLaw) =
      Dynamics.actualConfigurationSquaredCost
        a hm (toConfiguration L s) := by
  simpa [Dynamics.actualConfigurationSquaredCost] using
    integral_processSquaredCost_noise
      L a (SupplyConfiguration.canonicalFallback hm) s

/-- The configured-cost observable is integrable under every spatial marginal. -/
theorem actualConfigurationCost_spatial_integrable
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Integrable
      (fun s : SpatialState m =>
        Dynamics.actualConfigurationCost
          a hm (toConfiguration L s))
      (spatialLaw (L := L) a fallback t) := by
  have hprod :
      Integrable
        (processCost L a (SupplyConfiguration.canonicalFallback hm))
        ((spatialLaw (L := L) a fallback t).prod noiseLaw) :=
    processCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  have hinter := hprod.integral_prod_left
  simpa only [integral_processCost_noise_eq_actualConfigurationCost]
    using hinter

/-- Expected joint-state reward equals expected configured inventory cost. -/
theorem integral_processCost_processLaw
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    (∫ z : ProcessState m,
        processCost L a (SupplyConfiguration.canonicalFallback hm) z
          ∂processLaw (L := L) a fallback t) =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationCost
          a hm (toConfiguration L s)
          ∂spatialLaw (L := L) a fallback t := by
  rw [processLaw_eq_product]
  have hprod :
      Integrable
        (processCost L a (SupplyConfiguration.canonicalFallback hm))
        ((spatialLaw (L := L) a fallback t).prod noiseLaw) :=
    processCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  rw [integral_prod _ hprod]
  apply integral_congr_ae
  filter_upwards with s
  exact integral_processCost_noise_eq_actualConfigurationCost L a hm s

/-- One-period reward, integrated on the single infinite trajectory law. -/
def trajectoryExpectedCost
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) : ℝ :=
  ∫ path : ℕ → ProcessState m,
    processCost L a (SupplyConfiguration.canonicalFallback hm) (path t)
      ∂trajectoryLaw (L := L) a fallback

/-- The path-coordinate reward is the corresponding spatial marginal cost. -/
theorem trajectoryExpectedCost_eq_spatial
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedCost (L := L) a hm fallback t =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationCost
          a hm (toConfiguration L s)
          ∂spatialLaw (L := L) a fallback t := by
  unfold trajectoryExpectedCost
  calc
    (∫ path : ℕ → ProcessState m,
        processCost L a (SupplyConfiguration.canonicalFallback hm) (path t)
          ∂trajectoryLaw (L := L) a fallback) =
        ∫ z : ProcessState m,
          processCost L a (SupplyConfiguration.canonicalFallback hm) z
            ∂Measure.map (fun path : ℕ → ProcessState m => path t)
              (trajectoryLaw (L := L) a fallback) := by
      symm
      exact integral_map (measurable_pi_apply t).aemeasurable
        (processCost_measurable L a
          (SupplyConfiguration.canonicalFallback hm)).aestronglyMeasurable
    _ = ∫ z : ProcessState m,
          processCost L a (SupplyConfiguration.canonicalFallback hm) z
            ∂processLaw (L := L) a fallback t := by
      rw [trajectoryLaw_marginal]
    _ = ∫ s : SpatialState m,
          Dynamics.actualConfigurationCost
            a hm (toConfiguration L s)
            ∂spatialLaw (L := L) a fallback t :=
      integral_processCost_processLaw a hm fallback t

/-- The configured squared-cost observable is integrable under every spatial
marginal. -/
theorem actualConfigurationSquaredCost_spatial_integrable
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Integrable
      (fun s : SpatialState m =>
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s))
      (spatialLaw (L := L) a fallback t) := by
  have hprod :
      Integrable
        (processSquaredCost L a
          (SupplyConfiguration.canonicalFallback hm))
        ((spatialLaw (L := L) a fallback t).prod noiseLaw) :=
    processSquaredCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  have hinter := hprod.integral_prod_left
  simpa only [
    integral_processSquaredCost_noise_eq_actualConfigurationSquaredCost]
    using hinter

/-- Expected joint-state squared reward equals expected configured squared
inventory cost. -/
theorem integral_processSquaredCost_processLaw
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    (∫ z : ProcessState m,
        processSquaredCost L a
          (SupplyConfiguration.canonicalFallback hm) z
          ∂processLaw (L := L) a fallback t) =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s)
          ∂spatialLaw (L := L) a fallback t := by
  rw [processLaw_eq_product]
  have hprod :
      Integrable
        (processSquaredCost L a
          (SupplyConfiguration.canonicalFallback hm))
        ((spatialLaw (L := L) a fallback t).prod noiseLaw) :=
    processSquaredCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  rw [integral_prod _ hprod]
  apply integral_congr_ae
  filter_upwards with s
  exact
    integral_processSquaredCost_noise_eq_actualConfigurationSquaredCost
      L a hm s

/-- One-period squared reward, integrated on the single infinite trajectory
law. -/
def trajectoryExpectedSquaredCost
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) : ℝ :=
  ∫ path : ℕ → ProcessState m,
    processSquaredCost L a
      (SupplyConfiguration.canonicalFallback hm) (path t)
      ∂trajectoryLaw (L := L) a fallback

/-- The path-coordinate squared reward is the corresponding spatial marginal
cost. -/
theorem trajectoryExpectedSquaredCost_eq_spatial
    (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedSquaredCost (L := L) a hm fallback t =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s)
          ∂spatialLaw (L := L) a fallback t := by
  unfold trajectoryExpectedSquaredCost
  calc
    (∫ path : ℕ → ProcessState m,
        processSquaredCost L a
          (SupplyConfiguration.canonicalFallback hm) (path t)
          ∂trajectoryLaw (L := L) a fallback) =
        ∫ z : ProcessState m,
          processSquaredCost L a
            (SupplyConfiguration.canonicalFallback hm) z
            ∂Measure.map (fun path : ℕ → ProcessState m => path t)
              (trajectoryLaw (L := L) a fallback) := by
      symm
      exact integral_map (measurable_pi_apply t).aemeasurable
        (processSquaredCost_measurable L a
          (SupplyConfiguration.canonicalFallback hm)).aestronglyMeasurable
    _ = ∫ z : ProcessState m,
          processSquaredCost L a
            (SupplyConfiguration.canonicalFallback hm) z
            ∂processLaw (L := L) a fallback t := by
      rw [trajectoryLaw_marginal]
    _ = ∫ s : SpatialState m,
          Dynamics.actualConfigurationSquaredCost
            a hm (toConfiguration L s)
            ∂spatialLaw (L := L) a fallback t :=
      integral_processSquaredCost_processLaw a hm fallback t

end TightBound.ContinuousProcess

end



==> anc/lean-formalization/proof/TightBound/ContinuousState.lean <==
import TightBound.Process
import Mathlib.MeasureTheory.Constructions.UnitInterval

open FD1D

noncomputable section

open Set MeasureTheory

namespace TightBound

/-!
# Continuous coordinate state

The spatial state records only the live coordinates.  Their dyadic labels are
recovered deterministically, so replacing one coordinate updates the exact
spatial configuration and its finite count projection pathwise.
-/

/-- The `m` labeled live supply coordinates in the unit interval. -/
abbrev SpatialState (m : ℕ) := Fin m → unitInterval

/-- The dyadic leaf assigned to each coordinate of a spatial state. -/
def spatialLeaves (L : ℕ) (s : SpatialState m) : Fin m → DyadicNode L :=
  fun j => DyadicMass.uniformArrivalLeaf L (s j : ℝ)

/-- Convert a coordinate state to its certified spatial configuration. -/
def toConfiguration (L : ℕ) (s : SpatialState m) :
    SupplyConfiguration L m where
  location j := s j
  leaf := spatialLeaves L s
  location_mem_unit j := (s j).property
  location_mem_cell j :=
    DyadicMass.uniformArrival_mem_dyadicCell L (s j).property

@[simp]
theorem toConfiguration_location (L : ℕ) (s : SpatialState m) (j : Fin m) :
    (toConfiguration L s).location j = s j :=
  rfl

@[simp]
theorem toConfiguration_leaf (L : ℕ) (s : SpatialState m) (j : Fin m) :
    (toConfiguration L s).leaf j = spatialLeaves L s j :=
  rfl

/-- The finite inventory-count projection of a coordinate state. -/
def spatialCount (L : ℕ) (s : SpatialState m) :
    InventoryState (DyadicNode L) m :=
  (toConfiguration L s).countState

@[simp]
theorem toConfiguration_countState (L : ℕ) (s : SpatialState m) :
    (toConfiguration L s).countState = spatialCount L s :=
  rfl

private theorem supplyConfiguration_ext
    {C D : SupplyConfiguration L m}
    (hlocation : C.location = D.location) (hleaf : C.leaf = D.leaf) :
    C = D := by
  cases C
  cases D
  cases hlocation
  cases hleaf
  rfl

private def configurationOfLeaves (L : ℕ)
    (leaves : Fin m → DyadicNode L) : SupplyConfiguration L m where
  location j := dyadicCellLeft (leaves j)
  leaf := leaves
  location_mem_unit j :=
    dyadicCell_subset_unit (leaves j)
      ⟨le_rfl, le_add_of_nonneg_right (dyadicCellWidth_pos L).le⟩
  location_mem_cell _j :=
    ⟨le_rfl, le_add_of_nonneg_right (dyadicCellWidth_pos L).le⟩

private theorem configurationOfLeaves_countState_eq
    (L : ℕ) (s : SpatialState m) :
    (configurationOfLeaves L (spatialLeaves L s)).countState =
      spatialCount L s := by
  apply InventoryState.ext
  intro i
  rfl

/-! ## Measurable projections -/

theorem spatialState_eval_measurable (j : Fin m) :
    Measurable (fun s : SpatialState m => s j) :=
  measurable_pi_apply j

theorem spatialCoordinate_measurable (j : Fin m) :
    Measurable (fun s : SpatialState m => (s j : ℝ)) :=
  measurable_subtype_coe.comp (spatialState_eval_measurable j)

theorem spatialLeaf_measurable (L : ℕ) (j : Fin m) :
    Measurable (fun s : SpatialState m => spatialLeaves L s j) := by
  exact (DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
    (spatialCoordinate_measurable j)

theorem spatialLeaves_measurable (L : ℕ) :
    Measurable (spatialLeaves L : SpatialState m → Fin m → DyadicNode L) := by
  rw [measurable_pi_iff]
  exact spatialLeaf_measurable L

theorem spatialCount_measurable (L : ℕ) :
    Measurable (spatialCount L :
      SpatialState m → InventoryState (DyadicNode L) m) := by
  have hcount :
      Measurable (fun leaves : Fin m → DyadicNode L =>
        (configurationOfLeaves L leaves).countState) :=
    measurable_of_finite _
  have hcomp := hcount.comp (spatialLeaves_measurable (m := m) L)
  have heq :
      (fun leaves : Fin m → DyadicNode L =>
        (configurationOfLeaves L leaves).countState) ∘ spatialLeaves L =
        spatialCount L := by
    funext s
    exact configurationOfLeaves_countState_eq L s
  rw [← heq]
  exact hcomp

/-! ## Selected labels and coordinate update -/

/-- The concrete supply label selected from a coordinate state. -/
def spatialSelectedLabel (L : ℕ) (a : ℝ) (fallback : Fin m)
    (s : SpatialState m) (u : unitInterval) : Fin m :=
  Dynamics.selectedSupplyLabel
    a (toConfiguration L s) fallback (u : ℝ)

private theorem selectedSupplyLabel_congr_leaf
    (a : ℝ) (fallback : Fin m) (u : ℝ)
    (C D : SupplyConfiguration L m) (hleaf : C.leaf = D.leaf) :
    Dynamics.selectedSupplyLabel a C fallback u =
      Dynamics.selectedSupplyLabel a D fallback u := by
  have hcount : C.countState = D.countState := by
    apply InventoryState.ext
    intro i
    change
      (Finset.univ.filter fun j : Fin m => C.leaf j = i).card =
        (Finset.univ.filter fun j : Fin m => D.leaf j = i).card
    rw [hleaf]
  have hrepresentative :
      ∀ i, C.representative fallback i = D.representative fallback i := by
    intro i
    unfold SupplyConfiguration.representative
    rw [hleaf]
  unfold Dynamics.selectedSupplyLabel
    SupplyConfiguration.selectedSupplyIndex
  rw [hcount]
  exact hrepresentative _

private theorem spatialSelectedLabel_eq_configurationOfLeaves
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (s : SpatialState m) (u : unitInterval) :
    spatialSelectedLabel L a fallback s u =
      Dynamics.selectedSupplyLabel a
        (configurationOfLeaves L (spatialLeaves L s)) fallback (u : ℝ) := by
  apply selectedSupplyLabel_congr_leaf
  rfl

private theorem selectedSupplyLabel_measurable_demand
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m) :
    Measurable (fun u : unitInterval =>
      Dynamics.selectedSupplyLabel a C fallback (u : ℝ)) := by
  exact
    (measurable_of_finite
      (fun i : DyadicNode L => C.representative fallback i)).comp
      ((Dynamics.stateDyadicMass a C.countState).selectedIndex_measurable.comp
        measurable_subtype_coe)

private theorem selectedSupplyLabel_configurationOfLeaves_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (fun p : (Fin m → DyadicNode L) × unitInterval =>
      Dynamics.selectedSupplyLabel a
        (configurationOfLeaves L p.1) fallback (p.2 : ℝ)) := by
  apply measurable_from_prod_countable_right
  intro leaves
  exact selectedSupplyLabel_measurable_demand
    a (configurationOfLeaves L leaves) fallback

/-- Joint measurability of the selected label in state and demand. -/
theorem spatialSelectedLabel_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (fun p : SpatialState m × unitInterval =>
      spatialSelectedLabel L a fallback p.1 p.2) := by
  have hsource :
      Measurable (fun p : SpatialState m × unitInterval =>
        (spatialLeaves L p.1, p.2)) :=
    ((spatialLeaves_measurable (m := m) L).comp measurable_fst).prodMk
      measurable_snd
  have hcomp :=
    (selectedSupplyLabel_configurationOfLeaves_measurable
      (m := m) L a fallback).comp hsource
  have heq :
      (fun p : (Fin m → DyadicNode L) × unitInterval =>
        Dynamics.selectedSupplyLabel a
          (configurationOfLeaves L p.1) fallback (p.2 : ℝ)) ∘
          (fun p : SpatialState m × unitInterval =>
            (spatialLeaves L p.1, p.2)) =
        fun p => spatialSelectedLabel L a fallback p.1 p.2 := by
    funext p
    exact (spatialSelectedLabel_eq_configurationOfLeaves
      L a fallback p.1 p.2).symm
  rw [← heq]
  exact hcomp

theorem spatialSelectedLabel_demand_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) (s : SpatialState m) :
    Measurable (fun u : unitInterval =>
      spatialSelectedLabel L a fallback s u) :=
  (spatialSelectedLabel_measurable L a fallback).comp
    (measurable_const.prodMk measurable_id)

/--
Replace the selected supply coordinate by a replenishment coordinate.  The
noise pair consists of demand first and replenishment second.
-/
def spatialStep (L : ℕ) (a : ℝ) (fallback : Fin m)
    (s : SpatialState m) (z : unitInterval × unitInterval) :
    SpatialState m :=
  Function.update s (spatialSelectedLabel L a fallback s z.1) z.2

/-- Coordinate update and `actualStep` are the same certified configuration. -/
@[simp]
theorem toConfiguration_spatialStep
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (s : SpatialState m) (z : unitInterval × unitInterval) :
    toConfiguration L (spatialStep L a fallback s z) =
      Dynamics.actualStep a (toConfiguration L s) fallback
        (z.1 : ℝ) (z.2 : ℝ) z.2.property := by
  apply supplyConfiguration_ext
  · funext j
    by_cases hj :
        j = Dynamics.selectedSupplyLabel
          a (toConfiguration L s) fallback (z.1 : ℝ)
    · subst j
      rw [Dynamics.actualStep_location_selected]
      simp only [toConfiguration_location, spatialStep, spatialSelectedLabel,
        Function.update_self]
    · rw [Dynamics.actualStep_location_of_ne
        a (toConfiguration L s) fallback
        (z.1 : ℝ) (z.2 : ℝ) z.2.property j hj]
      simp only [toConfiguration_location, spatialStep, spatialSelectedLabel,
        Function.update_of_ne hj]
  · funext j
    by_cases hj :
        j = Dynamics.selectedSupplyLabel
          a (toConfiguration L s) fallback (z.1 : ℝ)
    · subst j
      rw [Dynamics.actualStep_leaf_selected]
      simp only [toConfiguration_leaf, spatialLeaves, spatialStep,
        spatialSelectedLabel, Function.update_self]
    · rw [Dynamics.actualStep_leaf_of_ne
        a (toConfiguration L s) fallback
        (z.1 : ℝ) (z.2 : ℝ) z.2.property j hj]
      simp only [toConfiguration_leaf, spatialLeaves, spatialStep,
        spatialSelectedLabel, Function.update_of_ne hj]

/-- The coordinate update projects to the corresponding finite leaf move. -/
@[simp]
theorem spatialCount_spatialStep
    (L : ℕ) (a : ℝ) (fallback : Fin m)
    (s : SpatialState m) (z : unitInterval × unitInterval) :
    spatialCount L (spatialStep L a fallback s z) =
      InventoryState.move (spatialCount L s)
        (Dynamics.selectedDeletedLeaf
          a (toConfiguration L s) fallback (z.1 : ℝ))
        (DyadicMass.uniformArrivalLeaf L (z.2 : ℝ)) := by
  simpa only [spatialCount, toConfiguration_spatialStep] using
    Dynamics.actualStep_countState
      a (toConfiguration L s) fallback
        (z.1 : ℝ) (z.2 : ℝ) z.2.property

/-- Away from demand zero, the deleted leaf is the policy's selected index. -/
theorem spatialCount_spatialStep_eq_selectedIndex
    (L : ℕ) (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (s : SpatialState m)
    (z : unitInterval × unitInterval) (hz : (z.1 : ℝ) ≠ 0) :
    spatialCount L (spatialStep L a fallback s z) =
      InventoryState.move (spatialCount L s)
        ((Dynamics.stateDyadicMass a (spatialCount L s)).selectedIndex
          (z.1 : ℝ))
        (DyadicMass.uniformArrivalLeaf L (z.2 : ℝ)) := by
  rw [spatialCount_spatialStep]
  rw [Dynamics.selectedDeletedLeaf_eq_selectedIndex
    a ha hm (toConfiguration L s) fallback z.1.property hz]
  rfl

/-- Joint measurability of one step in the state and its two noise inputs. -/
theorem spatialStep_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) :
    Measurable (fun p : SpatialState m × (unitInterval × unitInterval) =>
      spatialStep L a fallback p.1 p.2) := by
  rw [measurable_pi_iff]
  intro j
  have hlabel :
      Measurable (fun p : SpatialState m × (unitInterval × unitInterval) =>
        spatialSelectedLabel L a fallback p.1 p.2.1) :=
    (spatialSelectedLabel_measurable L a fallback).comp
      (measurable_fst.prodMk (measurable_fst.comp measurable_snd))
  have hselected :
      MeasurableSet
        {p : SpatialState m × (unitInterval × unitInterval) |
          j = spatialSelectedLabel L a fallback p.1 p.2.1} :=
    measurableSet_eq_fun measurable_const hlabel
  have hreplenishment :
      Measurable
        (fun p : SpatialState m × (unitInterval × unitInterval) => p.2.2) :=
    measurable_snd.comp measurable_snd
  have hcurrent :
      Measurable
        (fun p : SpatialState m × (unitInterval × unitInterval) => p.1 j) :=
    (measurable_pi_apply j).comp measurable_fst
  have heq :
      (fun p : SpatialState m × (unitInterval × unitInterval) =>
        spatialStep L a fallback p.1 p.2 j) =
        fun p =>
          if j = spatialSelectedLabel L a fallback p.1 p.2.1 then
            p.2.2
          else
            p.1 j := by
    funext p
    by_cases hj :
        j = spatialSelectedLabel L a fallback p.1 p.2.1
    · simp [spatialStep, hj]
    · simp [spatialStep, hj]
  rw [heq]
  exact Measurable.ite hselected hreplenishment hcurrent

theorem spatialStep_noise_measurable
    (L : ℕ) (a : ℝ) (fallback : Fin m) (s : SpatialState m) :
    Measurable (spatialStep L a fallback s) :=
  (spatialStep_measurable L a fallback).comp
    (measurable_const.prodMk measurable_id)

end TightBound

end



==> anc/lean-formalization/proof/TightBound/CostBounds.lean <==
import TightBound.SquaredCost
import TightBound.Parameters
import FD1D.FiniteConvergence

/-!
# RMS matching-cost bounds for the harmonic-feedback count chain

This module combines the sharp energy estimate with squared quantile transport,
discharges the parameter arithmetic, and records stationary, transient, and
ordinary-convergence bounds for the count-state cost envelope.
-/

open FD1D

namespace TightBound

noncomputable section

open Filter
open MeasureTheory
open scoped BigOperators Topology

variable {L m : ℕ}

namespace Transport

/--
RMS transport for a uniform mixture of finite count laws.  Each law may be
different, but each must retain the child-subtree swap symmetries.
-/
theorem sqrt_average_stateSquaredCostEnvelope_le
    (a : ℝ) (mu : ℕ → FiniteLaw (InventoryState (DyadicNode L) m))
    (T : ℕ) (hT : 0 < T)
    (hinv : ∀ t (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant (mu t)
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    Real.sqrt
        ((∑ t ∈ Finset.range T,
            (mu t).expect (stateSquaredCostEnvelope a)) / (T : ℝ)) ≤
      dyadicCellWidth L +
        Real.sqrt
          ((1 / 12) *
            ((∑ t ∈ Finset.range T,
              (mu t).expect (Dynamics.stateTransportEnergy a)) /
                (T : ℝ))) := by
  let nu : FiniteLaw
      (Fin T × InventoryState (DyadicNode L) m) :=
    FiniteLaw.timeAverage hT (fun t : Fin T => mu t)
  let H : InventoryState (DyadicNode L) m → ℝ := fun x =>
    haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
      (stateHaarCoefficient a x)
  let w : ℝ := dyadicCellWidth L
  have hw : 0 ≤ w := (dyadicCellWidth_pos L).le
  have hH (z : Fin T × InventoryState (DyadicNode L) m) :
      0 ≤ H z.2 := by
    unfold H haarL2
    exact integral_nonneg fun _ => sq_nonneg _
  have halgebra :
      Real.sqrt
          (nu.expect (fun z => stateSquaredCostEnvelope a z.2)) ≤
        w + Real.sqrt (nu.expect (fun z => H z.2)) := by
    change Real.sqrt
        (nu.expect (fun z => (w + Real.sqrt (H z.2)) ^ 2)) ≤
      w + Real.sqrt (nu.expect (fun z => H z.2))
    exact sqrt_expect_add_sqrt_sq_le nu w hw (fun z => H z.2) hH
  have henvelope :
      nu.expect (fun z => stateSquaredCostEnvelope a z.2) =
        (∑ t ∈ Finset.range T,
          (mu t).expect (stateSquaredCostEnvelope a)) / (T : ℝ) := by
    simpa [nu] using
      FiniteLaw.expect_timeAverage_state hT mu
        (stateSquaredCostEnvelope a)
  have hhaarAverage :
      nu.expect (fun z => H z.2) =
        (∑ t ∈ Finset.range T, (mu t).expect H) / (T : ℝ) := by
    simpa [nu] using FiniteLaw.expect_timeAverage_state hT mu H
  have hsum :
      (∑ t ∈ Finset.range T, (mu t).expect H) =
        (1 / 12) *
          ∑ t ∈ Finset.range T,
            (mu t).expect (Dynamics.stateTransportEnergy a) := by
    calc
      (∑ t ∈ Finset.range T, (mu t).expect H) =
          ∑ t ∈ Finset.range T,
            (1 / 12) *
              (mu t).expect (Dynamics.stateTransportEnergy a) := by
        apply Finset.sum_congr rfl
        intro t ht
        have h :=
          expected_haarL2_eq_transportEnergy a (mu t) (hinv t)
        change (mu t).expect H =
          (1 / 12) * (mu t).expect
            (Dynamics.stateTransportEnergy a) at h
        exact h
      _ = _ := by rw [Finset.mul_sum]
  rw [henvelope, hhaarAverage, hsum] at halgebra
  dsimp only [w] at halgebra
  convert halgebra using 1 <;> ring

end Transport


def parameterizedKernel (m : ℕ) (hm : 2 ≤ m) :
    FiniteKernel (InventoryState (DyadicNode (treeDepth m)) m) :=
  Dynamics.kernel (parameterA m : ℝ) (parameterA_cast_pos hm) (by omega)

def parameterizedSquaredCostEnvelope (m : ℕ) :
    InventoryState (DyadicNode (treeDepth m)) m → ℝ :=
  Transport.stateSquaredCostEnvelope (parameterA m : ℝ)

def refreshedIterate (m : ℕ) (hm : 2 ≤ m) (t : ℕ) :
    FiniteLaw (InventoryState (DyadicNode (treeDepth m)) m) :=
  (parameterizedKernel m hm).iterate t (refreshedLaw (treeDepth m) m)

/-- The finite-horizon bound after a tree-invariant initialization. -/
def refreshedCostBound (m T : ℕ) : ℝ :=
  1 / (leafCount m : ℝ) + (parameterA m : ℝ) *
    Real.sqrt (5 / (3 * (m : ℝ) ^ 2) + 5 / (51 * (T : ℝ)))

theorem invariant_average_rms_squaredCostEnvelope_le
    {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode (treeDepth m)) m))
    (hinv : ∀ (d : Fin (treeDepth m)) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ₀ (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      ((parameterizedKernel m hm).iterate t μ₀).expect
        (parameterizedSquaredCostEnvelope m)) / (T : ℝ)) ≤ refreshedCostBound m T := by
  let a : ℝ := parameterA m
  have ha : 0 < a := parameterA_cast_pos hm
  have hs := Transport.sqrt_average_stateSquaredCostEnvelope_le a
    (fun t => (parameterizedKernel m hm).iterate t μ₀) T hT
    (fun t => Transport.iterate_lawInvariant_of_swapInvariant a ha (by omega) μ₀ hinv t)
  have he := Dynamics.parameterized_finite_transport_energy_estimate hm μ₀ T hT
  have hc := mul_le_mul_of_nonneg_left he (by norm_num : (0 : ℝ) ≤ 1 / 12)
  have hroot := Real.sqrt_le_sqrt hc
  have hid : (1 / 12 : ℝ) *
      (20 * a ^ 2 / (m : ℝ) ^ 2 + 20 * a ^ 2 / (17 * (T : ℝ))) =
      a ^ 2 * (5 / (3 * (m : ℝ) ^ 2) + 5 / (51 * (T : ℝ))) := by ring
  change Real.sqrt ((1 / 12) * _) ≤ Real.sqrt ((1 / 12) *
      (20 * a ^ 2 / (m : ℝ) ^ 2 + 20 * a ^ 2 / (17 * (T : ℝ)))) at hroot
  rw [hid, Real.sqrt_mul (sq_nonneg a), Real.sqrt_sq ha.le] at hroot
  calc
    Real.sqrt ((∑ t ∈ Finset.range T,
        ((parameterizedKernel m hm).iterate t μ₀).expect
          (parameterizedSquaredCostEnvelope m)) / (T : ℝ)) ≤
        dyadicCellWidth (treeDepth m) + Real.sqrt ((1 / 12) *
          ((∑ t ∈ Finset.range T,
            ((parameterizedKernel m hm).iterate t μ₀).expect
              (Dynamics.stateTransportEnergy a)) / (T : ℝ))) := hs
    _ ≤ dyadicCellWidth (treeDepth m) + a *
        Real.sqrt (5 / (3 * (m : ℝ) ^ 2) + 5 / (51 * (T : ℝ))) := by
      exact add_le_add le_rfl hroot
    _ = refreshedCostBound m T := by simp [refreshedCostBound, dyadicCellWidth, leafCount, a]

theorem refreshed_average_rms_squaredCostEnvelope_le
    {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      (refreshedIterate m hm t).expect (parameterizedSquaredCostEnvelope m)) / (T : ℝ)) ≤
      refreshedCostBound m T := by
  apply invariant_average_rms_squaredCostEnvelope_le hm hT
  intro d v
  simpa [FiniteKernel.iterate] using
    Transport.iterate_refreshedLaw_lawInvariant (parameterA m : ℝ)
      (parameterA_cast_pos hm) (by omega) 0 d v

end

end TightBound


==> anc/lean-formalization/proof/TightBound/Dynamics.lean <==
import FD1D.Dynamics
import TightBound.TreePolicy

/-!
# Count dynamics for the harmonic-feedback policy

This module instantiates the generic delete-then-arrive inventory kernel with
the harmonic-feedback deletion masses and connects it to the harmonic potential with
regularizer `a / 2`.
-/

open FD1D

namespace TightBound.Dynamics

noncomputable section

open scoped BigOperators

variable {L m : ℕ}

/-- Regard a fixed-total leaf-count vector as a coherent tree inventory. -/
abbrev aggregatedInventory
    (x : InventoryState (DyadicNode L) m) : AggregatedInventory L m :=
  FD1D.HierarchicalDynamics.aggregatedInventory x

@[simp] theorem aggregatedInventory_leaf_count
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (aggregatedInventory x).count L w = x.1 w :=
  FD1D.HierarchicalDynamics.aggregatedInventory_leaf_count x w

theorem aggregatedInventory_count
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory x).count d v =
      ∑ w ∈ leafBlock hdL v, x.1 w :=
  FD1D.HierarchicalDynamics.aggregatedInventory_count x hdL v

/-- The harmonic-feedback leaf deletion probabilities. -/
def deletionRule (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    DeletionRule (DyadicNode L) m where
  prob x w :=
    TreePolicy.deletionMass (aggregatedInventory x) a L w
  nonneg x w :=
    TreePolicy.deletionMass_nonneg
      (aggregatedInventory x) ha hm le_rfl w
  empty x w hw :=
    TreePolicy.leaf_deletionMass_eq_zero_of_count_eq_zero
      (aggregatedInventory x) a w (by simpa using hw)
  occupied_pos x w hw :=
    TreePolicy.leaf_deletionMass_pos_of_count_pos
      (aggregatedInventory x) ha hm w (by simpa using hw)
  sum_prob x :=
    TreePolicy.sum_deletionMass
      (aggregatedInventory x) ha hm le_rfl

@[simp] theorem deletionRule_prob
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (deletionRule a ha hm).prob x w =
      TreePolicy.deletionMass (aggregatedInventory x) a L w :=
  rfl

/-- Delete according to the harmonic-feedback rule and add an independent uniform leaf. -/
def kernel (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    FiniteKernel (InventoryState (DyadicNode L) m) :=
  (deletionRule a ha hm).kernel

@[simp] theorem kernel_apply
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x y : InventoryState (DyadicNode L) m) :
    kernel a ha hm x y =
      ∑ deleted, ∑ arrived,
        if InventoryState.move x deleted arrived = y then
          TreePolicy.deletionMass
              (aggregatedInventory x) a L deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ)
        else 0 :=
  rfl

theorem kernel_move_pos
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted) :
    0 < kernel a ha hm x
      (InventoryState.move x deleted arrived) :=
  (deletionRule a ha hm).kernel_move_pos x hdeleted

theorem kernel_irreducible
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (kernel (L := L) a ha hm).Irreducible :=
  FD1D.HierarchicalDynamics.deletionRule_kernel_irreducible
    (deletionRule a ha hm)

theorem kernel_hasPositiveLoops
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (kernel (L := L) a ha hm).HasPositiveLoops :=
  (deletionRule a ha hm).kernel_hasPositiveLoops

/-! ## Node marginals and count updates -/

/-- Probability that the deleted leaf lies below a given node. -/
def deletionMarginal
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) : ℝ :=
  ∑ w ∈ leafBlock hdL v, (deletionRule a ha hm).prob x w

theorem deletionMarginal_eq
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionMarginal a ha hm x hdL v =
      TreePolicy.deletionMass (aggregatedInventory x) a d v := by
  let q : CoherentTreeLabel L ℝ :=
    { value := TreePolicy.deletionMass (aggregatedInventory x) a
      children := TreePolicy.deletionMass_children
        (aggregatedInventory x) a }
  simpa [deletionMarginal, deletionRule, q] using
    (FD1D.HierarchicalDynamics.coherent_eq_sum_leafBlock q hdL v).symm

theorem aggregatedInventory_move_count
    (x : InventoryState (DyadicNode L) m)
    {deleted arrived : DyadicNode L} (hdeleted : 0 < x.1 deleted)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    (aggregatedInventory
        (InventoryState.move x deleted arrived)).count d v =
      updateCount ((aggregatedInventory x).count d v)
        (FD1D.HierarchicalDynamics.inBlock
          (leafBlock hdL v) deleted)
        (FD1D.HierarchicalDynamics.inBlock
          (leafBlock hdL v) arrived) :=
  FD1D.HierarchicalDynamics.aggregatedInventory_move_count
    x hdeleted hdL v

theorem kernel_expectation_eq_delete_arrive
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    (f : InventoryState (DyadicNode L) m → ℝ) :
    ∑ y, kernel a ha hm x y * f y =
      ∑ deleted, ∑ arrived,
        (deletionRule a ha hm).prob x deleted *
          (1 / Fintype.card (DyadicNode L) : ℝ) *
            f (InventoryState.move x deleted arrived) := by
  rw [kernel]
  simp only [DeletionRule.kernel_apply]
  calc
    ∑ y, (∑ deleted, ∑ arrived,
          if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y =
        ∑ deleted, ∑ arrived, ∑ y,
          (if InventoryState.move x deleted arrived = y then
            (deletionRule a ha hm).prob x deleted *
              (1 / Fintype.card (DyadicNode L) : ℝ)
          else 0) * f y := by
            simp_rw [Finset.sum_mul]
            rw [Finset.sum_comm]
            apply Finset.sum_congr rfl
            intro deleted _
            rw [Finset.sum_comm]
    _ = ∑ deleted, ∑ arrived,
          (deletionRule a ha hm).prob x deleted *
            (1 / Fintype.card (DyadicNode L) : ℝ) *
              f (InventoryState.move x deleted arrived) := by
            apply Finset.sum_congr rfl
            intro deleted _
            apply Finset.sum_congr rfl
            intro arrived _
            simp

theorem kernel_expected_nodePotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    ∑ y, kernel a ha hm x y *
        (harmonicPotential (a / 2)
            ((aggregatedInventory y).count d v) -
          harmonicPotential (a / 2)
            ((aggregatedInventory x).count d v)) =
      expectedNodePotentialChange (a / 2)
        ((aggregatedInventory x).count d v)
        (nodeMass d v)
        (TreePolicy.deletionMass
          (aggregatedInventory x) a d v) := by
  let S := leafBlock hdL v
  let deleteWeight : DyadicNode L → ℝ :=
    fun w => (deletionRule a ha hm).prob x w
  let arrivalWeight : DyadicNode L → ℝ :=
    fun _ => (1 / Fintype.card (DyadicNode L) : ℝ)
  let N := (aggregatedInventory x).count d v
  let q := TreePolicy.deletionMass (aggregatedInventory x) a d v
  let p := nodeMass d v
  let change : Bool → Bool → ℝ := fun deleted arrived =>
    harmonicPotential (a / 2) (updateCount N deleted arrived) -
      harmonicPotential (a / 2) N
  rw [kernel_expectation_eq_delete_arrive]
  have hrewrite (deleted arrived : DyadicNode L) :
      deleteWeight deleted * arrivalWeight arrived *
          (harmonicPotential (a / 2)
              ((aggregatedInventory
                (InventoryState.move x deleted arrived)).count d v) -
            harmonicPotential (a / 2) N) =
        deleteWeight deleted * arrivalWeight arrived *
          change
            (FD1D.HierarchicalDynamics.inBlock S deleted)
            (FD1D.HierarchicalDynamics.inBlock S arrived) := by
    by_cases hdeleted : 0 < x.1 deleted
    · rw [aggregatedInventory_move_count x hdeleted hdL v]
    · have hempty : x.1 deleted = 0 := by omega
      have hweight : deleteWeight deleted = 0 :=
        (deletionRule a ha hm).empty x deleted hempty
      simp [hweight]
  change
    (∑ deleted, ∑ arrived,
      deleteWeight deleted * arrivalWeight arrived *
        (harmonicPotential (a / 2)
            ((aggregatedInventory
              (InventoryState.move x deleted arrived)).count d v) -
          harmonicPotential (a / 2) N)) =
      expectedNodePotentialChange (a / 2) N p q
  simp_rw [hrewrite]
  apply Eq.trans
    (FD1D.HierarchicalDynamics.double_inBlock_partition
      deleteWeight arrivalWeight S S q p
      ((deletionRule a ha hm).sum_prob x)
      (by
        dsimp only [arrivalWeight]
        rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
        have hcard :
            (Fintype.card (DyadicNode L) : ℝ) ≠ 0 := by
          exact_mod_cast Fintype.card_ne_zero
        field_simp)
      (by
        simpa [deleteWeight, S, q, deletionMarginal] using
          deletionMarginal_eq a ha hm x hdL v)
      (by
        simpa [arrivalWeight, S, p,
          FD1D.HierarchicalDynamics.arrivalMarginal] using
          FD1D.HierarchicalDynamics.arrivalMarginal_eq_nodeMass hdL v)
      change)
  rfl

/-! ## State observables and exact harmonic drift -/

def countLabel (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℕ :=
  (aggregatedInventory x).count

def deletionLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  TreePolicy.deletionMass (aggregatedInventory x) a

def rateLabel (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    ∀ d, DyadicNode d → ℝ :=
  TreePolicy.rate (aggregatedInventory x) a

/-- The manuscript potential `Φ`, whose harmonic shift is `a/2`. -/
def statePotential (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  globalHarmonicPotential L (a / 2) (countLabel x)

/-- The principal restoring term `D`. -/
def stateDrift (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialDrift L (a / 2) (countLabel x) (deletionLabel a x)

/-- The exact curvature remainder `R`. -/
def stateRemainder (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  potentialRemainder L (a / 2) (countLabel x) (deletionLabel a x)

def stateRateEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) (d : ℕ) : ℝ :=
  hazardEnergy (rateLabel a x) d

def stateTransportEnergy (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  TreePolicy.transportEnergy (aggregatedInventory x) a

theorem kernel_expected_globalPotentialChange
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      expectedGlobalPotentialChange L (a / 2)
        (countLabel x) (deletionLabel a x) := by
  have hpoint (y : InventoryState (DyadicNode L) m) :
      statePotential a y - statePotential a x =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential (a / 2)
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential (a / 2)
                ((aggregatedInventory x).count (d + 1) v)) := by
    unfold statePotential globalHarmonicPotential countLabel
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro d hd
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro v hv
    ring
  simp_rw [hpoint, Finset.mul_sum]
  calc
    ∑ y, ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
        kernel a ha hm x y *
          ((nodeMass (d + 1) v) ^ 2 *
            (harmonicPotential (a / 2)
                ((aggregatedInventory y).count (d + 1) v) -
              harmonicPotential (a / 2)
                ((aggregatedInventory x).count (d + 1) v))) =
        ∑ d ∈ Finset.range L, ∑ v : DyadicNode (d + 1),
          (nodeMass (d + 1) v) ^ 2 *
            (∑ y, kernel a ha hm x y *
              (harmonicPotential (a / 2)
                  ((aggregatedInventory y).count (d + 1) v) -
                harmonicPotential (a / 2)
                  ((aggregatedInventory x).count (d + 1) v))) := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro d hd
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro v hv
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro y hy
      ring
    _ = expectedGlobalPotentialChange L (a / 2)
          (countLabel x) (deletionLabel a x) := by
      unfold expectedGlobalPotentialChange countLabel deletionLabel
      apply Finset.sum_congr rfl
      intro d hd
      have hdL : d < L := Finset.mem_range.mp hd
      apply Finset.sum_congr rfl
      intro v hv
      rw [kernel_expected_nodePotentialChange a ha hm x
        (show d + 1 ≤ L by omega) v]

theorem kernel_drift_eq_stateDrift_sub_stateRemainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    ∑ y, kernel a ha hm x y *
        (statePotential a y - statePotential a x) =
      stateDrift a x - stateRemainder a x := by
  rw [kernel_expected_globalPotentialChange a ha hm x]
  unfold expectedGlobalPotentialChange stateDrift stateRemainder
    potentialDrift bellmanDrift potentialRemainder
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro d hd
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro v _
  have hzero : countLabel x (d + 1) v = 0 → deletionLabel a x (d + 1) v = 0 :=
    TreePolicy.deletionMass_eq_zero_of_count_eq_zero
      (aggregatedInventory x) a (d + 1)
      (by have := Finset.mem_range.mp hd; omega) v
  rw [expectedNodePotentialChange_eq hzero,
    node_harmonic_drift_identity _ _ _ _ (by positivity) (by positivity)]
  ring

/-! ## Pointwise energy and remainder bounds -/

theorem countLabel_le_total_all
    (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    countLabel x d v ≤ m :=
  FD1D.HierarchicalDynamics.countLabel_le_total_all x d v

theorem deletionLabel_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionLabel a x d v :=
  TreePolicy.deletionMass_nonneg
    (aggregatedInventory x) ha hm hdL v

theorem deletionLabel_le_one
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    deletionLabel a x d v ≤ 1 := by
  rw [← TreePolicy.sum_deletionMass
    (aggregatedInventory x) ha hm hdL]
  exact Finset.single_le_sum
    (fun w _ =>
      TreePolicy.deletionMass_nonneg
        (aggregatedInventory x) ha hm hdL w)
    (Finset.mem_univ v)

theorem intervalMass_le_count_add_half_mul_rate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    nodeMass d v ≤
      ((countLabel x d v : ℝ) + a / 2) * rateLabel a x d v :=
  TreePolicy.intervalMass_le_count_add_half_mul_rate
    (aggregatedInventory x) ha hm hdL v

theorem stateRemainder_nonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ stateRemainder a x := by
  unfold stateRemainder potentialRemainder
  apply Finset.sum_nonneg
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  apply Finset.sum_nonneg
  intro v hv
  have hq := deletionLabel_le_one a ha hm x
    (show d + 1 ≤ L by omega) v
  have hp := nodeMass_nonneg (d + 1) v
  positivity

theorem stateRemainder_le_sum_rateEnergy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateRemainder a x ≤
      ∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1) := by
  unfold stateRemainder potentialRemainder stateRateEnergy
  apply Finset.sum_le_sum
  intro d hd
  have hdL : d < L := Finset.mem_range.mp hd
  simp only [hazardEnergy, weightedLevel]
  apply Finset.sum_le_sum
  intro v hv
  exact potentialRemainder_summand_le
    (nodeMass_nonneg (d + 1) v)
    (deletionLabel_nonneg a ha hm x (by omega) v)
    (deletionLabel_le_one a ha hm x (by omega) v)
    (by positivity)
    (intervalMass_le_count_add_half_mul_rate
      a ha hm x (by omega) v)

theorem statePotential_nonneg
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    0 ≤ statePotential a x :=
  globalHarmonicPotential_nonneg (by linarith : 0 < a / 2)

theorem statePotential_le_log_one_add_two_mul_div
    (a : ℝ) (ha : 0 < a)
    (x : InventoryState (DyadicNode L) m) :
    statePotential a x ≤
      Real.log (1 + 2 * (m : ℝ) / a) := by
  have hbound := globalHarmonicPotential_le_log_one_add
    (L := L) (m := m) (a := a / 2)
    (by linarith : 0 < a / 2)
    (countLabel_le_total_all x)
  change globalHarmonicPotential L (a / 2) (countLabel x) ≤ _
  calc
    globalHarmonicPotential L (a / 2) (countLabel x) ≤
        Real.log (1 + (m : ℝ) / (a / 2)) := hbound
    _ = Real.log (1 + 2 * (m : ℝ) / a) := by
      congr 1
      field_simp [ha.ne']

end

end TightBound.Dynamics


==> anc/lean-formalization/proof/TightBound/Energy.lean <==
import TightBound.Dynamics
import TightBound.Parameters
import FD1D.Expectations

/-! The exact and finite-horizon energy estimates of Proposition 3.3. -/

open FD1D
open scoped BigOperators

namespace TightBound.Dynamics

noncomputable section

variable {L m : ℕ}

def rootEnergy (a : ℝ) (m : ℕ) : ℝ :=
  (1 / ((m : ℝ) + a / 2)) ^ 2

theorem rootEnergy_nonneg (a : ℝ) (m : ℕ) : 0 ≤ rootEnergy a m :=
  sq_nonneg _

theorem rootEnergy_le (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    rootEnergy a m ≤ 1 / (m : ℝ) ^ 2 := by
  have hmR : 0 < (m : ℝ) := by exact_mod_cast hm
  have hh : 1 / ((m : ℝ) + a / 2) ≤ 1 / (m : ℝ) :=
    one_div_le_one_div_of_le hmR (by linarith)
  have hs := sq_le_sq₀ (by positivity : (0 : ℝ) ≤ 1 / ((m : ℝ) + a / 2))
    (by positivity : (0 : ℝ) ≤ 1 / (m : ℝ))
  simpa [rootEnergy, div_pow] using hs.mpr hh

theorem stateTransportEnergy_nonneg (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : 0 ≤ stateTransportEnergy a x :=
  TightBound.transport_energy_nonneg
    (TreePolicy.imbalance (aggregatedInventory x) a) L

theorem stateDrift_lower_bound (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateTransportEnergy a x / (30 * a) - a * rootEnergy a m / 3 ≤
      stateDrift a x := by
  have h := TreePolicy.deterministic_aggregate_estimate (aggregatedInventory x) ha hm
  rw [TreePolicy.rate_root] at h
  exact h

theorem stateRateEnergy_bound (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) {k : ℕ} (hk : k ≤ L) :
    stateRateEnergy a x k ≤
      rootEnergy a m + 3 * stateTransportEnergy a x / (4 * a ^ 2) := by
  have h := TreePolicy.rateEnergy_bound (aggregatedInventory x) ha hm hk
  rw [TreePolicy.rate_root] at h
  exact h

theorem stateRemainder_bound (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateRemainder a x ≤ (L : ℝ) * rootEnergy a m +
      3 * (L : ℝ) * stateTransportEnergy a x / (4 * a ^ 2) := by
  calc
    stateRemainder a x ≤
        ∑ d ∈ Finset.range L, stateRateEnergy a x (d + 1) :=
      stateRemainder_le_sum_rateEnergy a ha hm x
    _ ≤ ∑ _d ∈ Finset.range L,
        (rootEnergy a m + 3 * stateTransportEnergy a x / (4 * a ^ 2)) := by
      apply Finset.sum_le_sum
      intro d hd
      exact stateRateEnergy_bound a ha hm x (by have := Finset.mem_range.mp hd; omega)
    _ = _ := by simp; ring

/-- The energy bound in a single state, before taking expectations. -/
theorem state_energy_le_drift (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : a = 48 * (L : ℝ)) (x : InventoryState (DyadicNode L) m) :
    stateTransportEnergy a x - 20 * a ^ 2 * rootEnergy a m ≤
      (960 * a / 17) * (stateDrift a x - stateRemainder a x) := by
  have hd := stateDrift_lower_bound a ha hm x
  have hr := stateRemainder_bound a ha hm x
  have hl : (L : ℝ) = a / 48 := by linarith
  have hb :
      stateTransportEnergy a x / (30 * a) - a * rootEnergy a m / 3 -
        ((L : ℝ) * rootEnergy a m +
          3 * (L : ℝ) * stateTransportEnergy a x / (4 * a ^ 2)) ≤
      stateDrift a x - stateRemainder a x := by linarith
  calc
    stateTransportEnergy a x - 20 * a ^ 2 * rootEnergy a m =
        (960 * a / 17) *
          (stateTransportEnergy a x / (30 * a) - a * rootEnergy a m / 3 -
            ((L : ℝ) * rootEnergy a m +
              3 * (L : ℝ) * stateTransportEnergy a x / (4 * a ^ 2))) := by
      rw [hl]
      field_simp [ha.ne']
      <;> ring
    _ ≤ _ := mul_le_mul_of_nonneg_left hb (by positivity)

theorem expect_energy_le (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : a = 48 * (L : ℝ))
    (μ : FiniteLaw (InventoryState (DyadicNode L) m)) :
    μ.expect (stateTransportEnergy a) ≤
      20 * a ^ 2 * rootEnergy a m +
        (960 * a / 17) * (μ.expect (stateDrift a) - μ.expect (stateRemainder a)) := by
  have hs := μ.expect_mono (state_energy_le_drift a ha hm haL)
  rw [μ.expect_sub, μ.expect_const, μ.expect_const_mul, μ.expect_sub] at hs
  linarith

theorem existsUnique_stationaryLaw (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    ∃! μ : FiniteLaw (InventoryState (DyadicNode L) m),
      (kernel a ha hm).IsStationary μ := by
  letI : Nonempty (InventoryState (DyadicNode L) m) :=
    ⟨⟨fun i => if i = 0 then m else 0, by simp⟩⟩
  obtain ⟨μ, hμ⟩ := (kernel (L := L) a ha hm).exists_stationary
  refine ⟨μ, hμ, ?_⟩
  intro ν hν
  exact FiniteKernel.stationary_unique (kernel_irreducible a ha hm) hν hμ

theorem stationary_expected_drift_eq_remainder
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (kernel a ha hm).IsStationary μ) :
    μ.expect (stateDrift a) = μ.expect (stateRemainder a) := by
  have hstationary : ∀ y, ∑ x, μ.mass x * kernel a ha hm x y = μ.mass y := by
    intro y
    have hy := congrArg (fun ν : FiniteLaw (InventoryState (DyadicNode L) m) => ν.mass y) hμ
    simpa only [FiniteKernel.mass_step] using hy
  exact stationary_expect_drift_eq_remainder μ (kernel a ha hm)
    (statePotential a) (stateDrift a) (stateRemainder a)
    (kernel a ha hm).sum_trans hstationary
    (kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm)

theorem stationary_energy_estimate (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (haL : a = 48 * (L : ℝ))
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (kernel a ha hm).IsStationary μ) :
    μ.expect (stateTransportEnergy a) ≤ 20 * a ^ 2 / (m : ℝ) ^ 2 := by
  have hs := expect_energy_le a ha hm haL μ
  rw [stationary_expected_drift_eq_remainder a ha hm μ hμ, sub_self, mul_zero,
    add_zero] at hs
  calc
    μ.expect (stateTransportEnergy a) ≤ 20 * a ^ 2 * rootEnergy a m := hs
    _ ≤ 20 * a ^ 2 * (1 / (m : ℝ) ^ 2) :=
      mul_le_mul_of_nonneg_left (rootEnergy_le a ha hm) (by positivity)
    _ = _ := by ring

/-- The endpoint-potential form of equation (master-energy). -/
theorem master_energy_estimate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m)) (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect (stateTransportEnergy a)) / (T : ℝ) ≤
      20 * a ^ 2 * rootEnergy a m +
        (960 * a / (17 * (T : ℝ))) *
          (((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
            μ₀.expect (statePotential a)) := by
  let K := kernel (L := L) a ha hm
  let μt := fun t => K.iterate t μ₀
  let Phi := fun t => (μt t).expect (statePotential a)
  have hdrift (t : ℕ) :
      Phi (t + 1) - Phi t =
        (μt t).expect (stateDrift a) - (μt t).expect (stateRemainder a) := by
    calc
      Phi (t + 1) - Phi t =
          (μt t).expect (fun x =>
            ∑ y, K x y * (statePotential a y - statePotential a x)) := by
        simpa [Phi, μt] using K.expect_iterate_succ μ₀ t (statePotential a)
      _ = (μt t).expect (fun x => stateDrift a x - stateRemainder a x) := by
        apply congrArg (μt t).expect
        funext x
        exact kernel_drift_eq_stateDrift_sub_stateRemainder a ha hm x
      _ = _ := (μt t).expect_sub _ _
  have hstep (t : ℕ) :
      (μt t).expect (stateTransportEnergy a) ≤
        20 * a ^ 2 * rootEnergy a m + (960 * a / 17) * (Phi (t + 1) - Phi t) := by
    rw [hdrift]
    exact expect_energy_le a ha hm haL (μt t)
  have hsum := Finset.sum_le_sum (s := Finset.range T) (fun t _ => hstep t)
  rw [Finset.sum_add_distrib] at hsum
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul] at hsum
  rw [← Finset.mul_sum, Finset.sum_range_sub] at hsum
  have hTR : 0 < (T : ℝ) := by exact_mod_cast hT
  apply (div_le_iff₀ hTR).mpr
  calc
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect (stateTransportEnergy a)) ≤
        (T : ℝ) * (20 * a ^ 2 * rootEnergy a m) +
          (960 * a / 17) * (Phi T - Phi 0) := hsum
    _ = _ := by
      dsimp [Phi, μt, K]
      field_simp [hTR.ne']
      <;> ring

/-- Proposition 3.3, for any initial count law. -/
theorem finite_transport_energy_estimate
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (hbudget : Real.log (1 + 2 * (m : ℝ) / a) ≤ a / 48)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode L) m)) (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel a ha hm).iterate t μ₀).expect (stateTransportEnergy a)) / (T : ℝ) ≤
      20 * a ^ 2 / (m : ℝ) ^ 2 + 20 * a ^ 2 / (17 * (T : ℝ)) := by
  have hTR : 0 < (T : ℝ) := by exact_mod_cast hT
  have hstart : 0 ≤ μ₀.expect (statePotential a) :=
    μ₀.expect_nonneg (statePotential_nonneg a ha)
  have hend :
      ((kernel a ha hm).iterate T μ₀).expect (statePotential a) ≤ a / 48 := by
    have hs := ((kernel a ha hm).iterate T μ₀).expect_mono
      (fun x => (statePotential_le_log_one_add_two_mul_div a ha x).trans hbudget)
    simpa only [FiniteLaw.expect_const] using hs
  have hdiff :
      ((kernel a ha hm).iterate T μ₀).expect (statePotential a) -
          μ₀.expect (statePotential a) ≤ a / 48 := by linarith
  have hscaled := mul_le_mul_of_nonneg_left hdiff
    (show (0 : ℝ) ≤ 960 * a / (17 * (T : ℝ)) by positivity)
  have hroot := mul_le_mul_of_nonneg_left (rootEnergy_le a ha hm)
    (show (0 : ℝ) ≤ 20 * a ^ 2 by positivity)
  have hs := master_energy_estimate a ha hm haL μ₀ T hT
  have hid : 960 * a / (17 * (T : ℝ)) * (a / 48) =
      20 * a ^ 2 / (17 * (T : ℝ)) := by ring
  rw [hid] at hscaled
  simp only [mul_one_div] at hroot
  linarith

theorem parameterized_finite_transport_energy_estimate
    {m : ℕ} (hm : 2 ≤ m)
    (μ₀ : FiniteLaw (InventoryState (DyadicNode (treeDepth m)) m))
    (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T,
        ((kernel (parameterA m : ℝ) (parameterA_cast_pos hm) (by omega)).iterate t μ₀).expect
          (stateTransportEnergy (parameterA m : ℝ))) / (T : ℝ) ≤
      20 * (parameterA m : ℝ) ^ 2 / (m : ℝ) ^ 2 +
        20 * (parameterA m : ℝ) ^ 2 / (17 * (T : ℝ)) :=
  finite_transport_energy_estimate _ (parameterA_cast_pos hm) (by omega)
    (parameterA_eq_depth m) (log_potential_budget hm) μ₀ T hT

end

end TightBound.Dynamics


==> anc/lean-formalization/proof/TightBound/Implementation.lean <==
import TightBound.Process
import TightBound.Complexity

/-!
An explicit real-RAM implementation.  Tree records cache their inventory;
leaf records point to singly linked lists.  Reading a field, following or
writing a pointer, and one scalar arithmetic/comparison operation each cost
one unit.  Lists below denote the contents reachable from those pointers;
`head`, `tail`, and `cons` are the linked-list primitives, not array scans.
The dyadic index equivalences use the fixed offsets `2^k` of the complete
tree. Setup stores these per-depth offsets; an index conversion reads that
offset and performs its comparison/addition/subtraction. It does not
recompute exponentiation during a period. The per-depth storage is included
in the evaluator workspace account in `ImplementationMemory.lean`.
-/

open FD1D

namespace TightBound.Implementation

noncomputable section

universe u

structure Run (α : Type*) where
  value : α
  work : ℕ

/-- Expressions make the arithmetic accounting inspectable. Constants are
already-loaded registers; each arithmetic node is one real-RAM operation. -/
inductive Arithmetic where
  | register : ℝ → Arithmetic
  | add : Arithmetic → Arithmetic → Arithmetic
  | sub : Arithmetic → Arithmetic → Arithmetic
  | mul : Arithmetic → Arithmetic → Arithmetic
  | div : Arithmetic → Arithmetic → Arithmetic

def Arithmetic.eval : Arithmetic → ℝ
  | .register x => x
  | .add x y => x.eval + y.eval
  | .sub x y => x.eval - y.eval
  | .mul x y => x.eval * y.eval
  | .div x y => x.eval / y.eval

def Arithmetic.work : Arithmetic → ℕ
  | .register _ => 0
  | .add x y | .sub x y | .mul x y | .div x y => x.work + y.work + 1

def harmonicExpression (a p q : ℝ) (x y : ℕ) : Arithmetic :=
  .div
    (.add (.register q)
      (.mul (.register a)
        (.sub
          (.div (.div (.register p) (.register 2))
            (.add (.register y) (.div (.register a) (.register 2))))
          (.div (.div (.register p) (.register 2))
            (.add (.register x) (.div (.register a) (.register 2)))))))
    (.register 2)

def split (a p q : ℝ) (x y : ℕ) : Run ℝ :=
  if y = 0 then ⟨q, 1⟩
  else if x = 0 then ⟨0, 2⟩
  else ⟨(harmonicExpression a p q x y).eval,
    2 + (harmonicExpression a p q x y).work⟩

@[simp] theorem split_value (a p q : ℝ) (x y : ℕ) :
    (split a p q x y).value = Local.massLeft a p q x y := by
  unfold split Local.massLeft
  split_ifs <;> simp [harmonicExpression, Arithmetic.eval, Local.h]

theorem split_work (a p q : ℝ) (x y : ℕ) :
    (split a p q x y).work ≤ 14 := by
  simp only [split]
  split_ifs <;> norm_num [harmonicExpression, Arithmetic.work]

/-- Every tree node has its subtree count cached. -/
inductive CountTree (α : Type u) : ℕ → Type u
  | leaf (cached : ℕ) (items : List α) : CountTree α 0
  | branch {L : ℕ} (cached : ℕ) (left right : CountTree α L) : CountTree α (L + 1)

namespace CountTree

variable {α : Type*}

def total : {L : ℕ} → CountTree α L → ℕ
  | _, .leaf n _ => n
  | _, .branch n _ _ => n

def size : {L : ℕ} → CountTree α L → ℕ
  | _, .leaf _ xs => xs.length
  | _, .branch _ l r => l.size + r.size

def Valid : {L : ℕ} → CountTree α L → Prop
  | _, .leaf n xs => n = xs.length
  | _, .branch n l r => n = l.total + r.total ∧ l.Valid ∧ r.Valid

theorem total_eq_size {L : ℕ} (t : CountTree α L) (ht : t.Valid) :
    t.total = t.size := by
  induction t with
  | leaf n xs => exact ht
  | branch n l r il ir =>
      exact ht.1.trans (congrArg₂ (· + ·) (il ht.2.1) (ir ht.2.2))

def itemsAt : {L : ℕ} → CountTree α L → DyadicNode L → List α
  | 0, .leaf _ xs, _ => xs
  | L + 1, .branch _ l r, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | .inl j => l.itemsAt j
      | .inr j => r.itemsAt j

@[simp] theorem itemsAt_left {L : ℕ} (n : ℕ) (l r : CountTree α L)
    (i : DyadicNode L) :
    (CountTree.branch n l r).itemsAt (dyadicLeafSumEquiv L (.inl i)) = l.itemsAt i := by
  simp [itemsAt]

@[simp] theorem itemsAt_right {L : ℕ} (n : ℕ) (l r : CountTree α L)
    (i : DyadicNode L) :
    (CountTree.branch n l r).itemsAt (dyadicLeafSumEquiv L (.inr i)) = r.itemsAt i := by
  simp [itemsAt]

theorem sum_itemsAt_length {L : ℕ} (t : CountTree α L) :
    ∑ i, (t.itemsAt i).length = t.size := by
  induction t with
  | leaf n xs => simp [itemsAt, size]
  | @branch L n l r il ir =>
      rw [← (dyadicLeafSumEquiv L).sum_comp]
      simpa [Fintype.sum_sum_type, size] using congrArg₂ (· + ·) il ir

/-- The mathematical mass tree represented by the cached counts. -/
def massTree (a : ℝ) : {L : ℕ} → CountTree α L → ℝ → ℝ → DyadicMass L
  | 0, .leaf _ _, _, q => .leaf q
  | L + 1, .branch _ l r, p, q =>
      let ql := Local.massLeft a p q l.total r.total
      .branch (l.massTree a (p / 2) ql) (r.massTree a (p / 2) (q - ql))

@[simp] theorem massTree_total {L : ℕ} (a : ℝ) (t : CountTree α L) (p q : ℝ) :
    (t.massTree a p q).total = q := by
  induction t generalizing p q with
  | leaf => rfl
  | branch n l r il ir => simp [massTree, DyadicMass.total, il, ir]

/-- Strict left descent, exactly as in the manuscript. The per-level overhead
charges two child-pointer reads, two cached-count reads, the current dyadic
offset-table read, width division, comparison, address bookkeeping and
continuation control. The right branch
also subtracts from the carried mass and demand. The arithmetic expression
inside `split` is charged separately. -/
def select (a : ℝ) : {L : ℕ} → CountTree α L → ℝ → ℝ → ℝ → Run (DyadicNode L)
  | 0, .leaf _ _, _, _, _ => ⟨0, 0⟩
  | L + 1, .branch _ l r, p, q, u =>
      let s := split a p q l.total r.total
      if u < s.value then
        let child := l.select a (p / 2) s.value u
        ⟨dyadicLeafSumEquiv L (.inl child.value), s.work + child.work + 10⟩
      else
        let child := r.select a (p / 2) (q - s.value) (u - s.value)
        ⟨dyadicLeafSumEquiv L (.inr child.value), s.work + child.work + 12⟩

theorem select_work {L : ℕ} (a : ℝ) (t : CountTree α L) (p q u : ℝ) :
    (t.select a p q u).work ≤ 26 * L := by
  induction t generalizing p q u with
  | leaf => simp [select]
  | @branch L n l r il ir =>
      have hs := split_work a p q l.total r.total
      simp only [select]
      split_ifs
      · have hi := il (p / 2) (split a p q l.total r.total).value u
        dsimp at hi ⊢
        omega
      · have hi := ir (p / 2) (q - (split a p q l.total r.total).value)
          (u - (split a p q l.total r.total).value)
        dsimp at hi ⊢
        omega

/-- Read the list head at a leaf. Each internal record charges the current
offset-table read, comparison, index arithmetic, pointer read and control
(five); the leaf reads the head pointer
and then its stored label. -/
def peek : {L : ℕ} → CountTree α L → DyadicNode L → Run (Option α)
  | 0, .leaf _ xs, _ => ⟨xs.head?, 2⟩
  | L + 1, .branch _ l r, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | .inl j => let s := l.peek j; ⟨s.value, s.work + 5⟩
      | .inr j => let s := r.peek j; ⟨s.value, s.work + 5⟩

@[simp] theorem peek_value {L : ℕ} (t : CountTree α L) (i : DyadicNode L) :
    (t.peek i).value = (t.itemsAt i).head? := by
  induction t with
  | leaf => rfl
  | branch n l r il ir =>
      simp only [peek, itemsAt]
      split <;> simp_all

theorem peek_work {L : ℕ} (t : CountTree α L) (i : DyadicNode L) :
    (t.peek i).work = 5 * L + 2 := by
  induction t with
  | leaf => rfl
  | branch n l r il ir =>
      simp only [peek]
      split <;> simp_all <;> omega

/-- Remove the head and decrement the cached count on precisely one path.
The leaf charges count read/subtract/write, head read, next-pointer read,
head write, and cell recycling (seven). Each ancestor charges count
read/subtract/write, child-pointer read/write, the current offset-table read,
comparison, index arithmetic, and continuation control (nine). -/
def popAt : {L : ℕ} → CountTree α L → DyadicNode L → Run (CountTree α L)
  | 0, .leaf n xs, _ => ⟨.leaf (n - 1) xs.tail, 7⟩
  | L + 1, .branch n l r, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | .inl j =>
          let s := l.popAt j
          ⟨.branch (n - 1) s.value r, s.work + 9⟩
      | .inr j =>
          let s := r.popAt j
          ⟨.branch (n - 1) l s.value, s.work + 9⟩

/-- Insert at the linked-list head and increment caches on one path.
The leaf charges count read/add/write, head read/write, acquiring the
recycled cell, and writing its label and next pointer (eight). Ancestors
have the same nine primitive operations as in `popAt`, including the current
offset-table read. -/
def pushAt (item : α) : {L : ℕ} → CountTree α L → DyadicNode L → Run (CountTree α L)
  | 0, .leaf n xs, _ => ⟨.leaf (n + 1) (item :: xs), 8⟩
  | L + 1, .branch n l r, i =>
      match (dyadicLeafSumEquiv L).symm i with
      | .inl j =>
          let s := l.pushAt item j
          ⟨.branch (n + 1) s.value r, s.work + 9⟩
      | .inr j =>
          let s := r.pushAt item j
          ⟨.branch (n + 1) l s.value, s.work + 9⟩

theorem popAt_work {L : ℕ} (t : CountTree α L) (i : DyadicNode L) :
    (t.popAt i).work = 9 * L + 7 := by
  induction t with
  | leaf => rfl
  | branch n l r il ir =>
      simp only [popAt]
      split <;> simp_all <;> omega

theorem pushAt_work {L : ℕ} (item : α) (t : CountTree α L) (i : DyadicNode L) :
    (t.pushAt item i).work = 9 * L + 8 := by
  induction t with
  | leaf => rfl
  | branch n l r il ir =>
      simp only [pushAt]
      split <;> simp_all <;> omega

theorem popAt_total {L : ℕ} (t : CountTree α L) (i : DyadicNode L) :
    (t.popAt i).value.total = t.total - 1 := by
  cases t with
  | leaf => rfl
  | branch n l r =>
      simp only [popAt]
      split <;> rfl

theorem pushAt_total {L : ℕ} (item : α) (t : CountTree α L) (i : DyadicNode L) :
    (t.pushAt item i).value.total = t.total + 1 := by
  cases t with
  | leaf => rfl
  | branch n l r =>
      simp only [pushAt]
      split <;> rfl

/-- Count words in the represented storage: cached count plus list pointer
at a leaf; cached count plus two child pointers at an internal node; label
plus next pointer for every live supply-list cell. -/
def words : {L : ℕ} → CountTree α L → ℕ
  | _, .leaf _ xs => 2 + 2 * xs.length
  | _, .branch _ l r => 3 + l.words + r.words

theorem words_bound {L : ℕ} (t : CountTree α L) :
    t.words ≤ 3 * (2 ^ (L + 1) - 1) + 2 * t.size := by
  induction t with
  | leaf n xs => simp [words, size]
  | @branch L n l r il ir =>
      simp only [words, size]
      have hp := Nat.two_pow_pos (L + 1)
      rw [pow_succ (2 : ℕ) (L + 1)]
      omega

end CountTree

/-- Strict dyadic locator for a replenishment, carrying the current width.
Each level charges half-width division, the current offset-table read,
comparison, returned leaf-index/address arithmetic and continuation/control
bookkeeping (six operations). Going right
also subtracts the half-width from the residual (seven). The half-width is
computed once and retained in a register. -/
def arrival : (L : ℕ) → ℝ → ℝ → Run (DyadicNode L)
  | 0, _, _ => ⟨0, 0⟩
  | L + 1, p, u =>
      let half := p / 2
      if u < half then
        let s := arrival L half u
        ⟨dyadicLeafSumEquiv L (.inl s.value), s.work + 6⟩
      else
        let s := arrival L half (u - half)
        ⟨dyadicLeafSumEquiv L (.inr s.value), s.work + 7⟩

theorem arrival_work (L : ℕ) (p u : ℝ) :
    (arrival L p u).work ≤ 7 * L := by
  induction L generalizing p u with
  | zero => simp [arrival]
  | succ L ih =>
      simp only [arrival]
      split_ifs
      · have h := ih (p / 2) u
        dsimp at h ⊢
        omega
      · have h := ih (p / 2) (u - p / 2)
        dsimp at h ⊢
        omega

/-- A physical supply array and the actual linked lists used for selection. -/
structure State (L m : ℕ) where
  tree : CountTree (Fin m) L
  location : Fin m → ℝ

/-- The endpoint `1` has probability zero; route it through the first nonempty
quantile interval so the list operation is feasible on the entire unit interval. -/
def effectiveDemand (u : ℝ) : ℝ := if u < 1 then u else 0

def selected {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m) (u : ℝ) :
    Run (Fin m) :=
  let i := s.tree.select a 1 1 (effectiveDemand u)
  let j := s.tree.peek i.value
  ⟨j.value.getD fallback, i.work + j.work + 2⟩

/-- One period of the manuscript's policy. The departing list head is moved
to the arrival leaf; its supply-array slot is overwritten by the replenishment.
The fallback totalizes an empty selected list and is charged as an ordinary
label read. Feasibility rules out this case on the stochastic execution. -/
def step {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m) (u v : ℝ) :
    Run (State L m) :=
  let d := s.tree.select a 1 1 (effectiveDemand u)
  let j := s.tree.peek d.value
  let label := j.value.getD fallback
  let b := arrival L 1 v
  let removed := s.tree.popAt d.value
  let inserted := removed.value.pushAt label b.value
  ⟨⟨inserted.value, Function.update s.location label v⟩,
    d.work + j.work + b.work + removed.work + inserted.work + 10⟩

def cost {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m) (u : ℝ) : ℝ :=
  |s.location (selected a s fallback u).value - u|

theorem step_work {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m) (u v : ℝ) :
    (step a s fallback u v).work ≤ 56 * L + 27 := by
  have hd := CountTree.select_work a s.tree 1 1 (effectiveDemand u)
  have hb := arrival_work L 1 v
  simp only [step, CountTree.peek_work, CountTree.popAt_work, CountTree.pushAt_work]
  omega

theorem step_location_selected {L m : ℕ} (a : ℝ) (s : State L m)
    (fallback : Fin m) (u v : ℝ) :
    (step a s fallback u v).value.location (selected a s fallback u).value = v := by
  simp [step, selected]

theorem step_location_other {L m : ℕ} (a : ℝ) (s : State L m)
    (fallback : Fin m) (u v : ℝ) (j : Fin m)
    (hj : j ≠ (selected a s fallback u).value) :
    (step a s fallback u v).value.location j = s.location j := by
  simpa [step, selected] using Function.update_of_ne hj v s.location

/-- Persistent storage includes the coordinate array and every reachable
tree and linked-list cell. -/
def storage {L m : ℕ} (s : State L m) : ℕ := m + s.tree.words

theorem storage_bound {L m : ℕ} (s : State L m) (hsize : s.tree.size = m) :
    storage s ≤ 3 * m + 3 * (2 ^ (L + 1) - 1) := by
  have hw := s.tree.words_bound
  unfold storage
  omega

theorem parameterized_step_work {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (fallback : Fin m) (u v : ℝ) :
    ((step (parameterA m) s fallback u v).work : ℝ) ≤
      (180 / Real.log 2) * Real.log (m : ℝ) := by
  have hwork := step_work (parameterA m : ℝ) s fallback u v
  have hbudget := hierarchicalOperationCount_cast_le_log hm
  have hnat : (step (parameterA m) s fallback u v).work ≤
      3 * hierarchicalOperationCount m := by
    unfold hierarchicalOperationCount
    omega
  have hr : ((step (parameterA m) s fallback u v).work : ℝ) ≤
      3 * (hierarchicalOperationCount m : ℝ) := by exact_mod_cast hnat
  have he : (180 / Real.log 2) * Real.log (m : ℝ) =
      3 * ((60 / Real.log 2) * Real.log (m : ℝ)) := by ring
  rw [he]
  nlinarith

theorem parameterized_storage {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (hsize : s.tree.size = m) :
    storage s ≤ 15 * m := by
  have h := storage_bound s hsize
  have hn := leafCount_lt_two_mul hm
  rw [leafCount] at hn
  rw [pow_succ] at h
  omega

end

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationBounds.lean <==
import TightBound.ImplementationTrajectory
import FD1D.Averaging

open FD1D MeasureTheory
open scoped BigOperators

namespace TightBound.ImplementationTrajectory.Model

noncomputable section

variable {α : Type*} [MeasurableSpace α] (D : Model α)
  (μ₀ : Measure α) [IsProbabilityMeasure μ₀]

def expectedCost (t : ℕ) : ℝ :=
  ∫ path, D.cost (path t) ∂D.trajectoryLaw μ₀

theorem expectedCost_le_sqrt (t : ℕ) :
    D.expectedCost μ₀ t ≤ Real.sqrt (D.expectedSquaredCost μ₀ t) :=
  bounded_integral_le_sqrt_integral_sq _ _
    (D.measurable_cost.comp (measurable_pi_apply t))
    (fun path => D.cost_nonneg (path t)) (fun path => D.cost_le_one (path t))

theorem average_expectedCost_le_sqrt (T : ℕ) (hT : 0 < T) :
    (∑ t ∈ Finset.range T, D.expectedCost μ₀ t) / (T : ℝ) ≤
      Real.sqrt ((∑ t ∈ Finset.range T, D.expectedSquaredCost μ₀ t) / (T : ℝ)) := by
  calc
    _ ≤ (∑ t ∈ Finset.range T,
        Real.sqrt (D.expectedSquaredCost μ₀ t)) / (T : ℝ) :=
      div_le_div_of_nonneg_right
        (Finset.sum_le_sum fun t _ => D.expectedCost_le_sqrt μ₀ t) (by positivity)
    _ ≤ _ := finite_average_sqrt_le_sqrt_average hT (D.expectedSquaredCost μ₀)
      (fun t _ => D.expectedSquaredCost_nonneg μ₀ t)

theorem pathCost_integrable (t : ℕ) :
    Integrable (fun path => D.cost (path t)) (D.trajectoryLaw μ₀) := by
  apply Integrable.of_bound
    (D.measurable_cost.comp (measurable_pi_apply t)).aestronglyMeasurable 1
  filter_upwards with path
  simpa [Real.norm_eq_abs, abs_of_nonneg (D.cost_nonneg (path t))]
    using D.cost_le_one (path t)

theorem pathSquaredCost_integrable (t : ℕ) :
    Integrable (fun path => D.cost (path t)^2) (D.trajectoryLaw μ₀) := by
  apply Integrable.of_bound
    ((D.measurable_cost.comp (measurable_pi_apply t)).pow_const 2).aestronglyMeasurable 1
  filter_upwards with path
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  change D.cost (path t)^2 ≤ 1
  nlinarith [D.cost_nonneg (path t), D.cost_le_one (path t)]

/-- Initial replacement costs plus the subsequent actual policy costs. -/
def joinedAverage (m T : ℕ) (initialCost : ℝ) (path : ℕ → ProcessState α) : ℝ :=
  (initialCost + ∑ t ∈ Finset.range (T-m), D.cost (path t)) / (T : ℝ)

def joinedSquared (m T : ℕ) (initialSquaredCost : ℝ)
    (path : ℕ → ProcessState α) : ℝ :=
  (initialSquaredCost + ∑ t ∈ Finset.range (T-m), D.cost (path t)^2) / (T : ℝ)

def joinedRMS (m T : ℕ) (initialSquaredCost : ℝ)
    (path : ℕ → ProcessState α) : ℝ :=
  Real.sqrt (D.joinedSquared m T initialSquaredCost path)

theorem joinedAverage_measurable (m T : ℕ) (initialCost : ℝ) :
    Measurable (D.joinedAverage m T initialCost) := by
  apply Measurable.div_const
  apply Measurable.add measurable_const
  exact Finset.measurable_sum _ fun t _ =>
    D.measurable_cost.comp (measurable_pi_apply t)

theorem joinedSquared_measurable (m T : ℕ) (initialSquaredCost : ℝ) :
    Measurable (D.joinedSquared m T initialSquaredCost) := by
  apply Measurable.div_const
  apply Measurable.add measurable_const
  exact Finset.measurable_sum _ fun t _ =>
    (D.measurable_cost.comp (measurable_pi_apply t)).pow_const 2

theorem joinedAverage_integrable (m T : ℕ) (initialCost : ℝ) :
    Integrable (D.joinedAverage m T initialCost) (D.trajectoryLaw μ₀) :=
  ((integrable_const _).add
    (integrable_finsetSum _ fun t _ => D.pathCost_integrable μ₀ t)).div_const _

theorem joinedSquared_integrable (m T : ℕ) (initialSquaredCost : ℝ) :
    Integrable (D.joinedSquared m T initialSquaredCost) (D.trajectoryLaw μ₀) :=
  ((integrable_const _).add
    (integrable_finsetSum _ fun t _ => D.pathSquaredCost_integrable μ₀ t)).div_const _

theorem integral_joinedAverage (m T : ℕ) (initialCost : ℝ) :
    (∫ path, D.joinedAverage m T initialCost path ∂D.trajectoryLaw μ₀) =
      (initialCost + ∑ t ∈ Finset.range (T-m), D.expectedCost μ₀ t) / (T : ℝ) := by
  unfold joinedAverage
  rw [integral_div, integral_add (integrable_const _)
    (integrable_finsetSum _ fun t _ => D.pathCost_integrable μ₀ t),
    integral_finsetSum _ fun t _ => D.pathCost_integrable μ₀ t]
  simp [expectedCost]

theorem integral_joinedSquared (m T : ℕ) (initialSquaredCost : ℝ) :
    (∫ path, D.joinedSquared m T initialSquaredCost path ∂D.trajectoryLaw μ₀) =
      (initialSquaredCost + ∑ t ∈ Finset.range (T-m),
        D.expectedSquaredCost μ₀ t) / (T : ℝ) := by
  unfold joinedSquared
  rw [integral_div, integral_add (integrable_const _)
    (integrable_finsetSum _ fun t _ => D.pathSquaredCost_integrable μ₀ t),
    integral_finsetSum _ fun t _ => D.pathSquaredCost_integrable μ₀ t]
  simp [expectedSquaredCost]

theorem joinedSquared_nonneg (m T : ℕ) {initialSquaredCost : ℝ}
    (hi : 0 ≤ initialSquaredCost) (path : ℕ → ProcessState α) :
    0 ≤ D.joinedSquared m T initialSquaredCost path :=
  div_nonneg (add_nonneg hi (Finset.sum_nonneg fun _ _ => sq_nonneg _)) (by positivity)

theorem joinedSquared_le_one {m T : ℕ} (hT : m ≤ T) (hTp : 0 < T)
    {initialSquaredCost : ℝ} (hi : initialSquaredCost ≤ m)
    (path : ℕ → ProcessState α) :
    D.joinedSquared m T initialSquaredCost path ≤ 1 := by
  apply (div_le_one (show (0:ℝ) < T by exact_mod_cast hTp)).mpr
  have hs := Finset.sum_le_sum (s := Finset.range (T-m))
    (fun t _ => show D.cost (path t)^2 ≤ 1 by
      nlinarith [D.cost_nonneg (path t), D.cost_le_one (path t)])
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one] at hs
  have he : (m:ℝ) + ((T-m:ℕ):ℝ) = T := by exact_mod_cast Nat.add_sub_of_le hT
  linarith

theorem expected_joinedRMS_le {m T : ℕ} (hT : m ≤ T) (hTp : 0 < T)
    {initialSquaredCost : ℝ} (hi0 : 0 ≤ initialSquaredCost)
    (hi : initialSquaredCost ≤ m) :
    (∫ path, D.joinedRMS m T initialSquaredCost path ∂D.trajectoryLaw μ₀) ≤
      Real.sqrt (∫ path, D.joinedSquared m T initialSquaredCost path
        ∂D.trajectoryLaw μ₀) :=
  bounded_integral_sqrt_le_sqrt_integral _ _
    (D.joinedSquared_measurable m T initialSquaredCost)
    (D.joinedSquared_nonneg m T hi0)
    (D.joinedSquared_le_one hT hTp hi)

variable {m : ℕ}
  (hbound : ∀ T : ℕ, 0 < T →
    Real.sqrt ((∑ t ∈ Finset.range T, D.expectedSquaredCost μ₀ t) / (T : ℝ)) ≤
      refreshedCostBound m T)

include hbound

theorem tail_expected_mean_le {T : ℕ} (hm : 2 ≤ m) (hT : m < T) :
    (∑ t ∈ Finset.range (T-m), D.expectedCost μ₀ t) / (T:ℝ) ≤
      refreshedCostBound m T := by
  let s := T-m
  let S : ℝ := ∑ t ∈ Finset.range s, D.expectedCost μ₀ t
  have hsN : 0 < s := by dsimp [s]; omega
  have hs : (0:ℝ) < s := by exact_mod_cast hsN
  have hTR : (0:ℝ) < T := by exact_mod_cast (show 0 < T by omega)
  have hsT : (s:ℝ) ≤ T := by exact_mod_cast Nat.sub_le T m
  have hr0 : 0 ≤ (s:ℝ)/T := by positivity
  have hr1 : (s:ℝ)/T ≤ 1 := (div_le_one hTR).mpr hsT
  have hrs : (s:ℝ)/T ≤ Real.sqrt ((s:ℝ)/T) := by
    nlinarith [Real.sq_sqrt hr0, Real.sqrt_nonneg ((s:ℝ)/T)]
  have hb : S / (s:ℝ) ≤ refreshedCostBound m s :=
    (D.average_expectedCost_le_sqrt μ₀ s hsN).trans (hbound s hsN)
  have hB0 : 0 ≤ refreshedCostBound m s := by unfold refreshedCostBound; positivity
  have hscale := scaled_refreshedBound_le
    (m := (m:ℝ)) (n := (leafCount m:ℝ)) (a := (parameterA m:ℝ))
    (show (0:ℝ) < leafCount m by unfold leafCount; positivity)
    (parameterA_cast_pos hm).le hs hsT
  change S / (T:ℝ) ≤ _
  calc
    _ = ((s:ℝ)/T) * (S/(s:ℝ)) := by field_simp [hs.ne', hTR.ne']
    _ ≤ ((s:ℝ)/T) * refreshedCostBound m s := mul_le_mul_of_nonneg_left hb hr0
    _ ≤ Real.sqrt ((s:ℝ)/T) * refreshedCostBound m s :=
      mul_le_mul_of_nonneg_right hrs hB0
    _ ≤ _ := hscale

theorem tail_expected_squared_le {T : ℕ} (hm : 2 ≤ m) (hT : m < T) :
    Real.sqrt ((∑ t ∈ Finset.range (T-m),
      D.expectedSquaredCost μ₀ t) / (T:ℝ)) ≤ refreshedCostBound m T := by
  let s := T-m
  let S : ℝ := ∑ t ∈ Finset.range s, D.expectedSquaredCost μ₀ t
  have hsN : 0 < s := by dsimp [s]; omega
  have hs : (0:ℝ) < s := by exact_mod_cast hsN
  have hTR : (0:ℝ) < T := by exact_mod_cast (show 0 < T by omega)
  have hsT : (s:ℝ) ≤ T := by exact_mod_cast Nat.sub_le T m
  have hr0 : 0 ≤ (s:ℝ)/T := by positivity
  have hb : Real.sqrt (S/(s:ℝ)) ≤ refreshedCostBound m s := hbound s hsN
  have hscale := scaled_refreshedBound_le
    (m := (m:ℝ)) (n := (leafCount m:ℝ)) (a := (parameterA m:ℝ))
    (show (0:ℝ) < leafCount m by unfold leafCount; positivity)
    (parameterA_cast_pos hm).le hs hsT
  change Real.sqrt (S/(T:ℝ)) ≤ _
  calc
    _ = Real.sqrt ((s:ℝ)/T) * Real.sqrt (S/(s:ℝ)) := by
      rw [← Real.sqrt_mul hr0]
      congr 1
      field_simp [hs.ne', hTR.ne']
    _ ≤ Real.sqrt ((s:ℝ)/T) * refreshedCostBound m s :=
      mul_le_mul_of_nonneg_left hb (Real.sqrt_nonneg _)
    _ ≤ _ := hscale

theorem expected_joinedAverage_le_log {T : ℕ} (hm : 2 ≤ m) (hT : m^2 ≤ T)
    {initialCost : ℝ} (hi : initialCost ≤ m) :
    (∫ path, D.joinedAverage m T initialCost path ∂D.trajectoryLaw μ₀) ≤
      universalConstant * Real.log (m:ℝ) / m := by
  apply le_trans ?_ (parameterized_meanBound_le_log hm hT)
  rw [D.integral_joinedAverage, add_div]
  have hinit := div_le_div_of_nonneg_right hi (show (0:ℝ) ≤ T by positivity)
  have htail := D.tail_expected_mean_le μ₀ hbound hm (show m < T by nlinarith)
  simpa only [meanBound, refreshedCostBound, add_assoc] using add_le_add hinit htail

theorem sqrt_expected_joinedSquared_le_log {T : ℕ} (hm : 2 ≤ m) (hT : m^3 ≤ T)
    {initialSquaredCost : ℝ} (hi0 : 0 ≤ initialSquaredCost)
    (hi : initialSquaredCost ≤ m) :
    Real.sqrt (∫ path, D.joinedSquared m T initialSquaredCost path
      ∂D.trajectoryLaw μ₀) ≤ universalConstant * Real.log (m:ℝ) / m := by
  apply le_trans ?_ (parameterized_rmsBound_le_log hm hT)
  rw [D.integral_joinedSquared, add_div]
  have hx : 0 ≤ initialSquaredCost / (T:ℝ) := by positivity
  have hy : 0 ≤ (∑ t ∈ Finset.range (T-m),
      D.expectedSquaredCost μ₀ t) / (T:ℝ) :=
    div_nonneg (Finset.sum_nonneg fun t _ => D.expectedSquaredCost_nonneg μ₀ t)
      (by positivity)
  have hsplit : Real.sqrt (initialSquaredCost / (T:ℝ) +
      (∑ t ∈ Finset.range (T-m), D.expectedSquaredCost μ₀ t) / (T:ℝ)) ≤
      Real.sqrt (initialSquaredCost / (T:ℝ)) +
        Real.sqrt ((∑ t ∈ Finset.range (T-m), D.expectedSquaredCost μ₀ t) / (T:ℝ)) := by
    nlinarith [Real.sq_sqrt hx, Real.sq_sqrt hy,
      Real.sq_sqrt (add_nonneg hx hy), Real.sqrt_nonneg (initialSquaredCost / (T:ℝ)),
      Real.sqrt_nonneg ((∑ t ∈ Finset.range (T-m), D.expectedSquaredCost μ₀ t) / (T:ℝ)),
      mul_nonneg (Real.sqrt_nonneg (initialSquaredCost / (T:ℝ)))
        (Real.sqrt_nonneg ((∑ t ∈ Finset.range (T-m), D.expectedSquaredCost μ₀ t) / (T:ℝ)))]
  have hinit := Real.sqrt_le_sqrt
    (div_le_div_of_nonneg_right hi (show (0:ℝ) ≤ T by positivity))
  have htail := D.tail_expected_squared_le μ₀ hbound hm
    (show m < T by nlinarith [sq_nonneg (m:ℤ)])
  exact hsplit.trans (by
    simpa only [rmsBound, refreshedCostBound, add_assoc] using add_le_add hinit htail)

theorem expected_joinedRMS_le_log {T : ℕ} (hm : 2 ≤ m) (hT : m^3 ≤ T)
    {initialSquaredCost : ℝ} (hi0 : 0 ≤ initialSquaredCost)
    (hi : initialSquaredCost ≤ m) :
    (∫ path, D.joinedRMS m T initialSquaredCost path ∂D.trajectoryLaw μ₀) ≤
      universalConstant * Real.log (m:ℝ) / m :=
  (D.expected_joinedRMS_le μ₀ (show m ≤ T by nlinarith [sq_nonneg (m:ℤ)])
    (show 0 < T by nlinarith [sq_nonneg (m:ℤ)]) hi0 hi).trans
      (D.sqrt_expected_joinedSquared_le_log μ₀ hbound hm hT hi0 hi)

end

end TightBound.ImplementationTrajectory.Model


==> anc/lean-formalization/proof/TightBound/ImplementationCost.lean <==
import TightBound.ContinuousProcess
import TightBound.Implementation

open FD1D

noncomputable section

open Set MeasureTheory

namespace TightBound.Implementation

variable {L m : ℕ}

/-- The endpoint totalization changes only the null demand endpoint. -/
theorem effectiveDemand_ae_uniform :
    effectiveDemand =ᵐ[DyadicMass.uniformDemand] id := by
  have hne : ∀ᵐ u : ℝ ∂volume, u ≠ 1 := by
    rw [ae_iff]
    simp
  change ∀ᵐ u ∂DyadicMass.uniformDemand, effectiveDemand u = u
  rw [DyadicMass.uniformDemand, ae_restrict_iff' measurableSet_Icc]
  filter_upwards [hne] with u hu hunit
  exact if_pos (lt_of_le_of_ne hunit.2 hu)

theorem effectiveDemand_ae_volume :
    (fun u : unitInterval => effectiveDemand (u : ℝ)) =ᵐ[volume]
      (fun u : unitInterval => (u : ℝ)) := by
  have h := effectiveDemand_ae_uniform
  rw [← ContinuousProcess.map_coe_volume] at h
  exact ae_of_ae_map measurable_subtype_coe.aemeasurable h

/-- A per-cell choice may be implemented by the head of that cell's supply list. -/
def ValidRepresentatives (C : SupplyConfiguration L m)
    (head : DyadicNode L → Fin m) : Prop :=
  ∀ i, (∃ j, C.leaf j = i) → C.leaf (head i) = i

/-- Collapse every supply in a cell to its chosen representative's coordinate.
This auxiliary configuration has exactly the original count state. -/
def representativeConfiguration (C : SupplyConfiguration L m)
    (head : DyadicNode L → Fin m) (hh : ValidRepresentatives C head) :
    SupplyConfiguration L m where
  location j := C.location (head (C.leaf j))
  leaf := C.leaf
  location_mem_unit j := C.location_mem_unit _
  location_mem_cell j := by
    have h := C.location_mem_cell (head (C.leaf j))
    rw [hh _ ⟨j, rfl⟩] at h
    exact h

@[simp]
theorem representativeConfiguration_countState
    (C : SupplyConfiguration L m) (head : DyadicNode L → Fin m)
    (hh : ValidRepresentatives C head) :
    (representativeConfiguration C head hh).countState = C.countState := rfl

/-- The collapsed configuration's canonical selection realizes any valid
per-cell representative, except on the null exceptional demand set. -/
theorem representativeConfiguration_selectedPoint_ae
    (C : SupplyConfiguration L m) (head : DyadicNode L → Fin m)
    (hh : ValidRepresentatives C head)
    (q : DyadicMass L) (hq : q.IsProbability) (hs : C.Supports q)
    (fallback : Fin m) :
    (fun u => (representativeConfiguration C head hh).selectedSupplyPoint q fallback u)
      =ᵐ[DyadicMass.uniformDemand]
        (fun u => C.location (head (q.selectedIndex u))) := by
  let D := representativeConfiguration C head hh
  have hsD : D.Supports q := hs
  have hleaf := D.selectedSupplyIndex_leaf_ae q hq hsD fallback
  filter_upwards [hleaf] with u hu
  change C.location (head (C.leaf (D.selectedSupplyIndex q fallback u))) = _
  change C.leaf (D.selectedSupplyIndex q fallback u) = q.selectedIndex u at hu
  rw [hu]

/-- The actual squared distance for every valid fixed per-cell representative
has the same count-state envelope. In particular this applies to list heads. -/
theorem representative_squaredCost_le_stateEnvelope
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (head : DyadicNode L → Fin m)
    (hh : ValidRepresentatives C head) (fallback : Fin m) :
    (∫ u in Icc (0 : ℝ) 1,
      (C.location (head ((Transport.stateDyadicMass a C.countState).selectedIndex u)) - u)^2) ≤
      Transport.stateSquaredCostEnvelope a C.countState := by
  let D := representativeConfiguration C head hh
  have hs : C.Supports (Transport.stateDyadicMass a C.countState) :=
    C.supports_of_deletionRule _ (Dynamics.deletionRule a ha hm)
      (Transport.stateDyadicMass_leafMass_eq_deletionRule a ha hm C.countState)
  have heq := representativeConfiguration_selectedPoint_ae C head hh
    (Transport.stateDyadicMass a C.countState)
    (Transport.stateDyadicMass_isProbability a ha hm C.countState) hs fallback
  have hcost := Transport.expectedActualSquaredDistance_le_stateEnvelope a ha hm D fallback
  rw [representativeConfiguration_countState] at hcost
  calc
    _ = Transport.expectedActualSquaredDistance D
          (Transport.stateDyadicMass a C.countState) fallback := by
      apply integral_congr_ae
      filter_upwards [heq] with u hu
      rw [hu]
    _ ≤ _ := hcost

/-- Replacing the selector by an almost everywhere equal strict selector does
not change its conditional expected cost. -/
theorem representative_strict_squaredCost_le_stateEnvelope
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (head : DyadicNode L → Fin m)
    (hh : ValidRepresentatives C head) (fallback : Fin m)
    (select : ℝ → DyadicNode L)
    (heq : select =ᵐ[DyadicMass.uniformDemand]
      (Transport.stateDyadicMass a C.countState).selectedIndex) :
    (∫ u in Icc (0 : ℝ) 1,
      (C.location (head (select u)) - u)^2) ≤
      Transport.stateSquaredCostEnvelope a C.countState := by
  calc
    _ = ∫ u in Icc (0 : ℝ) 1,
        (C.location (head ((Transport.stateDyadicMass a C.countState).selectedIndex u)) - u)^2 := by
      apply integral_congr_ae
      filter_upwards [heq] with u hu
      rw [hu]
    _ ≤ _ := representative_squaredCost_le_stateEnvelope a ha hm C head hh fallback

open ContinuousProcess ProbabilityTheory

/-- The deleted/arrived leaf pair for an arbitrary certified configuration. -/
def configuredLeafPairLaw (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) : FiniteLaw (DyadicNode L × DyadicNode L) :=
  ((Dynamics.stateDyadicMass a C.countState).selectedIndexLaw
    (Dynamics.stateDyadicMass_isProbability a ha hm C.countState)).product
      (FiniteLaw.uniform : FiniteLaw (DyadicNode L))

theorem configuredLeafPairLaw_map_move
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (C : SupplyConfiguration L m) :
    (configuredLeafPairLaw a ha hm C).map
      (fun p => InventoryState.move C.countState p.1 p.2) =
        (Dynamics.kernel a ha hm).rowLaw C.countState := by
  classical
  apply FiniteLaw.ext
  intro y
  rw [FiniteLaw.mass_map, FiniteKernel.rowLaw_mass]
  change (∑ p with InventoryState.move C.countState p.1 p.2 = y,
    (configuredLeafPairLaw a ha hm C).mass p) = Dynamics.kernel a ha hm C.countState y
  rw [← Dynamics.configured_transition_eq_kernel a ha hm C y]
  rw [Finset.sum_filter]
  conv_lhs => rw [Fintype.sum_prod_type]
  simp only [configuredLeafPairLaw, FiniteLaw.mass_product, FiniteLaw.mass_uniform]

/-- Any actual coordinate/list update whose count projection is the selected
leaf move has exactly the existing finite count-kernel row. -/
theorem map_count_step_noise
    {α : Type*} [MeasurableSpace α]
    (count : α → InventoryState (DyadicNode L) m) (hc : Measurable count)
    (step : Noise → α) (hs : Measurable step)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (C : SupplyConfiguration L m)
    (hmove : (count ∘ step) =ᵐ[noiseLaw]
      (fun z : Noise => InventoryState.move C.countState
        ((Dynamics.stateDyadicMass a C.countState).selectedIndex (z.1 : ℝ))
        (DyadicMass.uniformArrivalLeaf L (z.2 : ℝ)))) :
    Measure.map count (Measure.map step noiseLaw) =
      (Dynamics.kernel a ha hm).toKernel C.countState := by
  rw [Measure.map_map hc hs, Measure.map_congr hmove]
  let pairMap : Noise → DyadicNode L × DyadicNode L := fun z =>
    ((Dynamics.stateDyadicMass a C.countState).selectedIndex (z.1 : ℝ),
      DyadicMass.uniformArrivalLeaf L (z.2 : ℝ))
  let moveMap : DyadicNode L × DyadicNode L → InventoryState (DyadicNode L) m :=
    fun p => InventoryState.move C.countState p.1 p.2
  have hp : Measurable pairMap :=
    (((Dynamics.stateDyadicMass a C.countState).selectedIndex_measurable.comp
      (measurable_subtype_coe.comp measurable_fst)).prodMk
      ((DyadicMass.uniformArrivalMass L).selectedIndex_measurable.comp
        (measurable_subtype_coe.comp measurable_snd)))
  have hm' : Measurable moveMap := measurable_of_finite _
  change Measure.map (moveMap ∘ pairMap) noiseLaw = _
  rw [← Measure.map_map hm' hp]
  rw [show Measure.map pairMap noiseLaw = (configuredLeafPairLaw a ha hm C).toMeasure from
    map_noiseLeaves _ (Dynamics.stateDyadicMass_isProbability a ha hm C.countState)]
  rw [FiniteLaw.toMeasure_map (configuredLeafPairLaw a ha hm C) moveMap hm']
  rw [show (configuredLeafPairLaw a ha hm C).map moveMap =
      (Dynamics.kernel a ha hm).rowLaw C.countState from
    configuredLeafPairLaw_map_move a ha hm C]
  rfl

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationFull.lean <==
import TightBound.ImplementationBounds

open FD1D MeasureTheory
open scoped BigOperators

namespace TightBound.ImplementationTrajectory.Model

noncomputable section

open TightBound.ContinuousProcess

variable {α : Type*} [MeasurableSpace α] (D : Model α)
  (μ₀ : Measure α) [IsProbabilityMeasure μ₀]

abbrev FullPath (α : Type*) (m : ℕ) :=
  SpatialState m × (ℕ → ProcessState α)

def fullLaw (m : ℕ) : Measure (FullPath α m) :=
  (initialSpatialLaw m).prod (D.trajectoryLaw μ₀)

instance fullLaw_isProbabilityMeasure (m : ℕ) :
    IsProbabilityMeasure (D.fullLaw μ₀ m) := by
  unfold fullLaw
  infer_instance

def initialCost {m : ℕ} (s₀ d : SpatialState m) : ℝ :=
  ∑ j, |(d j:ℝ) - (s₀ j:ℝ)|

def initialSquaredCost {m : ℕ} (s₀ d : SpatialState m) : ℝ :=
  ∑ j, |(d j:ℝ) - (s₀ j:ℝ)|^2

theorem initialCost_nonneg {m : ℕ} (s₀ d : SpatialState m) :
    0 ≤ initialCost s₀ d := Finset.sum_nonneg fun _ _ => abs_nonneg _

theorem initialSquaredCost_nonneg {m : ℕ} (s₀ d : SpatialState m) :
    0 ≤ initialSquaredCost s₀ d := Finset.sum_nonneg fun _ _ => sq_nonneg _

theorem initialDistance_le_one {m : ℕ} (s₀ d : SpatialState m) (j : Fin m) :
    |(d j:ℝ) - (s₀ j:ℝ)| ≤ 1 :=
  abs_le.mpr ⟨by linarith [(d j).property.1, (s₀ j).property.2],
    by linarith [(d j).property.2, (s₀ j).property.1]⟩

theorem initialCost_le_card {m : ℕ} (s₀ d : SpatialState m) :
    initialCost s₀ d ≤ m := by
  simpa [initialCost] using
    (Finset.sum_le_sum (s := Finset.univ) fun j _ => initialDistance_le_one s₀ d j)

theorem initialSquaredCost_le_card {m : ℕ} (s₀ d : SpatialState m) :
    initialSquaredCost s₀ d ≤ m := by
  have hs := Finset.sum_le_sum (s := Finset.univ)
    (fun j _ => show |(d j:ℝ) - (s₀ j:ℝ)|^2 ≤ 1 by
      nlinarith [initialDistance_le_one s₀ d j, abs_nonneg ((d j:ℝ)-(s₀ j:ℝ))])
  simpa [initialSquaredCost] using hs

def averageDistance {m : ℕ} (s₀ : SpatialState m) (T : ℕ) (z : FullPath α m) : ℝ :=
  D.joinedAverage m T (initialCost s₀ z.1) z.2

def averageSquaredDistance {m : ℕ} (s₀ : SpatialState m)
    (T : ℕ) (z : FullPath α m) : ℝ :=
  D.joinedSquared m T (initialSquaredCost s₀ z.1) z.2

def rmsDistance {m : ℕ} (s₀ : SpatialState m) (T : ℕ) (z : FullPath α m) : ℝ :=
  Real.sqrt (D.averageSquaredDistance s₀ T z)

theorem averageDistance_measurable {m : ℕ} (s₀ : SpatialState m) (T : ℕ) :
    Measurable (D.averageDistance s₀ T) := by
  unfold averageDistance joinedAverage initialCost
  apply Measurable.div_const
  apply Measurable.add
  · exact Finset.measurable_sum _ fun j _ =>
      ((((measurable_pi_apply j).comp measurable_fst).subtype_val).sub measurable_const).abs
  · exact Finset.measurable_sum _ fun t _ =>
      D.measurable_cost.comp ((measurable_pi_apply t).comp measurable_snd)

theorem averageSquaredDistance_measurable {m : ℕ} (s₀ : SpatialState m) (T : ℕ) :
    Measurable (D.averageSquaredDistance s₀ T) := by
  unfold averageSquaredDistance joinedSquared initialSquaredCost
  apply Measurable.div_const
  apply Measurable.add
  · exact Finset.measurable_sum _ fun j _ =>
      (((((measurable_pi_apply j).comp measurable_fst).subtype_val).sub measurable_const).abs).pow_const 2
  · exact Finset.measurable_sum _ fun t _ =>
      (D.measurable_cost.comp ((measurable_pi_apply t).comp measurable_snd)).pow_const 2

theorem averageDistance_nonneg {m : ℕ} (s₀ : SpatialState m) (T : ℕ)
    (z : FullPath α m) : 0 ≤ D.averageDistance s₀ T z :=
  div_nonneg (add_nonneg (initialCost_nonneg s₀ z.1)
    (Finset.sum_nonneg fun t _ => D.cost_nonneg (z.2 t))) (by positivity)

theorem averageDistance_le_one {m T : ℕ} (s₀ : SpatialState m)
    (hT : m ≤ T) (hTp : 0 < T) (z : FullPath α m) :
    D.averageDistance s₀ T z ≤ 1 := by
  apply (div_le_one (show (0:ℝ) < T by exact_mod_cast hTp)).mpr
  have hi := initialCost_le_card s₀ z.1
  have hs := Finset.sum_le_sum (s := Finset.range (T-m))
    (fun t _ => D.cost_le_one (z.2 t))
  simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul, mul_one] at hs
  have he : (m:ℝ) + ((T-m:ℕ):ℝ) = T := by exact_mod_cast Nat.add_sub_of_le hT
  linarith

theorem averageSquaredDistance_nonneg {m : ℕ} (s₀ : SpatialState m) (T : ℕ)
    (z : FullPath α m) : 0 ≤ D.averageSquaredDistance s₀ T z :=
  D.joinedSquared_nonneg m T (initialSquaredCost_nonneg s₀ z.1) z.2

theorem averageSquaredDistance_le_one {m T : ℕ} (s₀ : SpatialState m)
    (hT : m ≤ T) (hTp : 0 < T) (z : FullPath α m) :
    D.averageSquaredDistance s₀ T z ≤ 1 :=
  D.joinedSquared_le_one hT hTp (initialSquaredCost_le_card s₀ z.1) z.2

theorem averageDistance_integrable {m T : ℕ} (s₀ : SpatialState m)
    (hT : m ≤ T) (hTp : 0 < T) :
    Integrable (D.averageDistance s₀ T) (D.fullLaw μ₀ m) := by
  apply Integrable.of_bound (D.averageDistance_measurable s₀ T).aestronglyMeasurable 1
  filter_upwards with z
  simpa only [Real.norm_eq_abs, abs_of_nonneg (D.averageDistance_nonneg s₀ T z)]
    using D.averageDistance_le_one s₀ hT hTp z

theorem rmsDistance_integrable {m T : ℕ} (s₀ : SpatialState m)
    (hT : m ≤ T) (hTp : 0 < T) :
    Integrable (D.rmsDistance s₀ T) (D.fullLaw μ₀ m) := by
  apply Integrable.of_bound (D.averageSquaredDistance_measurable s₀ T).sqrt.aestronglyMeasurable 1
  filter_upwards with z
  change |Real.sqrt (D.averageSquaredDistance s₀ T z)| ≤ 1
  rw [abs_of_nonneg (Real.sqrt_nonneg _)]
  exact Real.sqrt_le_one.mpr (D.averageSquaredDistance_le_one s₀ hT hTp z)

variable {m : ℕ}
  (hbound : ∀ T : ℕ, 0 < T →
    Real.sqrt ((∑ t ∈ Finset.range T, D.expectedSquaredCost μ₀ t) / (T:ℝ)) ≤
      refreshedCostBound m T)

include hbound

theorem expected_averageDistance_le_log {T : ℕ}
    (hm : 2 ≤ m) (s₀ : SpatialState m) (hT : m^2 ≤ T) :
    (∫ z, D.averageDistance s₀ T z ∂D.fullLaw μ₀ m) ≤
      universalConstant * Real.log (m:ℝ) / m := by
  have hi := D.averageDistance_integrable μ₀ s₀
    (show m ≤ T by nlinarith) (show 0 < T by nlinarith)
  change (∫ z, D.averageDistance s₀ T z ∂(initialSpatialLaw m).prod _) ≤ _
  rw [integral_prod _ hi]
  have hcond (d : SpatialState m) :
      (∫ path, D.averageDistance s₀ T (d,path) ∂D.trajectoryLaw μ₀) ≤
        universalConstant * Real.log (m:ℝ) / m :=
    D.expected_joinedAverage_le_log μ₀ hbound hm hT (initialCost_le_card s₀ d)
  have hs := integral_mono hi.integral_prod_left (integrable_const _) hcond
  simpa using hs

theorem expected_rmsDistance_le_log {T : ℕ}
    (hm : 2 ≤ m) (s₀ : SpatialState m) (hT : m^3 ≤ T) :
    (∫ z, D.rmsDistance s₀ T z ∂D.fullLaw μ₀ m) ≤
      universalConstant * Real.log (m:ℝ) / m := by
  have hi := D.rmsDistance_integrable μ₀ s₀
    (show m ≤ T by nlinarith [sq_nonneg (m:ℤ)])
    (show 0 < T by nlinarith [sq_nonneg (m:ℤ)])
  change (∫ z, D.rmsDistance s₀ T z ∂(initialSpatialLaw m).prod _) ≤ _
  rw [integral_prod _ hi]
  have hcond (d : SpatialState m) :
      (∫ path, D.rmsDistance s₀ T (d,path) ∂D.trajectoryLaw μ₀) ≤
        universalConstant * Real.log (m:ℝ) / m :=
    D.expected_joinedRMS_le_log μ₀ hbound hm hT
      (initialSquaredCost_nonneg s₀ d) (initialSquaredCost_le_card s₀ d)
  have hs := integral_mono hi.integral_prod_left (integrable_const _) hcond
  simpa using hs

end

end TightBound.ImplementationTrajectory.Model


==> anc/lean-formalization/proof/TightBound/ImplementationInitialization.lean <==
import TightBound.BoundaryConvention

open FD1D MeasureTheory

namespace TightBound.RightBoundary

noncomputable section

variable {L m : ℕ}

theorem leaf_cellMidpoint (i : DyadicNode L) :
    leaf L (Balanced.cellMidpoint i) = i := by
  apply (leaf_eq_iff_mem_cell L _ i).mpr
  change dyadicCellLeft i ≤ dyadicCellLeft i + dyadicCellWidth L / 2 ∧
    (dyadicCellLeft i + dyadicCellWidth L / 2 <
        dyadicCellLeft i + dyadicCellWidth L ∨ _)
  exact ⟨by linarith [dyadicCellWidth_pos L],
    Or.inl (by linarith [dyadicCellWidth_pos L])⟩

/-- The same midpoint realization has exactly the requested counts under the
paper's half-open convention, including at arbitrary dyadic depth. -/
theorem countState_countSpatialState (x : InventoryState (DyadicNode L) m) :
    (configuration L (Balanced.countSpatialState x)).countState = x := by
  have hleaf : (configuration L (Balanced.countSpatialState x)).leaf =
      (SupplyConfiguration.ofCountState x).leaf := by
    funext j
    exact leaf_cellMidpoint _
  calc
    _ = (SupplyConfiguration.ofCountState x).countState := by
      apply InventoryState.ext
      intro i
      simp only [SupplyConfiguration.countState, SupplyConfiguration.leafCount, hleaf]
    _ = x := SupplyConfiguration.ofCountState_countState x

theorem map_countState_balancedSpatialLaw
    (ν : FiniteLaw (InventoryState (DyadicNode L) m)) :
    Measure.map (fun s => (configuration L s).countState)
      (Balanced.spatialLaw ν) = ν.toMeasure := by
  rw [Balanced.spatialLaw, Measure.map_map (countState_measurable L)
    (measurable_of_finite _)]
  simp only [Function.comp_def, countState_countSpatialState, Measure.map_id']

/-- Equal counts stated directly in terms of the manuscript's half-open cells. -/
theorem countState_eq_equalInventory
    (hdiv : 2 ^ L ∣ m) (s : SpatialState m)
    (hcounts : ∀ i, count L s i = m / 2 ^ L) :
    (configuration L s).countState = FD1D.Balanced.inventory hdiv := by
  apply InventoryState.ext
  intro i
  rw [FD1D.Balanced.inventory_count]
  exact hcounts i

end

end TightBound.RightBoundary


==> anc/lean-formalization/proof/TightBound/ImplementationInvariants.lean <==
import TightBound.Implementation

open FD1D

namespace TightBound.Implementation.CountTree

noncomputable section

variable {α : Type*}

theorem itemsAt_popAt {L : ℕ} (t : CountTree α L) (i j : DyadicNode L) :
    ((t.popAt i).value.itemsAt j) =
      if j = i then (t.itemsAt j).tail else t.itemsAt j := by
  induction t with
  | leaf n xs =>
      have hj : j = i := Fin.ext (by have := j.isLt; have := i.isLt; simp at *)
      simp [popAt, itemsAt, hj]
  | @branch L n l r il ir =>
      obtain ⟨i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      obtain ⟨j, rfl⟩ := (dyadicLeafSumEquiv L).surjective j
      cases i <;> cases j <;> simp [popAt, itemsAt, il, ir]

theorem itemsAt_pushAt {L : ℕ} (a : α) (t : CountTree α L) (i j : DyadicNode L) :
    ((t.pushAt a i).value.itemsAt j) =
      if j = i then a :: t.itemsAt j else t.itemsAt j := by
  induction t with
  | leaf n xs =>
      have hj : j = i := Fin.ext (by have := j.isLt; have := i.isLt; simp at *)
      simp [pushAt, itemsAt, hj]
  | @branch L n l r il ir =>
      obtain ⟨i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      obtain ⟨j, rfl⟩ := (dyadicLeafSumEquiv L).surjective j
      cases i <;> cases j <;> simp [pushAt, itemsAt, il, ir]

theorem itemsAt_length_le_total {L : ℕ} (t : CountTree α L) (ht : t.Valid)
    (i : DyadicNode L) : (t.itemsAt i).length ≤ t.total := by
  rw [t.total_eq_size ht, ← t.sum_itemsAt_length]
  exact Finset.single_le_sum (f := fun i => (t.itemsAt i).length)
    (fun _ _ => Nat.zero_le _) (Finset.mem_univ i)

theorem total_pos_of_itemsAt_ne_nil {L : ℕ} (t : CountTree α L)
    (ht : t.Valid) (i : DyadicNode L) (hi : t.itemsAt i ≠ []) :
    0 < t.total := by
  have h := t.itemsAt_length_le_total ht i
  have hp := List.length_pos_iff.mpr hi
  omega

theorem popAt_valid {L : ℕ} (t : CountTree α L) (ht : t.Valid)
    (i : DyadicNode L) (hi : t.itemsAt i ≠ []) :
    (t.popAt i).value.Valid := by
  induction t with
  | leaf n xs =>
      simp only [Valid, popAt, List.length_tail] at ht ⊢
      omega
  | @branch L n l r il ir =>
      have hn := ht.1
      obtain ⟨i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      cases i with
      | inl i =>
          have hp := l.total_pos_of_itemsAt_ne_nil ht.2.1 i (by simpa using hi)
          have hv := il ht.2.1 i (by simpa using hi)
          simp only [popAt, Equiv.symm_apply_apply, Valid]
          exact ⟨by rw [popAt_total]; change n - 1 = l.total - 1 + r.total; omega,
            hv, ht.2.2⟩
      | inr i =>
          have hp := r.total_pos_of_itemsAt_ne_nil ht.2.2 i (by simpa using hi)
          have hv := ir ht.2.2 i (by simpa using hi)
          simp only [popAt, Equiv.symm_apply_apply, Valid]
          exact ⟨by rw [popAt_total]; change n - 1 = l.total + (r.total - 1); omega,
            ht.2.1, hv⟩

theorem pushAt_valid {L : ℕ} (a : α) (t : CountTree α L) (ht : t.Valid)
    (i : DyadicNode L) : (t.pushAt a i).value.Valid := by
  induction t with
  | leaf n xs => simp_all [Valid, pushAt]
  | @branch L n l r il ir =>
      have hn := ht.1
      obtain ⟨i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      cases i with
      | inl i =>
          simp only [pushAt, Equiv.symm_apply_apply, Valid]
          exact ⟨by rw [pushAt_total]; change n + 1 = l.total + 1 + r.total; omega,
            il ht.2.1 i, ht.2.2⟩
      | inr i =>
          simp only [pushAt, Equiv.symm_apply_apply, Valid]
          exact ⟨by rw [pushAt_total]; change n + 1 = l.total + (r.total + 1); omega,
            ht.2.1, ir ht.2.2 i⟩

theorem popAt_size {L : ℕ} (t : CountTree α L) (ht : t.Valid)
    (i : DyadicNode L) (hi : t.itemsAt i ≠ []) :
    (t.popAt i).value.size = t.size - 1 := by
  rw [← total_eq_size _ (t.popAt_valid ht i hi), popAt_total, total_eq_size _ ht]

theorem pushAt_size {L : ℕ} (a : α) (t : CountTree α L) (ht : t.Valid)
    (i : DyadicNode L) : (t.pushAt a i).value.size = t.size + 1 := by
  rw [← total_eq_size _ (t.pushAt_valid a ht i), pushAt_total, total_eq_size _ ht]

/-- Build caches from actual lists. This is an initialization operation, not
part of the per-period cost theorem. -/
def ofLists : (L : ℕ) → (DyadicNode L → List α) → CountTree α L
  | 0, f => .leaf (f 0).length (f 0)
  | L + 1, f =>
      let l := ofLists L (fun i => f (dyadicLeafSumEquiv L (.inl i)))
      let r := ofLists L (fun i => f (dyadicLeafSumEquiv L (.inr i)))
      .branch (l.total + r.total) l r

@[simp] theorem ofLists_itemsAt (L : ℕ) (f : DyadicNode L → List α)
    (i : DyadicNode L) : (ofLists L f).itemsAt i = f i := by
  induction L with
  | zero =>
      have hi : i = 0 := Fin.ext (by have := i.isLt; simp at *)
      simp [ofLists, itemsAt, hi]
  | succ L ih =>
      obtain ⟨i, rfl⟩ := (dyadicLeafSumEquiv L).surjective i
      cases i <;> simp [ofLists, ih]

theorem ofLists_valid (L : ℕ) (f : DyadicNode L → List α) :
    (ofLists L f).Valid := by
  induction L with
  | zero => rfl
  | succ L ih => exact ⟨rfl, ih _, ih _⟩

end

end TightBound.Implementation.CountTree


==> anc/lean-formalization/proof/TightBound/ImplementationKernel.lean <==
import TightBound.ImplementationMeasurable

open FD1D MeasureTheory ProbabilityTheory Set

namespace TightBound.Implementation.CertifiedState

noncomputable section

open TightBound.ContinuousProcess

variable {L m : ℕ}

theorem departure_ae_eq (s : CertifiedState L m) (a : ℝ) (hm : 0 < m) :
    (fun u : unitInterval => s.departure a u) =ᵐ[volume]
      (fun u : unitInterval => (Dynamics.stateDyadicMass a s.count).selectedIndex (u:ℝ)) := by
  have hn := (Set.countable_singleton (1 : unitInterval)).ae_notMem
    (volume : Measure unitInterval)
  have he := RightBoundary.selectedIndex_ae_eq_volume
    (Dynamics.stateDyadicMass a s.count)
  filter_upwards [hn, he] with u hu he
  have hne : (u:ℝ) ≠ 1 := by
    intro h
    apply hu
    exact Set.mem_singleton_iff.mpr (Subtype.ext h)
  have hlt : (u:ℝ) < 1 := lt_of_le_of_ne u.property.2 hne
  simpa only [departure, CountTree.select_value, s.massTree_eq a hm,
    effectiveDemand, if_pos hlt] using he

theorem map_departure_volume (s : CertifiedState L m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    Measure.map (s.departure a) volume =
      ((Dynamics.stateDyadicMass a s.count).selectedIndexLaw
        (Dynamics.stateDyadicMass_isProbability a ha hm s.count)).toMeasure := by
  rw [Measure.map_congr (s.departure_ae_eq a hm)]
  exact ContinuousProcess.map_selectedIndex_volume _ _

theorem map_count_step (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (s : CertifiedState L m) :
    Measure.map count
      (Measure.map (fun z => step a ha hm fallback (s,z)) noiseLaw) =
        (Dynamics.kernel a ha hm).toKernel s.count := by
  have hs : Measurable (fun z => step a ha hm fallback (s,z)) :=
    (measurable_step a ha hm fallback).comp (measurable_const.prodMk measurable_id)
  rw [Measure.map_map measurable_count hs]
  let pairMap : Noise → DyadicNode L × DyadicNode L :=
    fun z => (s.departure a z.1, RightBoundary.leaf L z.2)
  let moveMap : DyadicNode L × DyadicNode L → InventoryState (DyadicNode L) m :=
    fun p => InventoryState.move s.count p.1 p.2
  have hd : Measurable (s.departure a) :=
    (measurable_departure a).comp (measurable_const.prodMk measurable_id)
  have hp : Measurable pairMap :=
    (hd.comp measurable_fst).prodMk ((RightBoundary.leaf_measurable L).comp measurable_snd)
  have hmove : Measurable moveMap := measurable_of_finite _
  have heq : count ∘ (fun z => step a ha hm fallback (s,z)) = moveMap ∘ pairMap := by
    funext z
    exact step_count a ha hm fallback (s,z)
  rw [heq, ← Measure.map_map hmove hp]
  have hpair : Measure.map pairMap noiseLaw =
      (configuredLeafPairLaw a ha hm s.configuration).toMeasure := by
    rw [configuredLeafPairLaw, FiniteLaw.toMeasure_product, noiseLaw]
    change Measure.map pairMap (volume.prod volume) =
      ((Dynamics.stateDyadicMass a s.count).selectedIndexLaw
        (Dynamics.stateDyadicMass_isProbability a ha hm s.count)).toMeasure.prod
          FiniteLaw.uniform.toMeasure
    rw [← s.map_departure_volume a ha hm, ← RightBoundary.map_leaf_volume L]
    exact (Measure.map_prod_map volume volume hd (RightBoundary.leaf_measurable L)).symm
  rw [hpair, FiniteLaw.toMeasure_map _ moveMap hmove]
  rw [show (configuredLeafPairLaw a ha hm s.configuration).map moveMap =
      (Dynamics.kernel a ha hm).rowLaw s.count from
    configuredLeafPairLaw_map_move a ha hm s.configuration]
  rfl

theorem model_kernel_count (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) :
    (model (L := L) a ha hm fallback).spatialKernel.map count =
      (Dynamics.kernel a ha hm).toKernel.comap count measurable_count := by
  apply ImplementationTrajectory.Model.spatialKernel_map_of_rows
  intro s
  exact map_count_step a ha hm fallback s

end

end TightBound.Implementation.CertifiedState


==> anc/lean-formalization/proof/TightBound/ImplementationMeasurable.lean <==
import TightBound.ImplementationState
import TightBound.BoundaryImplementation

open FD1D MeasureTheory ProbabilityTheory Set

namespace TightBound.Implementation

noncomputable section

open ContinuousProcess

variable {L m : ℕ}

theorem effectiveDemand_measurable : Measurable effectiveDemand := by
  exact Measurable.ite (measurableSet_lt measurable_id measurable_const)
    measurable_id measurable_const

theorem effectiveDemand_ae_eq_volume :
    (fun u : unitInterval => effectiveDemand (u : ℝ)) =ᵐ[volume]
      (fun u : unitInterval => (u : ℝ)) := by
  filter_upwards [(volume : Measure unitInterval).ae_ne 1] with u hu
  have hne : (u : ℝ) ≠ 1 := fun h => hu (Subtype.ext h)
  have hlt : (u : ℝ) < 1 := lt_of_le_of_ne u.property.2 hne
  exact if_pos hlt

namespace CertifiedState

theorem measurable_initialState (L : ℕ) :
    Measurable (initialState L : SpatialState m → CertifiedState L m) := by
  apply Measurable.subtype_mk
  have htree :
      Measurable (fun labels : Fin m → DyadicNode L =>
        CountTree.ofLists L
          (fun i => (List.finRange m).reverse.filter (fun j => labels j = i))) :=
    measurable_of_finite _
  exact (htree.comp (RightBoundary.leaves_measurable L)).prodMk
    (measurable_id.prodMk (RightBoundary.leaves_measurable L))

private theorem measurable_treeSelected (a : ℝ) :
    Measurable (fun p : CountTree (Fin m) L × unitInterval =>
      (p.1.select a 1 1 (effectiveDemand (p.2 : ℝ))).value) := by
  apply measurable_from_prod_countable_right
  intro t
  simp only [CountTree.select_value]
  exact (RightBoundary.selectedIndex_measurable (t.massTree a 1 1)).comp
    (effectiveDemand_measurable.comp measurable_subtype_coe)

theorem measurable_departure (a : ℝ) :
    Measurable (fun p : CertifiedState L m × unitInterval =>
      (p.1.val.1.select a 1 1 (effectiveDemand (p.2 : ℝ))).value) :=
  (measurable_treeSelected a).comp
    ((measurable_tree.comp measurable_fst).prodMk measurable_snd)

theorem measurable_selected (a : ℝ) (fallback : Fin m) :
    Measurable (fun p : CertifiedState L m × unitInterval =>
      (Implementation.selected a p.1.raw fallback (p.2 : ℝ)).value) := by
  have hhead : Measurable
      (fun p : CountTree (Fin m) L × DyadicNode L =>
        (p.1.itemsAt p.2).head?.getD fallback) :=
    measurable_of_countable _
  convert hhead.comp
    ((measurable_tree.comp measurable_fst).prodMk (measurable_departure a)) using 1
  funext p
  simp [Implementation.selected, raw, CountTree.peek_value]

/-- Variable-coordinate updates are measurable, including their selected index. -/
private theorem measurable_update_variable
    {β γ : Type*} [MeasurableSpace β] [MeasurableSpace γ]
    (f : β → Fin m → γ) (j : β → Fin m) (v : β → γ)
    (hf : Measurable f) (hj : Measurable j) (hv : Measurable v) :
    Measurable (fun x => Function.update (f x) (j x) (v x)) := by
  apply measurable_pi_lambda
  intro k
  have hset : MeasurableSet {x | k = j x} :=
    measurableSet_eq_fun measurable_const hj
  simp_rw [Function.update_apply]
  apply Measurable.ite hset hv
  exact (measurable_pi_apply k).comp hf

/-- Moving a valid list head is measurable in state, both leaf indices, and replenishment. -/
theorem measurable_replaceHead
    {β : Type*} [MeasurableSpace β]
    (s : β → CertifiedState L m) (d b : β → DyadicNode L)
    (v : β → unitInterval) (fallback : Fin m)
    (hs : Measurable s) (hd : Measurable d) (hb : Measurable b) (hv : Measurable v)
    (hoccupied : ∀ x, ∃ j, (s x).configuration.leaf j = d x)
    (hcell : ∀ x, (v x : ℝ) ∈ RightBoundary.cell (b x)) :
    Measurable (fun x => (s x).replaceHead fallback (d x) (b x) (v x)
      (hoccupied x) (hcell x)) := by
  have ht : Measurable (fun x => (s x).val.1) := measurable_tree.comp hs
  have hh : Measurable (fun x => (s x).head fallback (d x)) :=
    (measurable_of_countable
      (fun p : CountTree (Fin m) L × DyadicNode L =>
        (p.1.itemsAt p.2).head?.getD fallback)).comp (ht.prodMk hd)
  have htree : Measurable (fun x =>
      (((s x).val.1.popAt (d x)).value.pushAt ((s x).head fallback (d x)) (b x)).value) :=
    (measurable_of_countable
      (fun p : CountTree (Fin m) L × DyadicNode L × Fin m × DyadicNode L =>
        ((p.1.popAt p.2.1).value.pushAt p.2.2.1 p.2.2.2).value)).comp
      (ht.prodMk (hd.prodMk (hh.prodMk hb)))
  have hlocations := measurable_update_variable
    (fun x => (s x).val.2.1) (fun x => (s x).head fallback (d x)) v
    (measurable_locations.comp hs) hh hv
  have hleaves := measurable_update_variable
    (fun x => (s x).val.2.2) (fun x => (s x).head fallback (d x)) b
    (measurable_leaves.comp hs) hh hb
  apply Measurable.subtype_mk
  exact htree.prodMk (hlocations.prodMk hleaves)

theorem measurable_step (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m) :
    Measurable (step (L := L) a ha hm fallback) := by
  unfold step
  apply measurable_replaceHead
  · exact measurable_fst
  · exact (measurable_departure a).comp
      (measurable_fst.prodMk (measurable_fst.comp measurable_snd))
  · simpa only [arrival_value, Function.comp_def] using
      (RightBoundary.leaf_measurable L).comp (measurable_snd.comp measurable_snd)
  · exact measurable_snd.comp measurable_snd

/-- The implementation's actual distance to the selected list head. -/
def actualCost (a : ℝ) (fallback : Fin m)
    (p : CertifiedState L m × Noise) : ℝ :=
  Implementation.cost a p.1.raw fallback (p.2.1 : ℝ)

theorem measurable_actualCost (a : ℝ) (fallback : Fin m) :
    Measurable (actualCost (L := L) a fallback) := by
  have hlabel : Measurable (fun p : CertifiedState L m × Noise =>
      (Implementation.selected a p.1.raw fallback (p.2.1 : ℝ)).value) :=
    (measurable_selected a fallback).comp
      (measurable_fst.prodMk (measurable_fst.comp measurable_snd))
  have heval : Measurable
      (fun p : (Fin m) × SpatialState m => (p.2 p.1 : ℝ)) := by
    apply measurable_from_prod_countable_right
    intro j
    exact measurable_subtype_coe.comp (measurable_pi_apply j)
  exact ((heval.comp (hlabel.prodMk
    (measurable_locations.comp measurable_fst))).sub
      (measurable_subtype_coe.comp (measurable_fst.comp measurable_snd))).abs

theorem actualCost_nonneg (a : ℝ) (fallback : Fin m)
    (p : CertifiedState L m × Noise) : 0 ≤ actualCost a fallback p :=
  abs_nonneg _

theorem actualCost_le_one (a : ℝ) (fallback : Fin m)
    (p : CertifiedState L m × Noise) : actualCost a fallback p ≤ 1 := by
  let j := (Implementation.selected a p.1.raw fallback (p.2.1 : ℝ)).value
  change |(p.1.val.2.1 j : ℝ) - (p.2.1 : ℝ)| ≤ 1
  have hx := (p.1.val.2.1 j).property
  have hu := p.2.1.property
  apply abs_le.mpr
  constructor <;> linarith [hx.1, hx.2, hu.1, hu.2]

/-- The exact charged tree/list implementation as a measurable physical matching model. -/
def model (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m) :
    ImplementationTrajectory.Model (CertifiedState L m) where
  step := step a ha hm fallback
  measurable_step := measurable_step a ha hm fallback
  cost := actualCost a fallback
  measurable_cost := measurable_actualCost a fallback
  cost_nonneg := actualCost_nonneg a fallback
  cost_le_one := actualCost_le_one a fallback

/-- The refreshed implementation starts with the actual iid supply array. -/
def initialLaw (L m : ℕ) : Measure (CertifiedState L m) :=
  Measure.map (initialState L) (initialSpatialLaw m)

instance initialLaw_isProbabilityMeasure (L m : ℕ) :
    IsProbabilityMeasure (initialLaw L m) :=
  Measure.isProbabilityMeasure_map (measurable_initialState L).aemeasurable

theorem map_count_initialLaw (L m : ℕ) :
    Measure.map count (initialLaw L m) = (refreshedLaw L m).toMeasure := by
  rw [initialLaw, Measure.map_map measurable_count (measurable_initialState L)]
  change Measure.map (fun s : SpatialState m => (RightBoundary.configuration L s).countState)
    (initialSpatialLaw m) = _
  exact RightBoundary.map_countState_initialSpatialLaw L m

end CertifiedState

end

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationMemory.lean <==
import TightBound.ImplementationRefresh

open FD1D

namespace TightBound.Implementation

noncomputable section

namespace CountTree

variable {α : Type*}

/-- Space for the evaluator's continuation frames and scalar registers.
At each depth we reserve twelve words: the fixed dyadic offset stored by
setup, both child/parent pointers, return address and branch tag, cached
count, and the scalar/address temporaries. Exactly one word of this
twelve-word allowance at every depth belongs to the precomputed offset
table; the remaining eleven cover the frame and temporary registers.
The traversals in a period run sequentially, so only one such stack is live.
This deliberately also charges frames that a tail-call implementation can
eliminate. -/
def frameWords : {L : ℕ} → CountTree α L → ℕ
  | _, .leaf _ _ => 12
  | _, .branch _ l r => 12 + max l.frameWords r.frameWords

theorem frameWords_eq {L : ℕ} (t : CountTree α L) :
    t.frameWords = 12 * (L + 1) := by
  induction t with
  | leaf => rfl
  | branch n l r il ir =>
      simp only [frameWords, il, ir, max_self]
      omega

theorem depth_le_leaves (L : ℕ) : L + 1 ≤ 2 ^ L := by
  induction L with
  | zero => norm_num
  | succ L ih =>
      rw [pow_succ]
      have hp := Nat.two_pow_pos L
      omega

end CountTree

/-- A conservative peak live-storage account for one actual period. It even
retains the old tree and the intermediate popped tree alongside the final
tree; an in-place implementation can recycle these records. Ghost proofs,
certification labels and the mathematical probability law are not stored by
the raw program. -/
def stepPeakWords {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m)
    (u v : ℝ) : ℕ :=
  let d := (s.tree.select a 1 1 (effectiveDemand u)).value
  let removed := (s.tree.popAt d).value
  storage s + (m + removed.words) + storage (step a s fallback u v).value +
    s.tree.frameWords

theorem step_size {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m)
    (u v : ℝ) (ht : s.tree.Valid) (hs : s.tree.size = m)
    (hne : s.tree.itemsAt (s.tree.select a 1 1 (effectiveDemand u)).value ≠ []) :
    (step a s fallback u v).value.tree.size = m := by
  have hpos := s.tree.total_pos_of_itemsAt_ne_nil ht _ hne
  have hvalid := s.tree.popAt_valid ht _ hne
  simp only [step]
  rw [CountTree.pushAt_size _ _ hvalid, CountTree.popAt_size _ ht _ hne]
  rw [s.tree.total_eq_size ht] at hpos
  omega

theorem step_valid {L m : ℕ} (a : ℝ) (s : State L m) (fallback : Fin m)
    (u v : ℝ) (ht : s.tree.Valid)
    (hne : s.tree.itemsAt (s.tree.select a 1 1 (effectiveDemand u)).value ≠ []) :
    (step a s fallback u v).value.tree.Valid := by
  exact CountTree.pushAt_valid _ _ (s.tree.popAt_valid ht _ hne) _

theorem parameterized_stepPeakWords {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (fallback : Fin m) (u v : ℝ)
    (ht : s.tree.Valid) (hs : s.tree.size = m)
    (hne : s.tree.itemsAt
      (s.tree.select (parameterA m) 1 1 (effectiveDemand u)).value ≠ []) :
    stepPeakWords (parameterA m) s fallback u v ≤ 69 * m := by
  have hold := parameterized_storage hm s hs
  have hnew := parameterized_storage hm (step (parameterA m) s fallback u v).value
    (step_size _ s fallback u v ht hs hne)
  have hpop := CountTree.popAt_size s.tree ht
    (s.tree.select (parameterA m) 1 1 (effectiveDemand u)).value hne
  have hw := CountTree.words_bound
    (s.tree.popAt (s.tree.select (parameterA m) 1 1 (effectiveDemand u)).value).value
  have hn := leafCount_lt_two_mul hm
  rw [leafCount] at hn
  rw [pow_succ] at hw
  have hf := CountTree.depth_le_leaves (treeDepth m)
  unfold stepPeakWords
  rw [CountTree.frameWords_eq]
  dsimp
  omega

/-- During refresh there are at most `m` inserted labels. Both source and
destination representations and the insertion traversal stack are counted. -/
def refreshPeakWords {L m : ℕ} (s : State L m) (j : Fin m) (v : ℝ) : ℕ :=
  storage s + storage (refreshInsert s j v).value + s.tree.frameWords

theorem parameterized_storage_le {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (hs : s.tree.size ≤ m) :
    storage s ≤ 15 * m := by
  have hw := s.tree.words_bound
  have hn := leafCount_lt_two_mul hm
  rw [leafCount] at hn
  rw [pow_succ] at hw
  unfold storage
  omega

theorem parameterized_refreshPeakWords {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (j : Fin m) (v : ℝ)
    (ht : s.tree.Valid) (hs : s.tree.size < m) :
    refreshPeakWords s j v ≤ 54 * m := by
  have hold := parameterized_storage_le hm s (Nat.le_of_lt hs)
  have hsize : (refreshInsert s j v).value.tree.size ≤ m := by
    change (s.tree.pushAt j (arrival (treeDepth m) 1 v).value).value.size ≤ m
    rw [CountTree.pushAt_size _ _ ht]
    omega
  have hnew := parameterized_storage_le hm (refreshInsert s j v).value hsize
  have hn := leafCount_lt_two_mul hm
  rw [leafCount] at hn
  have hf := CountTree.depth_le_leaves (treeDepth m)
  unfold refreshPeakWords
  rw [CountTree.frameWords_eq]
  omega

/-- Before the first arrival the old supply slots are present, while the
tree's lists are empty. Each period inserts its new supply immediately. -/
def refreshStart (L : ℕ) {m : ℕ} (s₀ : Fin m → ℝ) : State L m :=
  ⟨CountTree.ofLists L (fun _ => []), s₀⟩

theorem refresh_prefix_original_location {L m : ℕ} (s₀ : Fin m → ℝ)
    (v : Fin m → unitInterval) (k : ℕ) (hk : k < m) :
    (refreshRun (refreshStart L s₀) v ((List.finRange m).take k)).location
      ⟨k, hk⟩ = s₀ ⟨k, hk⟩ := by
  exact refreshRun_prefix_location (refreshStart L s₀) v k ⟨k, hk⟩ le_rfl

theorem refresh_prefix_matching_cost {L m : ℕ} (s₀ : Fin m → ℝ)
    (v : Fin m → unitInterval) (k : ℕ) (hk : k < m) (u : ℝ) :
    refreshMatchingCost
      (refreshRun (refreshStart L s₀) v ((List.finRange m).take k)) ⟨k, hk⟩ u =
      |u - s₀ ⟨k, hk⟩| := by
  simp only [refreshMatchingCost, refresh_prefix_original_location]

theorem refreshRun_valid {L m : ℕ} (s₀ : Fin m → ℝ)
    (v : Fin m → unitInterval) (xs : List (Fin m)) :
    (refreshRun (refreshStart L s₀) v xs).tree.Valid := by
  rw [refreshRun_tree]
  exact CountTree.insertLabels_valid _ _ (CountTree.ofLists_valid _ _) _

theorem refreshRun_size {L m : ℕ} (s₀ : Fin m → ℝ)
    (v : Fin m → unitInterval) (xs : List (Fin m)) :
    (refreshRun (refreshStart L s₀) v xs).tree.size = xs.length := by
  rw [refreshRun_tree]
  change (CountTree.insertLabels _ (CountTree.ofLists L (fun _ => [])) xs).size = _
  rw [CountTree.insertLabels_size _ _ (CountTree.ofLists_valid _ _)]
  have hempty : (CountTree.ofLists L (fun _ => ([] : List (Fin m)))).size = 0 := by
    rw [← CountTree.sum_itemsAt_length]
    simp
  simpa [refreshStart, hempty]

/-- Resource bound at each actual first-phase insertion, including its
already-stored earlier replenishments and traversal workspace. -/
theorem refresh_prefix_resources {m : ℕ} (hm : 2 ≤ m)
    (s₀ : Fin m → ℝ) (v : Fin m → unitInterval) (k : ℕ) (hk : k < m) :
    let s := refreshRun (refreshStart (treeDepth m) s₀) v ((List.finRange m).take k)
    let j : Fin m := ⟨k, hk⟩
    ((refreshInsert s j (v j)).work : ℝ) ≤
        (180 / Real.log 2) * Real.log (m : ℝ) ∧
      refreshPeakWords s j (v j) ≤ 54 * m := by
  dsimp
  constructor
  · exact parameterized_refreshInsert_work hm _ _ _
  · apply parameterized_refreshPeakWords hm _ _ _
      (refreshRun_valid _ _ _)
    rw [refreshRun_size]
    simp only [List.length_take, List.length_finRange]
    omega

end

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationPolicy.lean <==
import TightBound.ImplementationKernel
import TightBound.ImplementationReward
import TightBound.ImplementationInitialization
import TightBound.ImplementationFull
import TightBound.ImplementationMemory

open FD1D MeasureTheory ProbabilityTheory
open scoped BigOperators

namespace TightBound.Implementation.CertifiedState

noncomputable section

variable {L m : ℕ}

/-- The physical initialization law stores precisely the given supply vector,
with its supplies organized into the manuscript's half-open leaf lists. -/
def lawFrom (μ₀ : Measure (SpatialState m)) : Measure (CertifiedState L m) :=
  Measure.map (initialState L) μ₀

instance lawFrom_isProbabilityMeasure
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀] :
    IsProbabilityMeasure (lawFrom (L := L) μ₀) :=
  Measure.isProbabilityMeasure_map (measurable_initialState L).aemeasurable

theorem map_count_lawFrom (μ₀ : Measure (SpatialState m)) :
    Measure.map count (lawFrom (L := L) μ₀) =
      Measure.map (fun s => (RightBoundary.configuration L s).countState) μ₀ := by
  rw [lawFrom, Measure.map_map measurable_count (measurable_initialState L)]
  rfl

theorem expectedSquaredCost_le
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ₀ : Measure.map (fun s => (RightBoundary.configuration L s).countState) μ₀ =
      ν₀.toMeasure)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m) (t : ℕ) :
    (model a ha hm fallback).expectedSquaredCost (lawFrom (L := L) μ₀) t ≤
      ((Dynamics.kernel a ha hm).iterate t ν₀).expect
        (Transport.stateSquaredCostEnvelope a) := by
  apply ImplementationTrajectory.Model.expectedSquaredCost_le_envelope
    _ count measurable_count (Dynamics.kernel a ha hm)
    (model_kernel_count a ha hm fallback) _ ν₀
  · exact (map_count_lawFrom μ₀).trans hμ₀
  · exact fun s => noise_squaredCost_le_stateEnvelope a ha hm fallback s

/-- The list-head implementation inherits the sharp refreshed count estimate. -/
theorem refreshed_average_squared_le {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      (model (L := treeDepth m) (parameterA m : ℝ) (parameterA_cast_pos hm)
        (by omega) (SupplyConfiguration.canonicalFallback (by omega))).expectedSquaredCost
        (initialLaw (treeDepth m) m) t) / (T:ℝ)) ≤ refreshedCostBound m T := by
  apply le_trans (Real.sqrt_le_sqrt ?_)
    (refreshed_average_rms_squaredCostEnvelope_le hm hT)
  apply div_le_div_of_nonneg_right _ (by positivity)
  apply Finset.sum_le_sum
  intro t _
  simpa only [initialLaw, lawFrom, refreshedIterate, parameterizedKernel,
    parameterizedSquaredCostEnvelope] using
    expectedSquaredCost_le
      (ContinuousProcess.initialSpatialLaw m) (refreshedLaw (treeDepth m) m)
      (RightBoundary.map_countState_initialSpatialLaw _ _) (parameterA m : ℝ)
      (parameterA_cast_pos hm) (by omega) (SupplyConfiguration.canonicalFallback (by omega)) t

/-- One initial spatial law works at every horizon for the actual list-head policy. -/
theorem balanced_average_squared_le {m T : ℕ} (hm : 2 ≤ m) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      (model (L := treeDepth m) (parameterA m : ℝ) (parameterA_cast_pos hm)
        (by omega) (SupplyConfiguration.canonicalFallback (by omega))).expectedSquaredCost
        (lawFrom (Balanced.initialLaw m)) t) / (T:ℝ)) ≤
      1/(m:ℝ) + Real.sqrt (5/3) * (parameterA m:ℝ)/m := by
  apply le_trans (Real.sqrt_le_sqrt ?_)
    (Balanced.parameterizedLaw_average_rms_squaredCostEnvelope_le hm hT)
  apply div_le_div_of_nonneg_right _ (by positivity)
  apply Finset.sum_le_sum
  intro t _
  simpa only [parameterizedKernel, parameterizedSquaredCostEnvelope] using
    expectedSquaredCost_le
      (Balanced.initialLaw m) (Balanced.parameterizedLaw m)
      (RightBoundary.map_countState_balancedSpatialLaw (Balanced.parameterizedLaw m))
      (parameterA m : ℝ) (parameterA_cast_pos hm) (by omega)
      (SupplyConfiguration.canonicalFallback (by omega)) t

/-- Equal counts in the paper's cells suffice for every positive horizon,
including deterministic initial supplies on dyadic boundaries. -/
theorem equal_counts_average_expected_squared_cost_le
    (hdiv : 2^L ∣ m) (s₀ : SpatialState m)
    (hcounts : ∀ i, RightBoundary.count L s₀ i = m / 2^L)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48*(L:ℝ))
    (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      (model a ha hm (SupplyConfiguration.canonicalFallback hm)).expectedSquaredCost
        (lawFrom (L := L) (Measure.dirac s₀)) t) / (T:ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5/3)*a/(m:ℝ) := by
  apply le_trans (Real.sqrt_le_sqrt ?_)
    (Balanced.equal_counts_average_rms_squaredCostEnvelope_le hdiv a ha hm haL T hT)
  apply div_le_div_of_nonneg_right _ (by positivity)
  apply Finset.sum_le_sum
  intro t _
  apply expectedSquaredCost_le (Measure.dirac s₀) (FD1D.Balanced.law hdiv)
  rw [Measure.map_dirac' (RightBoundary.countState_measurable L),
    RightBoundary.countState_eq_equalInventory hdiv s₀ hcounts]
  exact (ContinuousProcess.toMeasure_dirac (FD1D.Balanced.inventory hdiv)).symm

/-- The charged sequence of first-period insertions produces the exact state
used to initialize the stochastic main phase; there is no final rebuild. -/
theorem refreshRun_eq_initialState (s₀ v : SpatialState m) :
    refreshRun
      ⟨CountTree.ofLists L (fun _ => []), fun j => (s₀ j:ℝ)⟩
      v (List.finRange m) = (initialState L v).raw := by
  exact congrArg₂ State.mk (refreshRun_all_tree _ _) (refreshRun_all_location _ _)

theorem parameterized_peak_memory {m : ℕ} (hm : 2 ≤ m)
    (s : CertifiedState (treeDepth m) m) (u v : unitInterval) :
    stepPeakWords (parameterA m) s.raw (SupplyConfiguration.canonicalFallback (by omega))
      (u:ℝ) (v:ℝ) ≤ 69*m := by
  apply parameterized_stepPeakWords hm s.raw _ (u:ℝ) (v:ℝ)
    s.property.cache_valid s.tree_size
  have h := s.departure_occupied (parameterA m:ℝ) (parameterA_cast_pos hm)
    (by omega) u
  obtain ⟨j,hj⟩ := h
  exact List.ne_nil_of_mem ((s.property.list_mem _ j).mpr hj)

end

end TightBound.Implementation.CertifiedState


==> anc/lean-formalization/proof/TightBound/ImplementationRefinement.lean <==
import TightBound.ImplementationInvariants

open FD1D

namespace TightBound.Implementation.CountTree

noncomputable section

variable {α : Type*} {L m : ℕ}

/-- Global leaf addressed by an offset below a node. -/
def leafAddress {d k L : ℕ} (h : d + k = L) (v : DyadicNode d)
    (i : DyadicNode k) : DyadicNode L :=
  ⟨v.val * 2 ^ k + i.val, by
    rw [← h, pow_add]
    calc
      v.val * 2 ^ k + i.val < (v.val + 1) * 2 ^ k := by
        have hi := i.isLt
        rw [Nat.add_mul, one_mul]
        omega
      _ ≤ 2 ^ d * 2 ^ k := Nat.mul_le_mul_right _ v.isLt⟩

theorem leafAddress_left {d k L : ℕ} (h : d + (k + 1) = L)
    (v : DyadicNode d) (i : DyadicNode k) :
    leafAddress (by omega : (d + 1) + k = L) (leftChild v) i =
      leafAddress h v (dyadicLeafSumEquiv k (.inl i)) := by
  apply Fin.ext
  simp [leafAddress, pow_succ]
  ring

theorem leafAddress_right {d k L : ℕ} (h : d + (k + 1) = L)
    (v : DyadicNode d) (i : DyadicNode k) :
    leafAddress (by omega : (d + 1) + k = L) (rightChild v) i =
      leafAddress h v (dyadicLeafSumEquiv k (.inr i)) := by
  apply Fin.ext
  simp [leafAddress, pow_succ]
  ring

/-- A valid cache is exactly the aggregate of its actual leaf lists. -/
theorem cache_eq_aggregate
    (x : InventoryState (DyadicNode L) m) {k : ℕ} (t : CountTree α k)
    (ht : t.Valid) {d : ℕ} (h : d + k = L) (v : DyadicNode d)
    (hl : ∀ i, (t.itemsAt i).length = x.1 (leafAddress h v i)) :
    t.total = (Dynamics.aggregatedInventory x).count d v := by
  induction t generalizing d with
  | leaf n xs =>
      have hd : d = L := by omega
      subst d
      have hi := hl 0
      have he : leafAddress h v (0 : DyadicNode 0) = v := by
        apply Fin.ext
        simp [leafAddress]
      rw [he] at hi
      simpa only [total, Dynamics.aggregatedInventory_leaf_count] using ht.trans hi
  | @branch k n l r il ir =>
      have hleft : ∀ i, (l.itemsAt i).length =
          x.1 (leafAddress (by omega : (d + 1) + k = L) (leftChild v) i) := by
        intro i
        rw [leafAddress_left h]
        simpa using hl (dyadicLeafSumEquiv k (.inl i))
      have hright : ∀ i, (r.itemsAt i).length =
          x.1 (leafAddress (by omega : (d + 1) + k = L) (rightChild v) i) := by
        intro i
        rw [leafAddress_right h]
        simpa using hl (dyadicLeafSumEquiv k (.inr i))
      change n = _
      rw [(Dynamics.aggregatedInventory x).count_children d (by omega) v, ht.1,
        il ht.2.1 (by omega) (leftChild v) hleft,
        ir ht.2.2 (by omega) (rightChild v) hright]

/-- The cached-count implementation constructs the mathematical harmonic
deletion masses, not a separately stipulated probability tree. -/
theorem massTree_eq_stateDyadicMassAt
    (a : ℝ) (x : InventoryState (DyadicNode L) m) {k : ℕ}
    (t : CountTree α k) (ht : t.Valid) {d : ℕ} (h : d + k = L)
    (v : DyadicNode d)
    (hl : ∀ i, (t.itemsAt i).length = x.1 (leafAddress h v i)) :
    t.massTree a (nodeMass d v) (Dynamics.deletionLabel a x d v) =
      Transport.stateDyadicMassAt a x d k v := by
  induction t generalizing d with
  | leaf n xs => rfl
  | @branch k n l r il ir =>
      have hleft : ∀ i, (l.itemsAt i).length =
          x.1 (leafAddress (by omega : (d + 1) + k = L) (leftChild v) i) := by
        intro i
        rw [leafAddress_left h]
        simpa using hl (dyadicLeafSumEquiv k (.inl i))
      have hright : ∀ i, (r.itemsAt i).length =
          x.1 (leafAddress (by omega : (d + 1) + k = L) (rightChild v) i) := by
        intro i
        rw [leafAddress_right h]
        simpa using hl (dyadicLeafSumEquiv k (.inr i))
      have hcl := cache_eq_aggregate x l ht.2.1 (by omega) (leftChild v) hleft
      have hcr := cache_eq_aggregate x r ht.2.2 (by omega) (rightChild v) hright
      have hml : Local.massLeft a (nodeMass d v)
          (Dynamics.deletionLabel a x d v) l.total r.total =
          Dynamics.deletionLabel a x (d + 1) (leftChild v) := by
        rw [hcl, hcr]
        exact (TreePolicy.deletionMass_leftChild _ a d v).symm
      have hmr : Dynamics.deletionLabel a x d v -
          Local.massLeft a (nodeMass d v)
            (Dynamics.deletionLabel a x d v) l.total r.total =
          Dynamics.deletionLabel a x (d + 1) (rightChild v) := by
        rw [hcl, hcr]
        exact (TreePolicy.deletionMass_rightChild _ a d v).symm
      rw [hml] at hmr
      simp only [massTree, Transport.stateDyadicMassAt_succ, hml, hmr]
      congr 1
      · simpa only [nodeMass_leftChild] using il ht.2.1 (by omega) (leftChild v) hleft
      · simpa only [nodeMass_rightChild] using ir ht.2.2 (by omega) (rightChild v) hright

theorem massTree_eq_stateDyadicMass
    (a : ℝ) (x : InventoryState (DyadicNode L) m) (hm : 0 < m)
    (t : CountTree α L) (ht : t.Valid)
    (hl : ∀ i, (t.itemsAt i).length = x.1 i) :
    t.massTree a 1 1 = Dynamics.stateDyadicMass a x := by
  have h := massTree_eq_stateDyadicMassAt a x t ht (by omega : 0 + L = L)
    dyadicRoot (by
      intro i
      have he : leafAddress (by omega : 0 + L = L) dyadicRoot i = i := by
        apply Fin.ext
        simp [leafAddress, dyadicRoot]
      rw [he]
      exact hl i)
  simpa [Transport.stateDyadicMass, Dynamics.stateDyadicMass,
    Dynamics.deletionLabel, TreePolicy.deletionMass_root _ a hm] using h

end

end TightBound.Implementation.CountTree


==> anc/lean-formalization/proof/TightBound/ImplementationRefresh.lean <==
import TightBound.ImplementationInvariants
import TightBound.BoundaryImplementation

open FD1D

namespace TightBound.Implementation

noncomputable section

namespace CountTree

variable {α : Type*}

theorem ext_valid {L : ℕ} (t u : CountTree α L) (ht : t.Valid) (hu : u.Valid)
    (h : ∀ i, t.itemsAt i = u.itemsAt i) : t = u := by
  induction t with
  | leaf n xs =>
      cases u with
      | leaf k ys =>
          have hxy := h 0
          simp only [itemsAt] at hxy
          subst ys
          have hnk : n = k := ht.trans hu.symm
          exact congrArg (fun a => CountTree.leaf a xs) hnk
  | @branch L n l r il ir =>
      cases u with
      | branch k s t =>
          have hl : l = s := il s ht.2.1 hu.2.1
            (fun i => by simpa using h (dyadicLeafSumEquiv L (.inl i)))
          have hr : r = t := ir t ht.2.2 hu.2.2
            (fun i => by simpa using h (dyadicLeafSumEquiv L (.inr i)))
          subst s
          subst t
          have hnk : n = k := ht.1.trans hu.1.symm
          subst k
          rfl

def insertLabels {L : ℕ} (leaf : α → DyadicNode L) (t : CountTree α L)
    (xs : List α) : CountTree α L :=
  xs.foldl (fun t a => (t.pushAt a (leaf a)).value) t

theorem insertLabels_itemsAt {L : ℕ} (leaf : α → DyadicNode L)
    (t : CountTree α L) (xs : List α) (i : DyadicNode L) :
    (insertLabels leaf t xs).itemsAt i =
      xs.reverse.filter (fun a => leaf a = i) ++ t.itemsAt i := by
  induction xs generalizing t with
  | nil => rfl
  | cons a xs ih =>
      simp only [insertLabels, List.foldl_cons] at *
      rw [ih, itemsAt_pushAt]
      by_cases ha : leaf a = i
      · simp [List.reverse_cons, ha, eq_comm, List.filter_append, List.append_assoc]
      · simp [List.reverse_cons, ha, Ne.symm ha, List.filter_append]

theorem insertLabels_valid {L : ℕ} (leaf : α → DyadicNode L)
    (t : CountTree α L) (ht : t.Valid) (xs : List α) :
    (insertLabels leaf t xs).Valid := by
  induction xs generalizing t with
  | nil => exact ht
  | cons a xs ih =>
      exact ih _ (t.pushAt_valid a ht (leaf a))

theorem insertLabels_size {L : ℕ} (leaf : α → DyadicNode L)
    (t : CountTree α L) (ht : t.Valid) (xs : List α) :
    (insertLabels leaf t xs).size = t.size + xs.length := by
  induction xs generalizing t with
  | nil => simp [insertLabels]
  | cons a xs ih =>
      change (insertLabels leaf (t.pushAt a (leaf a)).value xs).size = _
      rw [ih _ (t.pushAt_valid a ht (leaf a)), pushAt_size a t ht]
      simp [List.length_cons]
      omega

theorem insertLabels_empty {L : ℕ} (leaf : α → DyadicNode L) (xs : List α) :
    insertLabels leaf (ofLists L (fun _ => [])) xs =
      ofLists L (fun i => xs.reverse.filter (fun a => leaf a = i)) := by
  apply ext_valid _ _ (insertLabels_valid leaf _ (ofLists_valid _ _) xs)
    (ofLists_valid _ _)
  intro i
  simp [insertLabels_itemsAt]

end CountTree

/-- During the first `m` periods, original slot `j` is matched and replaced.
Only replenished labels are in the tree. Insertion is done immediately,
so period `m` never performs an uncharged tree rebuild. The two additional
RAM operations read the old coordinate for matching and overwrite that slot
with the new coordinate. Evaluating the external distance reward is not
required to make the matching decision. -/
def refreshInsert {L m : ℕ} (s : State L m) (j : Fin m) (v : ℝ) : Run (State L m) :=
  let b := arrival L 1 v
  let inserted := s.tree.pushAt j b.value
  ⟨⟨inserted.value, Function.update s.location j v⟩, b.work + inserted.work + 2⟩

theorem refreshInsert_work {L m : ℕ} (s : State L m) (j : Fin m) (v : ℝ) :
    (refreshInsert s j v).work ≤ 16 * L + 10 := by
  have h := arrival_work L 1 v
  simp only [refreshInsert, CountTree.pushAt_work]
  omega

theorem refreshInsert_tree {L m : ℕ} (s : State L m) (j : Fin m) (v : unitInterval) :
    (refreshInsert s j v).value.tree =
      (s.tree.pushAt j (RightBoundary.leaf L v)).value := by
  simp [refreshInsert, arrival_value]

theorem refreshInsert_location {L m : ℕ} (s : State L m) (j : Fin m) (v : ℝ) :
    (refreshInsert s j v).value.location = Function.update s.location j v := rfl

/-- The actual refresh execution, in the order of the supplied label list. -/
def refreshRun {L m : ℕ} (s : State L m) (v : Fin m → unitInterval)
    (xs : List (Fin m)) : State L m :=
  xs.foldl (fun s j => (refreshInsert s j (v j)).value) s

theorem refreshRun_tree {L m : ℕ} (s : State L m) (v : Fin m → unitInterval)
    (xs : List (Fin m)) :
    (refreshRun s v xs).tree =
      CountTree.insertLabels (fun j => RightBoundary.leaf L (v j)) s.tree xs := by
  induction xs generalizing s with
  | nil => rfl
  | cons j xs ih =>
      change (refreshRun (refreshInsert s j (v j)).value v xs).tree = _
      rw [ih, refreshInsert_tree]
      rfl

theorem refreshRun_location {L m : ℕ} (s : State L m) (v : Fin m → unitInterval)
    (xs : List (Fin m)) (j : Fin m) :
    (refreshRun s v xs).location j =
      if j ∈ xs then (v j : ℝ) else s.location j := by
  induction xs generalizing s with
  | nil => simp [refreshRun]
  | cons k xs ih =>
      change (refreshRun (refreshInsert s k (v k)).value v xs).location j = _
      rw [ih, refreshInsert_location]
      by_cases hj : j ∈ xs
      · simp [hj]
      · by_cases hjk : j = k
        · subst k; simp [hj]
        · simp [hj, hjk, Function.update_of_ne hjk]

theorem refreshRun_location_of_not_mem {L m : ℕ} (s : State L m)
    (v : Fin m → unitInterval) (xs : List (Fin m)) (j : Fin m)
    (hj : j ∉ xs) :
    (refreshRun s v xs).location j = s.location j := by
  simp [refreshRun_location, hj]

/-- A prefix of the fixed refresh order has touched only smaller labels. -/
theorem refreshRun_prefix_location {L m : ℕ} (s : State L m)
    (v : Fin m → unitInterval) (k : ℕ) (j : Fin m) (hj : k ≤ j.val) :
    (refreshRun s v ((List.finRange m).take k)).location j = s.location j := by
  apply refreshRun_location_of_not_mem
  rw [List.mem_take_iff_idxOf_lt (List.mem_finRange j)]
  simpa using Nat.not_lt.mpr hj

/-- The coordinate read for the current matching is still the original
coordinate: the current label has not been overwritten by earlier periods. -/
theorem refreshRun_before_label {L m : ℕ} (s : State L m)
    (v : Fin m → unitInterval) (j : Fin m) :
    (refreshRun s v ((List.finRange m).take j.val)).location j = s.location j :=
  refreshRun_prefix_location s v j.val j le_rfl

/-- Actual matching distance during a refresh period, before the selected
slot is overwritten by the independent replenishment. -/
def refreshMatchingCost {L m : ℕ} (s : State L m) (j : Fin m) (u : ℝ) : ℝ :=
  |u - s.location j|

theorem refreshMatchingCost_before_label {L m : ℕ} (s : State L m)
    (v : Fin m → unitInterval) (j : Fin m) (u : ℝ) :
    refreshMatchingCost (refreshRun s v ((List.finRange m).take j.val)) j u =
      |u - s.location j| := by
  simp only [refreshMatchingCost, refreshRun_before_label]

theorem refreshMatchingCost_sum {L m : ℕ} (s : State L m)
    (v : Fin m → unitInterval) (demand : Fin m → ℝ) :
    (∑ j, refreshMatchingCost
      (refreshRun s v ((List.finRange m).take j.val)) j (demand j)) =
      ∑ j, |demand j - s.location j| := by
  apply Finset.sum_congr rfl
  intro j _
  exact refreshMatchingCost_before_label s v j (demand j)

theorem refreshRun_all_location {L m : ℕ} (s : State L m) (v : Fin m → unitInterval) :
    (refreshRun s v (List.finRange m)).location = fun j => (v j : ℝ) := by
  funext j
  simp [refreshRun_location]

theorem refreshRun_all_tree {L m : ℕ} (s₀ : Fin m → ℝ)
    (v : Fin m → unitInterval) :
    (refreshRun ⟨CountTree.ofLists L (fun _ => []), s₀⟩ v (List.finRange m)).tree =
      CountTree.ofLists L (fun i =>
        (List.finRange m).reverse.filter (fun j => RightBoundary.leaf L (v j) = i)) := by
  rw [refreshRun_tree, CountTree.insertLabels_empty]

theorem parameterized_refreshInsert_work {m : ℕ} (hm : 2 ≤ m)
    (s : State (treeDepth m) m) (j : Fin m) (v : ℝ) :
    ((refreshInsert s j v).work : ℝ) ≤
      (180 / Real.log 2) * Real.log (m : ℝ) := by
  have hwork := refreshInsert_work s j v
  have hbudget := hierarchicalOperationCount_cast_le_log hm
  have hnat : (refreshInsert s j v).work ≤ 3 * hierarchicalOperationCount m := by
    unfold hierarchicalOperationCount
    omega
  have hr : ((refreshInsert s j v).work : ℝ) ≤
      3 * (hierarchicalOperationCount m : ℝ) := by exact_mod_cast hnat
  have he : (180 / Real.log 2) * Real.log (m : ℝ) =
      3 * ((60 / Real.log 2) * Real.log (m : ℝ)) := by ring
  rw [he]
  nlinarith

end

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationReward.lean <==
import TightBound.ImplementationMeasurable

open FD1D MeasureTheory ProbabilityTheory Set

noncomputable section

namespace TightBound.Implementation.CertifiedState

open ContinuousProcess

variable {L m : ℕ}

/-- The actual stored list head is the representative of the deletion leaf.
The strict and non-strict mass selectors differ only on null demand cuts. -/
theorem selected_label_ae (a : ℝ) (hm : 0 < m) (fallback : Fin m)
    (s : CertifiedState L m) :
    (fun u : unitInterval => (Implementation.selected a s.raw fallback (u : ℝ)).value)
      =ᵐ[volume] (fun u : unitInterval =>
        s.head fallback ((Dynamics.stateDyadicMass a s.count).selectedIndex (u : ℝ))) := by
  filter_upwards [effectiveDemand_ae_volume,
    RightBoundary.selectedIndex_ae_eq_volume (Dynamics.stateDyadicMass a s.count)]
      with u hu hsel
  simp only [Implementation.selected, CountTree.peek_value, raw]
  rw [CountTree.select_value, s.massTree_eq a hm, hu, hsel]
  rfl

/-- Conditional squared cost of the same charged, strict-descent/list-head
implementation has the finite-state envelope used in the energy analysis. -/
theorem noise_squaredCost_le_stateEnvelope
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (s : CertifiedState L m) :
    (∫ z : Noise, (model a ha hm fallback).cost (s, z) ^ 2 ∂noiseLaw) ≤
      Transport.stateSquaredCostEnvelope a s.count := by
  let q := Dynamics.stateDyadicMass a s.count
  let f : ℝ → ℝ := fun u =>
    (s.configuration.location (s.head fallback (q.selectedIndex u)) - u)^2
  have hf : Measurable f :=
    (((measurable_of_finite (fun i : DyadicNode L =>
      s.configuration.location (s.head fallback i))).comp
        q.selectedIndex_measurable).sub measurable_id).pow_const 2
  have hreal : (∫ u : ℝ, f u ∂DyadicMass.uniformDemand) =
      ∫ u : unitInterval, f (u : ℝ) ∂volume := by
    rw [← map_coe_volume]
    exact integral_map measurable_subtype_coe.aemeasurable hf.aestronglyMeasurable
  have hlabel := selected_label_ae a hm fallback s
  have hlabelNoise : ∀ᵐ z : Noise ∂noiseLaw,
      (Implementation.selected a s.raw fallback (z.1 : ℝ)).value =
        s.head fallback (q.selectedIndex (z.1 : ℝ)) :=
    Measure.quasiMeasurePreserving_fst.ae hlabel
  have hcost : (fun z : Noise => (model a ha hm fallback).cost (s, z)^2)
      =ᵐ[noiseLaw] (fun z : Noise => f (z.1 : ℝ)) := by
    filter_upwards [hlabelNoise] with z hz
    simp only [model, actualCost, Implementation.cost, sq_abs]
    rw [hz]
    rfl
  calc
    _ = ∫ z : Noise, f (z.1 : ℝ) ∂noiseLaw := integral_congr_ae hcost
    _ = ∫ u : unitInterval, f (u : ℝ) ∂volume := by
      simpa [noiseLaw, Measure.real] using
        (integral_fun_fst (μ := (volume : Measure unitInterval))
          (ν := (volume : Measure unitInterval)) (fun u : unitInterval => f (u : ℝ)))
    _ = ∫ u : ℝ, f u ∂DyadicMass.uniformDemand := hreal.symm
    _ ≤ _ := representative_squaredCost_le_stateEnvelope a ha hm
      s.configuration (s.head fallback) (s.head_valid fallback) fallback

end TightBound.Implementation.CertifiedState


==> anc/lean-formalization/proof/TightBound/ImplementationState.lean <==
import TightBound.ImplementationRefinement
import TightBound.BoundaryImplementation
import TightBound.ImplementationCost
import TightBound.BoundaryConvention
import TightBound.ImplementationTrajectory

open FD1D MeasureTheory ProbabilityTheory Set

noncomputable section

namespace TightBound.Implementation

variable {L m : ℕ}

instance countableCountTree {α : Type*} [Countable α] (L : ℕ) :
    Countable (CountTree α L) := by
  induction L with
  | zero =>
      let encode : CountTree α 0 → ℕ × List α := fun t =>
        match t with | .leaf n xs => (n, xs)
      apply Function.Injective.countable (f := encode)
      intro a b h
      cases a
      cases b
      simpa [encode] using h
  | succ L ih =>
      let encode : CountTree α (L+1) → ℕ × CountTree α L × CountTree α L := fun t =>
        match t with | .branch n l r => (n, l, r)
      apply Function.Injective.countable (f := encode)
      intro a b h
      cases a
      cases b
      simpa [encode] using h

instance measurableSpaceCountTree {α : Type*} (L : ℕ) :
    MeasurableSpace (CountTree α L) := ⊤

instance measurableSingletonCountTree {α : Type*} (L : ℕ) :
    MeasurableSingletonClass (CountTree α L) := ⟨fun _ => MeasurableSpace.measurableSet_top⟩

abbrev StateData (L m : ℕ) :=
  CountTree (Fin m) L × SpatialState m × (Fin m → DyadicNode L)

/-- The stored lists partition live labels, contain no duplicates, and agree
with the exact half-open spatial cell assignment. -/
structure StateInvariant (d : StateData L m) : Prop where
  cache_valid : d.1.Valid
  list_nodup : ∀ i, (d.1.itemsAt i).Nodup
  list_mem : ∀ i j, j ∈ d.1.itemsAt i ↔ d.2.2 j = i
  cell_mem : ∀ j, (d.2.1 j : ℝ) ∈ RightBoundary.cell (d.2.2 j)

abbrev CertifiedState (L m : ℕ) := {d : StateData L m // StateInvariant d}

namespace CertifiedState

def raw (s : CertifiedState L m) : State L m :=
  ⟨s.val.1, fun j => (s.val.2.1 j : ℝ)⟩

def configuration (s : CertifiedState L m) : SupplyConfiguration L m where
  location j := s.val.2.1 j
  leaf := s.val.2.2
  location_mem_unit j := (s.val.2.1 j).property
  location_mem_cell j := RightBoundary.cell_subset_dyadicCell _ (s.property.cell_mem j)

def count (s : CertifiedState L m) : InventoryState (DyadicNode L) m :=
  s.configuration.countState

def head (s : CertifiedState L m) (fallback : Fin m) (i : DyadicNode L) : Fin m :=
  (s.val.1.itemsAt i).head?.getD fallback

theorem head_valid (s : CertifiedState L m) (fallback : Fin m) :
    ValidRepresentatives s.configuration (s.head fallback) := by
  intro i hi
  obtain ⟨j, hj⟩ := hi
  have hmem : j ∈ s.val.1.itemsAt i := (s.property.list_mem i j).mpr hj
  apply (s.property.list_mem i _).mp
  unfold head
  cases hs : s.val.1.itemsAt i with
  | nil => simp [hs] at hmem
  | cons b bs => simp

theorem list_length (s : CertifiedState L m) (i : DyadicNode L) :
    (s.val.1.itemsAt i).length = s.count.val i := by
  classical
  change _ = (Finset.univ.filter fun j => s.val.2.2 j = i).card
  rw [← List.toFinset_card_of_nodup (s.property.list_nodup i)]
  congr 1
  ext j
  simp only [List.mem_toFinset, Finset.mem_filter, Finset.mem_univ, true_and]
  exact s.property.list_mem i j

theorem tree_size (s : CertifiedState L m) : s.val.1.size = m := by
  rw [← CountTree.sum_itemsAt_length]
  simp_rw [s.list_length]
  exact s.count.property

theorem tree_total (s : CertifiedState L m) : s.val.1.total = m := by
  rw [s.val.1.total_eq_size s.property.cache_valid, s.tree_size]

theorem measurable_tree : Measurable (fun s : CertifiedState L m => s.val.1) :=
  measurable_fst.comp measurable_subtype_coe

theorem measurable_locations : Measurable (fun s : CertifiedState L m => s.val.2.1) :=
  (measurable_fst.comp measurable_snd).comp measurable_subtype_coe

theorem measurable_leaves : Measurable (fun s : CertifiedState L m => s.val.2.2) :=
  (measurable_snd.comp measurable_snd).comp measurable_subtype_coe

theorem measurable_count : Measurable (count : CertifiedState L m → _) := by
  let f : (Fin m → DyadicNode L) → InventoryState (DyadicNode L) m := assignmentState
  have hf : Measurable f := measurable_of_finite _
  convert hf.comp measurable_leaves using 1
  funext s
  apply InventoryState.ext
  intro i
  rfl


def poppedTree (s : CertifiedState L m) (d : DyadicNode L) : CountTree (Fin m) L :=
  (s.val.1.popAt d).value

theorem popped_nodup (s : CertifiedState L m) (d i : DyadicNode L) :
    ((s.poppedTree d).itemsAt i).Nodup := by
  rw [poppedTree, CountTree.itemsAt_popAt]
  split_ifs
  · exact (s.property.list_nodup i).tail
  · exact s.property.list_nodup i

theorem popped_mem (s : CertifiedState L m) (fallback : Fin m)
    (d : DyadicNode L) (hd : ∃ j, s.configuration.leaf j = d)
    (i : DyadicNode L) (k : Fin m) :
    k ∈ (s.poppedTree d).itemsAt i ↔
      s.val.2.2 k = i ∧ k ≠ s.head fallback d := by
  have hhead : s.val.2.2 (s.head fallback d) = d := s.head_valid fallback d hd
  rw [poppedTree, CountTree.itemsAt_popAt]
  by_cases hi : i = d
  · subst i
    rw [if_pos rfl]
    have hmem := (s.property.list_mem d (s.head fallback d)).mpr hhead
    have hnodup := s.property.list_nodup d
    have hiff := s.property.list_mem d k
    cases hs : s.val.1.itemsAt d with
    | nil => simp [hs] at hmem
    | cons b bs =>
        have hsel : s.head fallback d = b := by simp [head, hs]
        rw [hsel]
        simp only [hs, List.nodup_cons] at hnodup
        simp only [hs, List.mem_cons] at hiff
        simp only [List.tail_cons]
        constructor
        · intro hk
          refine ⟨hiff.mp (Or.inr hk), ?_⟩
          intro h
          exact hnodup.1 (h ▸ hk)
        · rintro ⟨hk, hne⟩
          rcases hiff.mpr hk with hk | hk
          · exact False.elim (hne hk)
          · exact hk
  · rw [if_neg hi, s.property.list_mem]
    constructor
    · intro hk
      refine ⟨hk, ?_⟩
      intro h
      subst k
      exact hi (hk.symm.trans hhead)
    · exact And.left

/-- Move an occupied list head into another leaf, overwriting that very label's
coordinate. This helper is the physical update used by the executable step. -/
def replaceHead (s : CertifiedState L m) (fallback : Fin m)
    (d b : DyadicNode L) (v : unitInterval)
    (hd : ∃ j, s.configuration.leaf j = d)
    (hv : (v : ℝ) ∈ RightBoundary.cell b) : CertifiedState L m := by
  let j := s.head fallback d
  let t := (s.poppedTree d).pushAt j b
  refine ⟨(t.value, Function.update s.val.2.1 j v,
    Function.update s.val.2.2 j b), ?_⟩
  refine ⟨?_, ?_, ?_, ?_⟩
  · apply CountTree.pushAt_valid
    apply CountTree.popAt_valid _ s.property.cache_valid
    have hj : j ∈ s.val.1.itemsAt d :=
      (s.property.list_mem d j).mpr (s.head_valid fallback d hd)
    exact List.ne_nil_of_mem hj
  · intro i
    change ((s.poppedTree d).pushAt j b).value.itemsAt i |>.Nodup
    rw [CountTree.itemsAt_pushAt]
    split_ifs
    · apply List.nodup_cons.mpr
      refine ⟨?_, s.popped_nodup d i⟩
      intro hj
      have h := (s.popped_mem fallback d hd i j).mp hj
      exact h.2 rfl
    · exact s.popped_nodup d i
  · intro i k
    change k ∈ ((s.poppedTree d).pushAt j b).value.itemsAt i ↔
      Function.update s.val.2.2 j b k = i
    rw [CountTree.itemsAt_pushAt]
    by_cases hkj : k = j
    · subst k
      rw [Function.update_self]
      by_cases hib : i = b
      · simp [hib]
      · rw [if_neg hib, s.popped_mem fallback d hd]
        simp only [j, ne_eq, not_true_eq_false, and_false, false_iff]
        exact Ne.symm hib
    · rw [Function.update_of_ne hkj]
      by_cases hib : i = b
      · rw [if_pos hib, List.mem_cons, s.popped_mem fallback d hd]
        simp [hkj, j] at *
      · rw [if_neg hib, s.popped_mem fallback d hd]
        simp [j, hkj]
  · intro k
    change (Function.update s.val.2.1 j v k : ℝ) ∈
      RightBoundary.cell (Function.update s.val.2.2 j b k)
    by_cases hk : k = j
    · subst k
      simp only [Function.update_self]
      exact hv
    · rw [Function.update_of_ne hk, Function.update_of_ne hk]
      exact s.property.cell_mem k

@[simp] theorem replaceHead_tree (s : CertifiedState L m) (fallback : Fin m)
    (d b : DyadicNode L) (v : unitInterval)
    (hd : ∃ j, s.configuration.leaf j = d) (hv : (v : ℝ) ∈ RightBoundary.cell b) :
    (s.replaceHead fallback d b v hd hv).val.1 =
      ((s.val.1.popAt d).value.pushAt (s.head fallback d) b).value := rfl

@[simp] theorem replaceHead_locations (s : CertifiedState L m) (fallback : Fin m)
    (d b : DyadicNode L) (v : unitInterval)
    (hd : ∃ j, s.configuration.leaf j = d) (hv : (v : ℝ) ∈ RightBoundary.cell b) :
    (s.replaceHead fallback d b v hd hv).val.2.1 =
      Function.update s.val.2.1 (s.head fallback d) v := rfl

@[simp] theorem replaceHead_leaves (s : CertifiedState L m) (fallback : Fin m)
    (d b : DyadicNode L) (v : unitInterval)
    (hd : ∃ j, s.configuration.leaf j = d) (hv : (v : ℝ) ∈ RightBoundary.cell b) :
    (s.replaceHead fallback d b v hd hv).val.2.2 =
      Function.update s.val.2.2 (s.head fallback d) b := rfl

theorem replaceHead_count (s : CertifiedState L m) (fallback : Fin m)
    (d b : DyadicNode L) (v : unitInterval)
    (hd : ∃ j, s.configuration.leaf j = d) (hv : (v : ℝ) ∈ RightBoundary.cell b) :
    (s.replaceHead fallback d b v hd hv).count = InventoryState.move s.count d b := by
  have hmem : s.head fallback d ∈ s.val.1.itemsAt d :=
    (s.property.list_mem d _).mpr (s.head_valid fallback d hd)
  have hpos : 0 < s.count.val d := by
    rw [← s.list_length]
    exact List.length_pos_iff.mpr (List.ne_nil_of_mem hmem)
  apply InventoryState.ext
  intro i
  rw [InventoryState.move_apply_of_pos s.count hpos]
  rw [← (s.replaceHead fallback d b v hd hv).list_length]
  rw [replaceHead_tree, CountTree.itemsAt_pushAt]
  by_cases hib : i = b <;> by_cases hid : i = d
  · simp only [if_pos hib, List.length_cons, CountTree.itemsAt_popAt, if_pos hid,
      List.length_tail, s.list_length]
    subst i
    subst b
    omega
  · simp only [if_pos hib, List.length_cons, CountTree.itemsAt_popAt, if_neg hid,
      s.list_length]
    omega
  · simp only [if_neg hib, CountTree.itemsAt_popAt, if_pos hid, List.length_tail,
      s.list_length]
    omega
  · simp only [if_neg hib, CountTree.itemsAt_popAt, if_neg hid, s.list_length]
    omega

/-- Initialize the lists in decreasing label order, retaining all given
supply coordinates and the manuscript's exact half-open cell assignment. -/
def initialState (L : ℕ) (s : SpatialState m) : CertifiedState L m := by
  let labels : Fin m → DyadicNode L := fun j => RightBoundary.leaf L (s j)
  let lists := fun i => (List.finRange m).reverse.filter (fun j => labels j = i)
  refine ⟨(CountTree.ofLists L lists, s, labels), ?_⟩
  refine ⟨CountTree.ofLists_valid L lists, ?_, ?_, ?_⟩
  · intro i
    rw [CountTree.ofLists_itemsAt]
    exact (List.nodup_reverse.mpr (List.nodup_finRange m)).filter _
  · intro i j
    simp [CountTree.ofLists_itemsAt, lists]
  · intro j
    exact (RightBoundary.leaf_eq_iff_mem_cell L (s j) _).mp rfl

@[simp] theorem initialize_locations (L : ℕ) (s : SpatialState m) :
    (initialState L s).val.2.1 = s := rfl

@[simp] theorem initialize_count (L : ℕ) (s : SpatialState m) :
    (initialState L s).count = (RightBoundary.configuration L s).countState := rfl


theorem massTree_eq (s : CertifiedState L m) (a : ℝ) (hm : 0 < m) :
    s.val.1.massTree a 1 1 = Dynamics.stateDyadicMass a s.count :=
  CountTree.massTree_eq_stateDyadicMass a s.count hm s.val.1
    s.property.cache_valid s.list_length

def departure (s : CertifiedState L m) (a : ℝ) (u : unitInterval) : DyadicNode L :=
  (s.val.1.select a 1 1 (effectiveDemand (u : ℝ))).value

theorem departure_occupied (s : CertifiedState L m) (a : ℝ) (ha : 0 < a)
    (hm : 0 < m) (u : unitInterval) :
    ∃ j, s.configuration.leaf j = s.departure a u := by
  have hq := Dynamics.stateDyadicMass_isProbability a ha hm s.count
  have hs : s.configuration.Supports (Dynamics.stateDyadicMass a s.count) :=
    s.configuration.supports_of_deletionRule _ (Dynamics.deletionRule a ha hm)
      (Dynamics.stateDyadicMass_leafMass_eq_deletionRule a ha hm s.count)
  apply hs
  rw [departure, CountTree.select_value, s.massTree_eq a hm]
  apply RightBoundary.selectedIndex_leafMass_pos
  · unfold effectiveDemand
    split_ifs <;> first | exact u.property.1 | norm_num
  · rw [hq.total_eq_one]
    unfold effectiveDemand
    split_ifs with hu <;> first | exact hu | norm_num

/-- The certified physical step runs exactly the charged tree/list algorithm. -/
def step (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) : CertifiedState L m :=
  p.1.replaceHead fallback (p.1.departure a p.2.1)
    (arrival L 1 (p.2.2 : ℝ)).value p.2.2
    (p.1.departure_occupied a ha hm p.2.1)
    (by rw [arrival_value]; exact (RightBoundary.leaf_eq_iff_mem_cell L p.2.2 _).mp rfl)

private theorem raw_ext {x y : State L m}
    (ht : x.tree = y.tree) (hl : x.location = y.location) : x = y := by
  cases x
  cases y
  simp_all

@[simp] theorem step_raw (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) :
    (step a ha hm fallback p).raw =
      (Implementation.step a p.1.raw fallback (p.2.1 : ℝ) (p.2.2 : ℝ)).value := by
  apply raw_ext
  · simp [step, raw, Implementation.step, head, departure, CountTree.peek_value]
  · funext j
    simp only [step, raw, Implementation.step, head, departure, CountTree.peek_value,
      replaceHead_locations]
    exact Function.apply_update (fun _ (x : unitInterval) => (x : ℝ)) _ _ _ _

@[simp] theorem step_tree (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) :
    (step a ha hm fallback p).val.1 =
      (Implementation.step a p.1.raw fallback (p.2.1 : ℝ) (p.2.2 : ℝ)).value.tree := by
  exact congrArg State.tree (step_raw a ha hm fallback p)

@[simp] theorem step_locations (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) :
    (step a ha hm fallback p).val.2.1 = Function.update p.1.val.2.1
      (Implementation.selected a p.1.raw fallback (p.2.1 : ℝ)).value p.2.2 := by
  simp [step, Implementation.selected, head, departure, raw, CountTree.peek_value]

@[simp] theorem step_leaves (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) :
    (step a ha hm fallback p).val.2.2 = Function.update p.1.val.2.2
      (Implementation.selected a p.1.raw fallback (p.2.1 : ℝ)).value
        (RightBoundary.leaf L p.2.2) := by
  simp [step, Implementation.selected, head, departure, raw, CountTree.peek_value, arrival_value]

theorem step_count (a : ℝ) (ha : 0 < a) (hm : 0 < m) (fallback : Fin m)
    (p : CertifiedState L m × ContinuousProcess.Noise) :
    (step a ha hm fallback p).count = InventoryState.move p.1.count
      (p.1.departure a p.2.1) (RightBoundary.leaf L p.2.2) := by
  rw [step, replaceHead_count, arrival_value]

end CertifiedState

end TightBound.Implementation


==> anc/lean-formalization/proof/TightBound/ImplementationTrajectory.lean <==
import TightBound.InitialProcess
import TightBound.CostBounds
import TightBound.ProbabilityBounds
import TightBound.Arithmetic

open FD1D MeasureTheory ProbabilityTheory
open scoped BigOperators

namespace TightBound.ImplementationTrajectory

noncomputable section

open TightBound.ContinuousProcess

variable {α : Type*} [MeasurableSpace α]

/-- A physical inventory transition driven by the current independent demand
and replenishment. The cost is an actual bounded matching-distance observable. -/
structure Model (α : Type*) [MeasurableSpace α] where
  step : α × Noise → α
  measurable_step : Measurable step
  cost : α × Noise → ℝ
  measurable_cost : Measurable cost
  cost_nonneg : ∀ p, 0 ≤ cost p
  cost_le_one : ∀ p, cost p ≤ 1

namespace Model

variable (D : Model α)

def spatialKernel : Kernel α α :=
  (Kernel.id ×ₖ Kernel.const α noiseLaw).map D.step

instance spatialKernel_isMarkovKernel : IsMarkovKernel D.spatialKernel := by
  exact Kernel.IsMarkovKernel.map _ D.measurable_step

theorem spatialKernel_apply (s : α) :
    D.spatialKernel s = Measure.map (fun z => D.step (s,z)) noiseLaw := by
  rw [spatialKernel, Kernel.map_apply _ D.measurable_step,
    Kernel.prod_apply, Kernel.id_apply, Kernel.const_apply, Measure.dirac_prod,
    Measure.map_map D.measurable_step measurable_prodMk_left]
  rfl

def spatialLaw (μ₀ : Measure α) (t : ℕ) : Measure α :=
  TrajectoryBridge.iterateLaw D.spatialKernel μ₀ t

instance spatialLaw_isProbabilityMeasure
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) :
    IsProbabilityMeasure (D.spatialLaw μ₀ t) := by
  induction t with
  | zero => exact inferInstanceAs (IsProbabilityMeasure μ₀)
  | succ t ih =>
    change IsProbabilityMeasure (D.spatialKernel ∘ₘ D.spatialLaw μ₀ t)
    infer_instance

abbrev ProcessState (α : Type*) := α × Noise

def advance (p : ProcessState α × Noise) : ProcessState α :=
  (D.step p.1, p.2)

theorem measurable_advance : Measurable D.advance :=
  (D.measurable_step.comp measurable_fst).prodMk measurable_snd

def processKernel : Kernel (ProcessState α) (ProcessState α) :=
  (Kernel.id ×ₖ Kernel.const (ProcessState α) noiseLaw).map D.advance

instance processKernel_isMarkovKernel : IsMarkovKernel D.processKernel :=
  Kernel.IsMarkovKernel.map _ D.measurable_advance

theorem spatialKernel_comp (μ : Measure α) [SFinite μ] :
    D.spatialKernel ∘ₘ μ = Measure.map D.step (μ.prod noiseLaw) := by
  rw [spatialKernel, ← Measure.map_comp μ
    (Kernel.id ×ₖ Kernel.const α noiseLaw) D.measurable_step,
    ← Measure.compProd_eq_comp_prod, Measure.compProd_const]

theorem processKernel_comp_product (μ : Measure α) [SFinite μ] :
    D.processKernel ∘ₘ (μ.prod noiseLaw) =
      (D.spatialKernel ∘ₘ μ).prod noiseLaw := by
  rw [processKernel, ← Measure.map_comp (μ.prod noiseLaw)
    (Kernel.id ×ₖ Kernel.const (ProcessState α) noiseLaw) D.measurable_advance,
    ← Measure.compProd_eq_comp_prod, Measure.compProd_const]
  change Measure.map (Prod.map D.step id) ((μ.prod noiseLaw).prod noiseLaw) = _
  rw [← Measure.map_prod_map (μ.prod noiseLaw) noiseLaw D.measurable_step
    measurable_id, Measure.map_id, ← D.spatialKernel_comp]

def processLaw (μ₀ : Measure α) (t : ℕ) : Measure (ProcessState α) :=
  TrajectoryBridge.iterateLaw D.processKernel (μ₀.prod noiseLaw) t

theorem processLaw_eq_product (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) :
    D.processLaw μ₀ t = (D.spatialLaw μ₀ t).prod noiseLaw := by
  induction t with
  | zero => rfl
  | succ t ih =>
    change D.processKernel ∘ₘ D.processLaw μ₀ t =
      (D.spatialKernel ∘ₘ D.spatialLaw μ₀ t).prod noiseLaw
    rw [ih, D.processKernel_comp_product]

def trajectoryLaw (μ₀ : Measure α) [IsProbabilityMeasure μ₀] :
    Measure (ℕ → ProcessState α) :=
  TrajectoryBridge.trajectoryLaw (μ₀.prod noiseLaw) D.processKernel

instance trajectoryLaw_isProbabilityMeasure
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀] :
    IsProbabilityMeasure (D.trajectoryLaw μ₀) := by
  unfold trajectoryLaw TrajectoryBridge.trajectoryLaw
  infer_instance

theorem trajectoryLaw_marginal
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) :
    Measure.map (fun path : ℕ → ProcessState α => path t)
      (D.trajectoryLaw μ₀) = (D.spatialLaw μ₀ t).prod noiseLaw := by
  rw [← D.processLaw_eq_product]
  exact TrajectoryBridge.trajectoryLaw_marginal
    (μ₀.prod noiseLaw) D.processKernel t

theorem cost_integrable (μ : Measure (ProcessState α)) [IsFiniteMeasure μ] :
    Integrable D.cost μ := by
  apply Integrable.of_bound D.measurable_cost.aestronglyMeasurable 1
  filter_upwards with p
  simpa [Real.norm_eq_abs, abs_of_nonneg (D.cost_nonneg p)] using D.cost_le_one p

theorem squaredCost_integrable (μ : Measure (ProcessState α)) [IsFiniteMeasure μ] :
    Integrable (fun p => D.cost p ^ 2) μ := by
  apply Integrable.of_bound (D.measurable_cost.pow_const 2).aestronglyMeasurable 1
  filter_upwards with p
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  nlinarith [D.cost_nonneg p, D.cost_le_one p]

def expectedSquaredCost (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) : ℝ :=
  ∫ path, D.cost (path t) ^ 2 ∂D.trajectoryLaw μ₀

theorem expectedSquaredCost_nonneg
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) :
    0 ≤ D.expectedSquaredCost μ₀ t :=
  integral_nonneg fun _ => sq_nonneg _

theorem expectedSquaredCost_eq_spatial
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀] (t : ℕ) :
    D.expectedSquaredCost μ₀ t =
      ∫ s, (∫ z, D.cost (s, z) ^ 2 ∂noiseLaw) ∂D.spatialLaw μ₀ t := by
  unfold expectedSquaredCost
  rw [← integral_map (μ := D.trajectoryLaw μ₀)
    (φ := fun path : ℕ → ProcessState α => path t)
    (f := fun p : ProcessState α => D.cost p ^ 2)
    (measurable_pi_apply t).aemeasurable
    (D.measurable_cost.pow_const 2).aestronglyMeasurable,
    D.trajectoryLaw_marginal]
  exact integral_prod _ (D.squaredCost_integrable _)

variable {β : Type*} [Fintype β] [MeasurableSpace β]
  [MeasurableSingletonClass β] [DecidableEq β]

theorem spatialKernel_map_of_rows
    (count : α → β) (hcount : Measurable count) (K : FiniteKernel β)
    (hrow : ∀ s, Measure.map count
      (Measure.map (fun z => D.step (s,z)) noiseLaw) = K.toKernel (count s)) :
    D.spatialKernel.map count = K.toKernel.comap count hcount := by
  apply Kernel.ext
  intro s
  rw [Kernel.map_apply _ hcount, D.spatialKernel_apply]
  exact hrow s

theorem map_spatialLaw
    (count : α → β) (hcount : Measurable count)
    (K : FiniteKernel β)
    (hK : D.spatialKernel.map count = K.toKernel.comap count hcount)
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw β) (hμ₀ : Measure.map count μ₀ = ν₀.toMeasure) (t : ℕ) :
    Measure.map count (D.spatialLaw μ₀ t) = (K.iterate t ν₀).toMeasure := by
  induction t with
  | zero => exact hμ₀
  | succ t ih =>
    change Measure.map count (D.spatialKernel ∘ₘ D.spatialLaw μ₀ t) = _
    rw [Measure.map_comp _ _ hcount, hK,
      ← Kernel.comp_deterministic_eq_comap _ hcount, ← Measure.comp_assoc,
      Measure.deterministic_comp_eq_map hcount, ih, FiniteKernel.toMeasure_step]
    rfl

theorem trajectoryLaw_count_marginal
    (count : α → β) (hcount : Measurable count)
    (K : FiniteKernel β)
    (hK : D.spatialKernel.map count = K.toKernel.comap count hcount)
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw β) (hμ₀ : Measure.map count μ₀ = ν₀.toMeasure) (t : ℕ) :
    Measure.map (fun path : ℕ → ProcessState α => count (path t).1)
      (D.trajectoryLaw μ₀) = (K.iterate t ν₀).toMeasure := by
  have heq :
      Measure.map (fun path : ℕ → ProcessState α => count (path t).1)
        (D.trajectoryLaw μ₀) =
      Measure.map count (Measure.map Prod.fst
        (Measure.map (fun path : ℕ → ProcessState α => path t)
          (D.trajectoryLaw μ₀))) := by
    rw [Measure.map_map hcount measurable_fst,
      Measure.map_map (hcount.comp measurable_fst) (measurable_pi_apply t)]
    rfl
  rw [heq, D.trajectoryLaw_marginal, Measure.map_fst_prod, measure_univ, one_smul]
  exact D.map_spatialLaw count hcount K hK μ₀ ν₀ hμ₀ t

theorem expectedSquaredCost_le_envelope
    (count : α → β) (hcount : Measurable count)
    (K : FiniteKernel β)
    (hK : D.spatialKernel.map count = K.toKernel.comap count hcount)
    (μ₀ : Measure α) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw β) (hμ₀ : Measure.map count μ₀ = ν₀.toMeasure)
    (F : β → ℝ)
    (hF : ∀ s, (∫ z, D.cost (s, z) ^ 2 ∂noiseLaw) ≤ F (count s)) (t : ℕ) :
    D.expectedSquaredCost μ₀ t ≤ (K.iterate t ν₀).expect F := by
  rw [D.expectedSquaredCost_eq_spatial]
  apply FiniteLaw.integral_le_expect_of_map_eq (D.spatialLaw μ₀ t)
    (K.iterate t ν₀) count _ F hcount.aemeasurable
    (D.squaredCost_integrable ((D.spatialLaw μ₀ t).prod noiseLaw)).integral_prod_left
  · filter_upwards with s
    exact hF s
  · exact D.map_spatialLaw count hcount K hK μ₀ ν₀ hμ₀ t

end Model

end

end TightBound.ImplementationTrajectory


==> anc/lean-formalization/proof/TightBound/InitialProcess.lean <==
import TightBound.ContinuousProcess

open FD1D

noncomputable section

open Set MeasureTheory ProbabilityTheory
open scoped ENNReal ProbabilityTheory

namespace TightBound.ContinuousProcess

variable {L m : ℕ}

/-! ## Spatial evolution from an arbitrary initial law -/

/-- The continuous spatial law after `t` policy steps, starting from `μ₀`. -/
def spatialLawFrom (μ₀ : Measure (SpatialState m))
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure (SpatialState m) :=
  TrajectoryBridge.iterateLaw
    (spatialKernel (L := L) a fallback) μ₀ t

@[simp]
theorem spatialLawFrom_zero
    (μ₀ : Measure (SpatialState m)) (a : ℝ) (fallback : Fin m) :
    spatialLawFrom (L := L) μ₀ a fallback 0 = μ₀ :=
  rfl

@[simp]
theorem spatialLawFrom_succ
    (μ₀ : Measure (SpatialState m)) (a : ℝ)
    (fallback : Fin m) (t : ℕ) :
    spatialLawFrom (L := L) μ₀ a fallback (t + 1) =
      spatialKernel (L := L) a fallback ∘ₘ
        spatialLawFrom (L := L) μ₀ a fallback t :=
  rfl

instance spatialLawFrom.isProbabilityMeasure
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    IsProbabilityMeasure (spatialLawFrom (L := L) μ₀ a fallback t) := by
  induction t with
  | zero =>
      rw [spatialLawFrom_zero]
      infer_instance
  | succ t ih =>
      rw [spatialLawFrom_succ]
      infer_instance

private theorem comap_comp_measure_from
    {α β γ : Type*}
    [MeasurableSpace α] [MeasurableSpace β] [MeasurableSpace γ]
    (κ : Kernel β γ) (f : α → β) (hf : Measurable f)
    (μ : Measure α) :
    κ.comap f hf ∘ₘ μ = κ ∘ₘ Measure.map f μ := by
  rw [← Kernel.comp_deterministic_eq_comap κ hf]
  rw [← Measure.comp_assoc]
  rw [Measure.deterministic_comp_eq_map hf]

/--
If `μ₀` projects to the finite count law `ν₀`, every later spatial marginal
projects to the corresponding iterate of the finite count kernel.
-/
theorem map_spatialCount_spatialLawFrom
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ₀ : Measure.map (spatialCount L) μ₀ = ν₀.toMeasure)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map (spatialCount L)
        (spatialLawFrom (L := L) μ₀ a fallback t) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t ν₀).toMeasure := by
  induction t with
  | zero =>
      simpa using hμ₀
  | succ t ih =>
      rw [spatialLawFrom_succ]
      rw [Measure.map_comp _ _ (spatialCount_measurable L)]
      rw [spatialKernel_map_count a ha hm fallback]
      rw [comap_comp_measure_from]
      rw [ih]
      rw [FiniteKernel.toMeasure_step]
      rfl

/-! ## Joint process and trajectory laws -/

/-- Attach an independent first demand/replenishment pair to `μ₀`. -/
def initialProcessLawFrom (μ₀ : Measure (SpatialState m)) :
    Measure (ProcessState m) :=
  μ₀.prod noiseLaw

@[simp]
theorem initialProcessLawFrom_eq_product
    (μ₀ : Measure (SpatialState m)) :
    initialProcessLawFrom μ₀ = μ₀.prod noiseLaw :=
  rfl

instance initialProcessLawFrom.isProbabilityMeasure
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀] :
    IsProbabilityMeasure (initialProcessLawFrom μ₀) := by
  unfold initialProcessLawFrom
  infer_instance

/-- The joint process law at time `t`, starting from spatial law `μ₀`. -/
def processLawFrom (μ₀ : Measure (SpatialState m))
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure (ProcessState m) :=
  TrajectoryBridge.iterateLaw
    (processKernel (L := L) a fallback) (initialProcessLawFrom μ₀) t

instance processLawFrom.isProbabilityMeasure
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    IsProbabilityMeasure (processLawFrom (L := L) μ₀ a fallback t) := by
  induction t with
  | zero =>
      rw [processLawFrom, TrajectoryBridge.iterateLaw_zero]
      infer_instance
  | succ t ih =>
      rw [processLawFrom, TrajectoryBridge.iterateLaw_succ]
      change IsProbabilityMeasure
        (processKernel (L := L) a fallback ∘ₘ
          processLawFrom (L := L) μ₀ a fallback t)
      infer_instance

/-- Current noise stays independent of the live inventory for every `μ₀`. -/
theorem processLawFrom_eq_product
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    processLawFrom (L := L) μ₀ a fallback t =
      (spatialLawFrom (L := L) μ₀ a fallback t).prod noiseLaw := by
  induction t with
  | zero =>
      rfl
  | succ t ih =>
      rw [processLawFrom, TrajectoryBridge.iterateLaw_succ]
      change
        processKernel (L := L) a fallback ∘ₘ
            processLawFrom (L := L) μ₀ a fallback t =
          (spatialLawFrom (L := L) μ₀ a fallback (t + 1)).prod noiseLaw
      rw [ih, processKernel_comp_product, spatialLawFrom_succ]

/-- One path-space law for the joint process initialized by `μ₀`. -/
def trajectoryLawFrom
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) :
    Measure (ℕ → ProcessState m) :=
  TrajectoryBridge.trajectoryLaw
    (initialProcessLawFrom μ₀) (processKernel (L := L) a fallback)

instance trajectoryLawFrom.isProbabilityMeasure
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) :
    IsProbabilityMeasure
      (trajectoryLawFrom (L := L) μ₀ a fallback) := by
  unfold trajectoryLawFrom TrajectoryBridge.trajectoryLaw
  infer_instance

/-- Each trajectory coordinate has the recursively iterated joint-state law. -/
theorem trajectoryLawFrom_marginal
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure.map (fun path : ℕ → ProcessState m => path t)
        (trajectoryLawFrom (L := L) μ₀ a fallback) =
      processLawFrom (L := L) μ₀ a fallback t := by
  exact TrajectoryBridge.trajectoryLaw_marginal
    (initialProcessLawFrom μ₀) (processKernel (L := L) a fallback) t

/-- Every trajectory count coordinate has the corresponding finite iterate. -/
theorem trajectoryLawFrom_count_marginal
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ₀ : Measure.map (spatialCount L) μ₀ = ν₀.toMeasure)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map
        (fun path : ℕ → ProcessState m =>
          spatialCount L (path t).1)
        (trajectoryLawFrom (L := L) μ₀ a fallback) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t ν₀).toMeasure := by
  have hrewrite :
      Measure.map
          (fun path : ℕ → ProcessState m =>
            spatialCount L (path t).1)
          (trajectoryLawFrom (L := L) μ₀ a fallback) =
        Measure.map (spatialCount L)
          (Measure.map Prod.fst
            (Measure.map (fun path : ℕ → ProcessState m => path t)
              (trajectoryLawFrom (L := L) μ₀ a fallback))) := by
    symm
    rw [Measure.map_map (spatialCount_measurable L) measurable_fst]
    rw [Measure.map_map
      ((spatialCount_measurable L).comp measurable_fst)
      (measurable_pi_apply t)]
    rfl
  rw [hrewrite]
  rw [trajectoryLawFrom_marginal]
  rw [processLawFrom_eq_product]
  rw [Measure.map_fst_prod, measure_univ, one_smul]
  exact map_spatialCount_spatialLawFrom μ₀ ν₀ hμ₀
    a ha hm fallback t

/-! ## One-period cost from an arbitrary initial law -/

/-- The configured-cost observable is integrable under each generalized spatial law. -/
theorem actualConfigurationSquaredCost_spatialLawFrom_integrable
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) :
    Integrable
      (fun s : SpatialState m =>
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s))
      (spatialLawFrom (L := L) μ₀ a fallback t) := by
  have hprod :
      Integrable
        (processSquaredCost L a (SupplyConfiguration.canonicalFallback hm))
        ((spatialLawFrom (L := L) μ₀ a fallback t).prod noiseLaw) :=
    processSquaredCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  have hinter := hprod.integral_prod_left
  simpa only [
    integral_processSquaredCost_noise_eq_actualConfigurationSquaredCost]
    using hinter

/-- Joint-state expected cost equals the generalized spatial configured-cost integral. -/
theorem integral_processSquaredCost_processLawFrom
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) :
    (∫ z : ProcessState m,
        processSquaredCost L a (SupplyConfiguration.canonicalFallback hm) z
          ∂processLawFrom (L := L) μ₀ a fallback t) =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s)
          ∂spatialLawFrom (L := L) μ₀ a fallback t := by
  rw [processLawFrom_eq_product]
  have hprod :
      Integrable
        (processSquaredCost L a (SupplyConfiguration.canonicalFallback hm))
        ((spatialLawFrom (L := L) μ₀ a fallback t).prod noiseLaw) :=
    processSquaredCost_integrable L a
      (SupplyConfiguration.canonicalFallback hm) _
  rw [integral_prod _ hprod]
  apply integral_congr_ae
  filter_upwards with s
  exact
    integral_processSquaredCost_noise_eq_actualConfigurationSquaredCost
      L a hm s

/-- One-period cost on the generalized path-space law. -/
def trajectoryExpectedSquaredCostFrom
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) : ℝ :=
  ∫ path : ℕ → ProcessState m,
    processSquaredCost L a (SupplyConfiguration.canonicalFallback hm) (path t)
      ∂trajectoryLawFrom (L := L) μ₀ a fallback

/-- Generalized trajectory cost equals the spatial configured-cost integral. -/
theorem trajectoryExpectedSquaredCostFrom_eq_spatial
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (a : ℝ) (hm : 0 < m) (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedSquaredCostFrom (L := L) μ₀ a hm fallback t =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s)
          ∂spatialLawFrom (L := L) μ₀ a fallback t := by
  unfold trajectoryExpectedSquaredCostFrom
  calc
    (∫ path : ℕ → ProcessState m,
        processSquaredCost L a (SupplyConfiguration.canonicalFallback hm) (path t)
          ∂trajectoryLawFrom (L := L) μ₀ a fallback) =
        ∫ z : ProcessState m,
          processSquaredCost L a (SupplyConfiguration.canonicalFallback hm) z
            ∂Measure.map (fun path : ℕ → ProcessState m => path t)
              (trajectoryLawFrom (L := L) μ₀ a fallback) := by
      symm
      exact integral_map (measurable_pi_apply t).aemeasurable
        (processSquaredCost_measurable L a
          (SupplyConfiguration.canonicalFallback hm)).aestronglyMeasurable
    _ = ∫ z : ProcessState m,
          processSquaredCost L a (SupplyConfiguration.canonicalFallback hm) z
            ∂processLawFrom (L := L) μ₀ a fallback t := by
      rw [trajectoryLawFrom_marginal]
    _ = ∫ s : SpatialState m,
          Dynamics.actualConfigurationSquaredCost
            a hm (toConfiguration L s)
            ∂spatialLawFrom (L := L) μ₀ a fallback t :=
      integral_processSquaredCost_processLawFrom μ₀ a hm fallback t

/-- The generalized one-period cost is bounded by the matching finite iterate. -/
theorem trajectoryExpectedSquaredCostFrom_le_envelope
    (μ₀ : Measure (SpatialState m)) [IsProbabilityMeasure μ₀]
    (ν₀ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ₀ : Measure.map (spatialCount L) μ₀ = ν₀.toMeasure)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedSquaredCostFrom (L := L) μ₀ a hm fallback t ≤
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t ν₀).expect
        (Transport.stateSquaredCostEnvelope a) := by
  rw [trajectoryExpectedSquaredCostFrom_eq_spatial]
  apply FiniteLaw.integral_le_expect_of_map_eq
    (spatialLawFrom (L := L) μ₀ a fallback t)
    ((Dynamics.kernel
      (L := L) (m := m) a ha hm).iterate t ν₀)
    (spatialCount L)
    (fun s : SpatialState m =>
      Dynamics.actualConfigurationSquaredCost
        a hm (toConfiguration L s))
    (Transport.stateSquaredCostEnvelope a)
  · exact (spatialCount_measurable L).aemeasurable
  · exact actualConfigurationSquaredCost_spatialLawFrom_integrable
      μ₀ a hm fallback t
  · filter_upwards with s
    simpa [Dynamics.actualConfigurationSquaredCost] using
      (Transport.expectedActualSquaredDistance_le_stateEnvelope
        (L := L) (m := m) a ha hm (toConfiguration L s)
        (SupplyConfiguration.canonicalFallback hm))
  · exact map_spatialCount_spatialLawFrom
      μ₀ ν₀ hμ₀ a ha hm fallback t

/-! ## Fixed-initial-state specializations -/

/-- A finite point law is represented by the corresponding measure-theoretic Dirac law. -/
theorem toMeasure_dirac
    {α : Type*} [Fintype α] [MeasurableSpace α]
    [MeasurableSingletonClass α] [DecidableEq α] (x : α) :
    (FiniteLaw.dirac x).toMeasure = Measure.dirac x := by
  apply FiniteLaw.measure_ext_of_singletons
  intro y
  rw [FiniteLaw.toMeasure_apply_singleton]
  by_cases h : y = x
  · subst y
    simp [FiniteLaw.mass_dirac]
  · have h' : x ≠ y := Ne.symm h
    simp [FiniteLaw.mass_dirac, h, h']

/-- The count pushforward of a fixed spatial state is its finite point law. -/
theorem map_spatialCount_dirac (L : ℕ) (s₀ : SpatialState m) :
    Measure.map (spatialCount L) (Measure.dirac s₀) =
      (FiniteLaw.dirac (spatialCount L s₀)).toMeasure := by
  rw [Measure.map_dirac' (spatialCount_measurable L)]
  exact (toMeasure_dirac (spatialCount L s₀)).symm

/-- Spatial evolution from the fixed initial state `s₀`. -/
def spatialLawFromState (s₀ : SpatialState m)
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure (SpatialState m) :=
  spatialLawFrom (L := L) (Measure.dirac s₀) a fallback t

/-- The initial joint law for a fixed spatial state. -/
def initialProcessLawFromState (s₀ : SpatialState m) :
    Measure (ProcessState m) :=
  initialProcessLawFrom (Measure.dirac s₀)

/-- Joint process evolution from a fixed spatial state. -/
def processLawFromState (s₀ : SpatialState m)
    (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure (ProcessState m) :=
  processLawFrom (L := L) (Measure.dirac s₀) a fallback t

/-- Path-space law from a fixed spatial state. -/
def trajectoryLawFromState (s₀ : SpatialState m)
    (a : ℝ) (fallback : Fin m) :
    Measure (ℕ → ProcessState m) :=
  trajectoryLawFrom (L := L) (Measure.dirac s₀) a fallback

/-- One-period trajectory cost from a fixed spatial state. -/
def trajectoryExpectedSquaredCostFromState
    (s₀ : SpatialState m) (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) : ℝ :=
  trajectoryExpectedSquaredCostFrom
    (L := L) (Measure.dirac s₀) a hm fallback t

/-- Fixed-state spatial counts follow the finite kernel from the matching point law. -/
theorem map_spatialCount_spatialLawFromState
    (s₀ : SpatialState m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map (spatialCount L)
        (spatialLawFromState (L := L) s₀ a fallback t) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t
          (FiniteLaw.dirac (spatialCount L s₀))).toMeasure := by
  exact map_spatialCount_spatialLawFrom
    (Measure.dirac s₀) (FiniteLaw.dirac (spatialCount L s₀))
      (map_spatialCount_dirac L s₀) a ha hm fallback t

/-- Fixed-state process laws retain the spatial/noise product factorization. -/
theorem processLawFromState_eq_product
    (s₀ : SpatialState m) (a : ℝ) (fallback : Fin m) (t : ℕ) :
    processLawFromState (L := L) s₀ a fallback t =
      (spatialLawFromState (L := L) s₀ a fallback t).prod noiseLaw := by
  exact processLawFrom_eq_product (Measure.dirac s₀) a fallback t

/-- Fixed-state trajectory coordinates have the corresponding process laws. -/
theorem trajectoryLawFromState_marginal
    (s₀ : SpatialState m) (a : ℝ) (fallback : Fin m) (t : ℕ) :
    Measure.map (fun path : ℕ → ProcessState m => path t)
        (trajectoryLawFromState (L := L) s₀ a fallback) =
      processLawFromState (L := L) s₀ a fallback t := by
  exact trajectoryLawFrom_marginal (Measure.dirac s₀) a fallback t

/-- Fixed-state trajectory counts follow the finite kernel from the matching point law. -/
theorem trajectoryLawFromState_count_marginal
    (s₀ : SpatialState m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    Measure.map
        (fun path : ℕ → ProcessState m =>
          spatialCount L (path t).1)
        (trajectoryLawFromState (L := L) s₀ a fallback) =
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t
          (FiniteLaw.dirac (spatialCount L s₀))).toMeasure := by
  exact trajectoryLawFrom_count_marginal
    (Measure.dirac s₀) (FiniteLaw.dirac (spatialCount L s₀))
      (map_spatialCount_dirac L s₀) a ha hm fallback t

/-- Fixed-state trajectory cost equals its spatial configured-cost integral. -/
theorem trajectoryExpectedSquaredCostFromState_eq_spatial
    (s₀ : SpatialState m) (a : ℝ) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedSquaredCostFromState (L := L) s₀ a hm fallback t =
      ∫ s : SpatialState m,
        Dynamics.actualConfigurationSquaredCost
          a hm (toConfiguration L s)
          ∂spatialLawFromState (L := L) s₀ a fallback t := by
  exact trajectoryExpectedSquaredCostFrom_eq_spatial
    (Measure.dirac s₀) a hm fallback t

/-- Fixed-state trajectory cost is bounded by its finite-kernel iterate. -/
theorem trajectoryExpectedSquaredCostFromState_le_envelope
    (s₀ : SpatialState m)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (fallback : Fin m) (t : ℕ) :
    trajectoryExpectedSquaredCostFromState (L := L) s₀ a hm fallback t ≤
      ((Dynamics.kernel
        (L := L) (m := m) a ha hm).iterate t
          (FiniteLaw.dirac (spatialCount L s₀))).expect
        (Transport.stateSquaredCostEnvelope a) := by
  exact trajectoryExpectedSquaredCostFrom_le_envelope
    (Measure.dirac s₀) (FiniteLaw.dirac (spatialCount L s₀))
      (map_spatialCount_dirac L s₀) a ha hm fallback t

end ContinuousProcess

end TightBound

end



==> anc/lean-formalization/proof/TightBound/Local.lean <==
import TightBound.LocalAlgebra
import Mathlib.Tactic.FieldSimp

namespace TightBound.Local

noncomputable section

/-- Regularized inverse inventory from the November 17 manuscript. -/
def h (a p : ℝ) (N : ℕ) : ℝ := p / ((N : ℝ) + a / 2)

def discrepancy (a p q : ℝ) : ℝ := (p - q) / a

abbrev B := LocalAlgebra.B

/-- The spatially left deletion mass, including forced empty-child routing. -/
def massLeft (a p q : ℝ) (x y : ℕ) : ℝ :=
  if y = 0 then q else if x = 0 then 0
  else (q + a * (h a (p / 2) y - h a (p / 2) x)) / 2

def massRight (a p q : ℝ) (x y : ℕ) : ℝ :=
  q - massLeft a p q x y

theorem mass_sum (a p q : ℝ) (x y : ℕ) :
    massLeft a p q x y + massRight a p q x y = q := by
  unfold massRight
  ring

theorem h_pos {a p : ℝ} (ha : 0 < a) (hp : 0 < p) (N : ℕ) :
    0 < h a p N := by
  unfold h
  positivity

theorem h_mul_denominator {a p : ℝ} (ha : 0 < a) (N : ℕ) :
    h a p N * ((N : ℝ) + a / 2) = p := by
  unfold h
  have hn : (N : ℝ) + a / 2 ≠ 0 := by positivity
  exact div_mul_cancel₀ p hn

theorem h_child_ge_half {a p : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) :
    h a p (x + y) / 2 ≤ h a (p / 2) x := by
  unfold h
  rw [div_div]
  apply (div_le_div_iff₀ (by positivity)
    (by positivity : (0 : ℝ) < (x : ℝ) + a / 2)).2
  push_cast
  nlinarith [mul_nonneg hp.le (Nat.cast_nonneg y : (0 : ℝ) ≤ y)]

theorem h_child_same {a p : ℝ} (ha : 0 < a) (N : ℕ) :
    h a (p / 2) N = h a p N / 2 := by
  unfold h
  ring

theorem invariant_iff {a p q : ℝ} (ha : 0 < a) (N : ℕ) :
    (N : ℝ) * h a p N ≤ q ↔ discrepancy a p q ≤ h a p N / 2 := by
  have hid := h_mul_denominator (p := p) ha N
  unfold discrepancy
  rw [div_le_iff₀ ha]
  constructor <;> intro hh <;> nlinarith

theorem local_invariants {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q) :
    (x : ℝ) * h a (p / 2) x ≤ massLeft a p q x y ∧
      (y : ℝ) * h a (p / 2) y ≤ massRight a p q x y := by
  have hh : 0 ≤ h a p (x + y) := (h_pos ha hp _).le
  have hq0 : 0 ≤ q := (mul_nonneg (Nat.cast_nonneg _) hh).trans hq
  by_cases hy : y = 0
  · subst y
    simp only [Nat.add_zero] at hq
    simp only [massRight, massLeft, ↓reduceIte, sub_self, Nat.cast_zero, zero_mul]
    rw [h_child_same ha]
    constructor
    · have hx : (0 : ℝ) ≤ x := Nat.cast_nonneg x
      have hhx : 0 ≤ h a p x := (h_pos ha hp x).le
      nlinarith [mul_nonneg hx hhx]
    · exact le_rfl
  · by_cases hx : x = 0
    · subst x
      simp only [Nat.zero_add] at hq
      simp only [massRight, massLeft, if_neg hy, ↓reduceIte, sub_zero,
        Nat.cast_zero, zero_mul]
      rw [h_child_same ha]
      constructor
      · exact le_rfl
      · have hy' : (0 : ℝ) ≤ y := Nat.cast_nonneg y
        have hhy : 0 ≤ h a p y := (h_pos ha hp y).le
        nlinarith [mul_nonneg hy' hhy]
    · have hL := h_child_ge_half ha hp x y
      have hR := h_child_ge_half ha hp y x
      rw [Nat.add_comm y x] at hR
      have hparent := (invariant_iff ha (x + y)).mp hq
      have hdx := h_mul_denominator (p := p / 2) ha x
      have hdy := h_mul_denominator (p := p / 2) ha y
      have hdpar := h_mul_denominator (p := p) ha (x + y)
      have htq : p - q ≤ a * h a p (x + y) / 2 := by
        have := (div_le_iff₀ ha).mp hparent
        unfold discrepancy at this
        nlinarith
      simp only [massLeft, if_neg hy, if_neg hx, massRight]
      constructor <;> nlinarith [mul_le_mul_of_nonneg_left hL ha.le,
        mul_le_mul_of_nonneg_left hR ha.le]

theorem mass_nonneg {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q) :
    0 ≤ massLeft a p q x y ∧ 0 ≤ massRight a p q x y := by
  have hi := local_invariants ha hp x y hq
  exact ⟨(mul_nonneg (Nat.cast_nonneg _) (h_pos ha (half_pos hp) _).le).trans hi.1,
    (mul_nonneg (Nat.cast_nonneg _) (h_pos ha (half_pos hp) _).le).trans hi.2⟩

theorem mass_pos_of_count_pos {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q) :
    (0 < x → 0 < massLeft a p q x y) ∧
      (0 < y → 0 < massRight a p q x y) := by
  have hi := local_invariants ha hp x y hq
  constructor
  · intro hx
    exact (mul_pos (by exact_mod_cast hx) (h_pos ha (half_pos hp) _)).trans_le hi.1
  · intro hy
    exact (mul_pos (by exact_mod_cast hy) (h_pos ha (half_pos hp) _)).trans_le hi.2

theorem mass_zero_of_count_zero (a p q : ℝ) (x y : ℕ)
    (hempty : x + y = 0 → q = 0) :
    (x = 0 → massLeft a p q x y = 0) ∧
      (y = 0 → massRight a p q x y = 0) := by
  constructor
  · intro hx
    subst x
    by_cases hy : y = 0
    · subst y
      simp [massLeft, hempty rfl]
    · simp [massLeft, hy]
  · intro hy
    simp [massRight, massLeft, hy]

theorem massLeft_swap (a p q : ℝ) (x y : ℕ)
    (hempty : x + y = 0 → q = 0) :
    massLeft a p q y x = massRight a p q x y := by
  by_cases hx : x = 0
  · by_cases hy : y = 0
    · subst x; subst y
      simp [massLeft, massRight, hempty rfl]
    · simp [massLeft, massRight, hx, hy]
  · by_cases hy : y = 0
    · simp [massLeft, massRight, hx, hy]
    · simp only [massLeft, massRight, if_neg hx, if_neg hy]
      ring

theorem massRight_swap (a p q : ℝ) (x y : ℕ)
    (hempty : x + y = 0 → q = 0) :
    massRight a p q y x = massLeft a p q x y := by
  rw [massRight, massLeft_swap a p q x y hempty, massRight]
  ring

theorem harmonic_data {a p : ℝ} (ha : 0 < a) (hp : 0 < p) (x y : ℕ) :
    let parent := h a p (x + y)
    let K := p / ((x : ℝ) + y + a)
    let H := (h a (p / 2) x + h a (p / 2) y) / 2
    let w := (h a (p / 2) y - h a (p / 2) x) / 2
    0 ≤ K ∧ K ≤ parent ∧ parent ≤ 2 * K ∧ K ≤ H ∧
      w ^ 2 = H * (H - K) := by
  dsimp
  have hd : (0 : ℝ) < (x : ℝ) + y + a := by positivity
  have hdh : (0 : ℝ) < ((x + y : ℕ) : ℝ) + a / 2 := by positivity
  have hdx : (0 : ℝ) < (x : ℝ) + a / 2 := by positivity
  have hdy : (0 : ℝ) < (y : ℝ) + a / 2 := by positivity
  have heq :
      ((h a (p / 2) y - h a (p / 2) x) / 2) ^ 2 =
        ((h a (p / 2) x + h a (p / 2) y) / 2) *
          ((h a (p / 2) x + h a (p / 2) y) / 2 -
            p / ((x : ℝ) + y + a)) := by
    unfold h
    field_simp [hd.ne', hdx.ne', hdy.ne']
    ring
  have hH : 0 < (h a (p / 2) x + h a (p / 2) y) / 2 := by
    exact half_pos (add_pos (h_pos ha (half_pos hp) x) (h_pos ha (half_pos hp) y))
  refine ⟨(div_pos hp hd).le, ?_, ?_, ?_, heq⟩
  · unfold h
    apply (div_le_div_iff₀ hd hdh).2
    push_cast
    nlinarith
  · unfold h
    rw [← mul_div_assoc]
    apply (div_le_div_iff₀ hdh hd).2
    push_cast
    nlinarith [mul_nonneg hp.le (Nat.cast_nonneg x : (0 : ℝ) ≤ x),
      mul_nonneg hp.le (Nat.cast_nonneg y : (0 : ℝ) ≤ y)]
  · nlinarith [sq_nonneg ((h a (p / 2) y - h a (p / 2) x) / 2)]

theorem h_half_le_empty {a p : ℝ} (ha : 0 < a) (hp : 0 < p) (N : ℕ) :
    h a p N / 2 ≤ p / a := by
  apply (le_div_iff₀ ha).2
  have hid := h_mul_denominator (p := p) ha N
  have hn := mul_nonneg (h_pos ha hp N).le (Nat.cast_nonneg N : (0 : ℝ) ≤ N)
  nlinarith

theorem h_empty (a p : ℝ) :
    h a (p / 2) 0 = p / a := by
  unfold h
  simp only [Nat.cast_zero, zero_add]
  ring

theorem occupied_coordinates {a p q : ℝ} (ha : 0 < a)
    (x y : ℕ) (hx : x ≠ 0) (hy : y ≠ 0) :
    let H := (h a (p / 2) x + h a (p / 2) y) / 2
    let w := (h a (p / 2) y - h a (p / 2) x) / 2
    h a (p / 2) x = H - w ∧
    h a (p / 2) y = H + w ∧
    discrepancy a (p / 2) (massLeft a p q x y) =
      discrepancy a p q / 2 - w ∧
    discrepancy a (p / 2) (massRight a p q x y) =
      discrepancy a p q / 2 + w ∧
    (massLeft a p q x y - massRight a p q x y) / a = 2 * w := by
  dsimp
  simp only [discrepancy, massRight, massLeft, if_neg hx, if_neg hy]
  constructor
  · ring
  constructor
  · ring
  constructor
  · field_simp [ha.ne']
    ring
  constructor
  · field_simp [ha.ne']
    ring
  · field_simp [ha.ne']
    ring

theorem local_estimates_of_right_empty {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x : ℕ) (hq : (x : ℝ) * h a p x ≤ q) :
    (massLeft a p q x 0 - massRight a p q x 0) ^ 2 / (30 * a ^ 2) ≤
      LocalAlgebra.residual (h a p x) (discrepancy a p q)
        (h a (p / 2) x) (discrepancy a (p / 2) (massLeft a p q x 0))
        (h a (p / 2) 0) (discrepancy a (p / 2) (massRight a p q x 0)) ∧
    ((h a (p / 2) x) ^ 2 + (h a (p / 2) 0) ^ 2) / 2 -
      (h a p x) ^ 2 ≤
        3 * (massLeft a p q x 0 - massRight a p q x 0) ^ 2 / (4 * a ^ 2) := by
  have hi := (invariant_iff ha x).mp hq
  have hP := h_half_le_empty ha hp x
  have hh := (h_pos ha hp x).le
  have hbell := LocalAlgebra.empty_bellman hh hP hi
  have hrate := LocalAlgebra.empty_rate hh hP hi
  have hcoord :
      discrepancy a (p / 2) q = discrepancy a p q - (p / a) / 2 := by
    unfold discrepancy
    ring
  have hcoord0 : discrepancy a (p / 2) 0 = (p / a) / 2 := by
    unfold discrepancy
    ring
  have hnorm : p / a - discrepancy a p q = q / a := by
    unfold discrepancy
    ring
  rw [hnorm] at hbell hrate
  simp only [massRight, massLeft, ↓reduceIte, sub_self, sub_zero]
  rw [h_child_same ha, h_empty, hcoord, hcoord0]
  constructor
  · convert hbell using 1 <;> field_simp <;> ring
  · convert hrate using 1 <;> field_simp <;> ring

theorem local_estimates {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q)
    (hempty : x + y = 0 → q = 0) :
    (massLeft a p q x y - massRight a p q x y) ^ 2 / (30 * a ^ 2) ≤
      LocalAlgebra.residual (h a p (x + y)) (discrepancy a p q)
        (h a (p / 2) x) (discrepancy a (p / 2) (massLeft a p q x y))
        (h a (p / 2) y) (discrepancy a (p / 2) (massRight a p q x y)) ∧
    ((h a (p / 2) x) ^ 2 + (h a (p / 2) y) ^ 2) / 2 -
      (h a p (x + y)) ^ 2 ≤
        3 * (massLeft a p q x y - massRight a p q x y) ^ 2 / (4 * a ^ 2) := by
  by_cases hy : y = 0
  · subst y
    simpa only [Nat.add_zero] using local_estimates_of_right_empty ha hp x hq
  · by_cases hx : x = 0
    · subst x
      have hs := local_estimates_of_right_empty ha hp y (by simpa using hq)
      have hswL := massLeft_swap a p q 0 y hempty
      have hswR := massRight_swap a p q 0 y hempty
      rw [hswL, hswR, LocalAlgebra.residual_swap] at hs
      simpa only [Nat.zero_add, Nat.add_zero, add_comm, sub_sq_comm] using hs
    · obtain ⟨hK, hKh, hhK, hKH, hw⟩ := harmonic_data ha hp x y
      obtain ⟨hL, hR, htL, htR, hb⟩ := occupied_coordinates ha x y hx hy
      have hbell := LocalAlgebra.occupied_bellman (t := discrepancy a p q)
        hK hKh hhK hKH hw
      have hrate := LocalAlgebra.occupied_rate hK hKh hKH hw
      rw [← hL, ← hR, ← htL, ← htR, ← hb] at hbell
      rw [← hL, ← hR, ← hb] at hrate
      constructor
      · convert hbell using 1 <;> field_simp <;> ring
      · convert hrate using 1 <;> field_simp <;> ring

theorem local_bellman_inequality {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q)
    (hempty : x + y = 0 → q = 0) :
    (massLeft a p q x y - massRight a p q x y) ^ 2 / (30 * a ^ 2) ≤
      ((discrepancy a (p / 2) (massLeft a p q x y) * h a (p / 2) x +
          B (h a (p / 2) x) (discrepancy a (p / 2) (massLeft a p q x y))) +
        (discrepancy a (p / 2) (massRight a p q x y) * h a (p / 2) y +
          B (h a (p / 2) y) (discrepancy a (p / 2) (massRight a p q x y)))) / 2 -
        B (h a p (x + y)) (discrepancy a p q) :=
  (local_estimates ha hp x y hq hempty).1

theorem local_rate_inequality {a p q : ℝ} (ha : 0 < a) (hp : 0 < p)
    (x y : ℕ) (hq : ((x + y : ℕ) : ℝ) * h a p (x + y) ≤ q)
    (hempty : x + y = 0 → q = 0) :
    ((h a (p / 2) x) ^ 2 + (h a (p / 2) y) ^ 2) / 2 -
      (h a p (x + y)) ^ 2 ≤
        3 * (massLeft a p q x y - massRight a p q x y) ^ 2 / (4 * a ^ 2) :=
  (local_estimates ha hp x y hq hempty).2

end
end TightBound.Local


==> anc/lean-formalization/proof/TightBound/LocalAlgebra.lean <==
import Mathlib.Data.Real.Basic
import Mathlib.Tactic.Linarith
import Mathlib.Tactic.Ring
import Mathlib.Tactic.NormNum

/-!
# The two algebraic inequalities for harmonic feedback

These are the square-completion arguments in Lemma 3.2 of the November 17
manuscript.  The policy-specific hypotheses are supplied separately.
-/

namespace TightBound.LocalAlgebra

noncomputable section

/-- The manuscript's quadratic correction. -/
def B (h t : ℝ) : ℝ :=
  t * h - (2 / 3) * t ^ 2 - (1 / 3) * h ^ 2

/-- The equally weighted child residual, in fixed spatial order. -/
def residual (h t hL tL hR tR : ℝ) : ℝ :=
  ((tL * hL + B hL tL) + (tR * hR + B hR tR)) / 2 - B h t

theorem B_factorization (h t : ℝ) :
    B h t = -(1 / 3) * (h - t) * (h - 2 * t) := by
  unfold B
  ring

theorem B_nonpos {h t : ℝ} (hh : 0 ≤ h) (ht : t ≤ h / 2) :
    B h t ≤ 0 := by
  rw [B_factorization]
  have h₁ : 0 ≤ h - t := by linarith
  have h₂ : 0 ≤ h - 2 * t := by linarith
  exact mul_nonpos_of_nonpos_of_nonneg
    (mul_nonpos_of_nonpos_of_nonneg (by norm_num) h₁) h₂

theorem B_root (h : ℝ) : B h 0 = -h ^ 2 / 3 := by
  unfold B
  ring

theorem residual_swap (h t hL tL hR tR : ℝ) :
    residual h t hL tL hR tR = residual h t hR tR hL tL := by
  unfold residual
  ring

theorem occupied_residual_expansion (h H w t : ℝ) :
    residual h t (H - w) (t / 2 - w) (H + w) (t / 2 + w) =
      t ^ 2 / 2 + t * (H - h) + (h ^ 2 - H ^ 2) / 3 + w ^ 2 := by
  unfold residual B
  ring

theorem occupied_square_completion {h K H w t : ℝ}
    (hw : w ^ 2 = H * (H - K)) :
    residual h t (H - w) (t / 2 - w) (H + w) (t / 2 + w) -
        w ^ 2 / 6 =
      (t + H - h) ^ 2 / 2 + ((6 * h - 5 * K) * H - h ^ 2) / 6 := by
  rw [occupied_residual_expansion]
  nlinarith [hw]

/-- The occupied-child case actually has the stronger constant `1/24`. -/
theorem occupied_bellman_strong {h K H w t : ℝ}
    (hK : 0 ≤ K) (hKh : K ≤ h) (hhK : h ≤ 2 * K)
    (hKH : K ≤ H) (hw : w ^ 2 = H * (H - K)) :
    w ^ 2 / 6 ≤
      residual h t (H - w) (t / 2 - w) (H + w) (t / 2 + w) := by
  have hc : 0 ≤ 6 * h - 5 * K := by linarith
  have hprod : 0 ≤ (6 * h - 5 * K) * (H - K) :=
    mul_nonneg hc (sub_nonneg.mpr hKH)
  have hprod' : 0 ≤ (h - K) * (5 * K - h) :=
    mul_nonneg (sub_nonneg.mpr hKh) (by linarith)
  have hs := occupied_square_completion (h := h) (t := t) hw
  nlinarith [sq_nonneg (t + H - h)]

theorem occupied_bellman {h K H w t : ℝ}
    (hK : 0 ≤ K) (hKh : K ≤ h) (hhK : h ≤ 2 * K)
    (hKH : K ≤ H) (hw : w ^ 2 = H * (H - K)) :
    (2 * w) ^ 2 / 30 ≤
      residual h t (H - w) (t / 2 - w) (H + w) (t / 2 + w) := by
  have hs := occupied_bellman_strong (t := t) hK hKh hhK hKH hw
  nlinarith [sq_nonneg w]

theorem occupied_rate {h K H w : ℝ}
    (hK : 0 ≤ K) (hKh : K ≤ h) (_hKH : K ≤ H)
    (hw : w ^ 2 = H * (H - K)) :
    ((H - w) ^ 2 + (H + w) ^ 2) / 2 - h ^ 2 ≤
      3 * (2 * w) ^ 2 / 4 := by
  have hprod : 0 ≤ (h - K) * (h + K) :=
    mul_nonneg (sub_nonneg.mpr hKh) (by linarith)
  nlinarith [sq_nonneg (H - K)]

theorem empty_square_completion (h P t : ℝ) :
    residual h t (h / 2) (t - P / 2) P (P / 2) =
      ((P - t) ^ 2 + (3 * (h / 2 - t) - 2 * (P - h / 2)) ^ 2) / 30 +
        h ^ 2 / 8 + h * (P - h / 2) / 12 := by
  unfold residual B
  ring

theorem empty_bellman {h P t : ℝ}
    (hh : 0 ≤ h) (hP : h / 2 ≤ P) (_ht : t ≤ h / 2) :
    (P - t) ^ 2 / 30 ≤
      residual h t (h / 2) (t - P / 2) P (P / 2) := by
  rw [empty_square_completion]
  have hprod : 0 ≤ h * (P - h / 2) :=
    mul_nonneg hh (sub_nonneg.mpr hP)
  nlinarith [sq_nonneg h, sq_nonneg (3 * (h / 2 - t) - 2 * (P - h / 2))]

theorem empty_rate {h P t : ℝ}
    (_hh : 0 ≤ h) (hP : h / 2 ≤ P) (ht : t ≤ h / 2) :
    ((h / 2) ^ 2 + P ^ 2) / 2 - h ^ 2 ≤
      3 * (P - t) ^ 2 / 4 := by
  have hprod : 0 ≤ (h / 2 - t) * (2 * P - t - h / 2) :=
    mul_nonneg (by linarith) (by linarith)
  nlinarith [sq_nonneg (P - 3 * h / 2), sq_nonneg h]

end

end TightBound.LocalAlgebra


==> anc/lean-formalization/proof/TightBound/Main.lean <==
import TightBound.ImplementationPolicy

/-!
The November 20 manuscript's upper bounds for the actual cached-tree,
strict-descent, list-head policy. The cost process and the charged program
share the same state transition. The first `m` periods replace original
supplies in label order, inserting each replenishment immediately.
-/

open FD1D MeasureTheory
open scoped BigOperators

namespace TightBound

noncomputable section

open Implementation

abbrev PolicyState (m : ℕ) := CertifiedState (treeDepth m) m

/-- The paper's policy, with its actual list order retained in the state. -/
def policyModel (m : ℕ) (hm : 2 ≤ m) :
    ImplementationTrajectory.Model (PolicyState m) :=
  CertifiedState.model (parameterA m : ℝ) (parameterA_cast_pos hm)
    (by omega) (SupplyConfiguration.canonicalFallback (by omega))

abbrev FullPath (m : ℕ) := ImplementationTrajectory.Model.FullPath (PolicyState m) m

/-- Initial demands and the replenishment/main trajectory are independent.
This single law is used at every horizon. -/
def fullLaw (m : ℕ) (hm : 2 ≤ m) : Measure (FullPath m) :=
  (policyModel m hm).fullLaw (CertifiedState.initialLaw (treeDepth m) m) m

instance fullLaw_isProbabilityMeasure (m : ℕ) (hm : 2 ≤ m) :
    IsProbabilityMeasure (fullLaw m hm) := by
  unfold fullLaw
  infer_instance

def averageDistance (m : ℕ) (hm : 2 ≤ m) (s₀ : SpatialState m)
    (T : ℕ) (z : FullPath m) : ℝ :=
  (policyModel m hm).averageDistance s₀ T z

def averageSquaredDistance (m : ℕ) (hm : 2 ≤ m) (s₀ : SpatialState m)
    (T : ℕ) (z : FullPath m) : ℝ :=
  (policyModel m hm).averageSquaredDistance s₀ T z

def rmsDistance (m : ℕ) (hm : 2 ≤ m) (s₀ : SpatialState m)
    (T : ℕ) (z : FullPath m) : ℝ :=
  Real.sqrt (averageSquaredDistance m hm s₀ T z)

theorem averageDistance_measurable (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) : Measurable (averageDistance m hm s₀ T) :=
  (policyModel m hm).averageDistance_measurable s₀ T

theorem averageSquaredDistance_measurable (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) : Measurable (averageSquaredDistance m hm s₀ T) :=
  (policyModel m hm).averageSquaredDistance_measurable s₀ T

theorem averageDistance_nonneg (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (z : FullPath m) :
    0 ≤ averageDistance m hm s₀ T z :=
  (policyModel m hm).averageDistance_nonneg s₀ T z

theorem averageDistance_le_one (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (hT : m ≤ T) (z : FullPath m) :
    averageDistance m hm s₀ T z ≤ 1 :=
  (policyModel m hm).averageDistance_le_one s₀ hT (by omega) z

theorem averageSquaredDistance_nonneg (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (z : FullPath m) :
    0 ≤ averageSquaredDistance m hm s₀ T z :=
  (policyModel m hm).averageSquaredDistance_nonneg s₀ T z

theorem averageSquaredDistance_le_one (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (hT : m ≤ T) (z : FullPath m) :
    averageSquaredDistance m hm s₀ T z ≤ 1 :=
  (policyModel m hm).averageSquaredDistance_le_one s₀ hT (by omega) z

theorem averageDistance_integrable (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (hT : m ≤ T) :
    Integrable (averageDistance m hm s₀ T) (fullLaw m hm) :=
  (policyModel m hm).averageDistance_integrable _ s₀ hT (by omega)

theorem rmsDistance_integrable (m : ℕ) (hm : 2 ≤ m)
    (s₀ : SpatialState m) (T : ℕ) (hT : m ≤ T) :
    Integrable (rmsDistance m hm s₀ T) (fullLaw m hm) :=
  (policyModel m hm).rmsDistance_integrable _ s₀ hT (by omega)

/-- Arbitrary initial supplies; expectation includes every subsequent arrival. -/
theorem expected_average_distance_le_log
    {m T : ℕ} (hm : 2 ≤ m) (s₀ : SpatialState m) (hT : m ^ 2 ≤ T) :
    (∫ z, averageDistance m hm s₀ T z ∂fullLaw m hm) ≤
      universalConstant * Real.log (m : ℝ) / (m : ℝ) :=
  (policyModel m hm).expected_averageDistance_le_log
    (CertifiedState.initialLaw (treeDepth m) m)
    (fun _ hT => CertifiedState.refreshed_average_squared_le hm hT) hm s₀ hT

/-- Expected RMS for the same policy and constant, for `T ≥ m³`. -/
theorem expected_rms_distance_le_log
    {m T : ℕ} (hm : 2 ≤ m) (s₀ : SpatialState m) (hT : m ^ 3 ≤ T) :
    (∫ z, rmsDistance m hm s₀ T z ∂fullLaw m hm) ≤
      universalConstant * Real.log (m : ℝ) / (m : ℝ) :=
  (policyModel m hm).expected_rmsDistance_le_log
    (CertifiedState.initialLaw (treeDepth m) m)
    (fun _ hT => CertifiedState.refreshed_average_squared_le hm hT) hm s₀ hT

/-- One initial inventory law gives the balanced bound at every positive horizon,
with no replacement phase and with the same strict/list-head policy. -/
theorem balanced_initial_inventory {m : ℕ} (hm : 2 ≤ m) :
    ∃ μ₀ : ProbabilityMeasure (SpatialState m), ∀ T : ℕ, 0 < T →
      Real.sqrt ((∑ t ∈ Finset.range T,
        (policyModel m hm).expectedSquaredCost
          (CertifiedState.lawFrom (μ₀ : Measure (SpatialState m))) t) / (T : ℝ)) ≤
        1 / (m : ℝ) + Real.sqrt (5 / 3) * (parameterA m : ℝ) / (m : ℝ) := by
  refine ⟨⟨Balanced.initialLaw m, inferInstance⟩, ?_⟩
  intro T hT
  exact CertifiedState.balanced_average_squared_le hm hT

/-- Equal counts use exactly the paper's half-open supply cells. -/
theorem equal_counts_average_expected_squared_cost_le
    {L m : ℕ} (hdiv : 2 ^ L ∣ m) (s₀ : SpatialState m)
    (hcounts : ∀ i, RightBoundary.count L s₀ i = m / 2 ^ L)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) (haL : a = 48 * (L : ℝ))
    (T : ℕ) (hT : 0 < T) :
    Real.sqrt ((∑ t ∈ Finset.range T,
      (CertifiedState.model a ha hm (SupplyConfiguration.canonicalFallback hm)).expectedSquaredCost
          (CertifiedState.lawFrom (L := L) (Measure.dirac s₀)) t) / (T : ℝ)) ≤
      dyadicCellWidth L + Real.sqrt (5 / 3) * a / (m : ℝ) :=
  CertifiedState.equal_counts_average_expected_squared_cost_le
    hdiv s₀ hcounts a ha hm haL T hT

theorem policy_count_marginal {m : ℕ} (hm : 2 ≤ m) (t : ℕ) :
    Measure.map (fun path : ℕ → ImplementationTrajectory.Model.ProcessState (PolicyState m) =>
      CertifiedState.count (path t).1)
      ((policyModel m hm).trajectoryLaw (CertifiedState.initialLaw (treeDepth m) m)) =
      ((parameterizedKernel m hm).iterate t (refreshedLaw (treeDepth m) m)).toMeasure := by
  apply ImplementationTrajectory.Model.trajectoryLaw_count_marginal
    _ CertifiedState.count CertifiedState.measurable_count (parameterizedKernel m hm)
  · exact CertifiedState.model_kernel_count _ _ _ _
  · exact CertifiedState.map_count_initialLaw _ _

/-- The stochastic transition is exactly the charged physical update. -/
theorem policy_step_exact {m : ℕ} (hm : 2 ≤ m)
    (p : PolicyState m × ContinuousProcess.Noise) :
    ((policyModel m hm).step p).raw =
      (Implementation.step (parameterA m : ℝ) p.1.raw
        (SupplyConfiguration.canonicalFallback (by omega)) p.2.1 p.2.2).value :=
  CertifiedState.step_raw (parameterA m : ℝ) (parameterA_cast_pos hm) (by omega) _ p

/-- Arithmetic, branching, list, and coordinate operations of the executed step. -/
theorem policy_operations {m : ℕ} (hm : 2 ≤ m) (s : PolicyState m) (u v : unitInterval) :
    ((Implementation.step (parameterA m : ℝ) s.raw
      (SupplyConfiguration.canonicalFallback (by omega)) u v).work : ℝ) ≤
      (180 / Real.log 2) * Real.log (m : ℝ) :=
  parameterized_step_work hm s.raw _ _ _

/-- Peak word storage, including intermediate states and traversal frames. -/
theorem policy_memory {m : ℕ} (hm : 2 ≤ m) (s : PolicyState m) (u v : unitInterval) :
    stepPeakWords (parameterA m : ℝ) s.raw
      (SupplyConfiguration.canonicalFallback (by omega)) u v ≤ 69 * m :=
  CertifiedState.parameterized_peak_memory hm s u v

/-- The upper-bound conclusions and resource guarantees for the same policy.
The external matching lower bound is not asserted here. -/
structure FullFormalization (m : ℕ) (hm : 2 ≤ m) : Prop where
  meanDistance :
    ∀ (s₀ : SpatialState m) (T : ℕ), m ^ 2 ≤ T →
      (∫ z, averageDistance m hm s₀ T z ∂fullLaw m hm) ≤
        universalConstant * Real.log (m : ℝ) / (m : ℝ)
  rmsDistance :
    ∀ (s₀ : SpatialState m) (T : ℕ), m ^ 3 ≤ T →
      (∫ z, TightBound.rmsDistance m hm s₀ T z ∂fullLaw m hm) ≤
        universalConstant * Real.log (m : ℝ) / (m : ℝ)
  countMarginal :
    ∀ t, Measure.map
      (fun path : ℕ → ImplementationTrajectory.Model.ProcessState (PolicyState m) =>
        CertifiedState.count (path t).1)
      ((policyModel m hm).trajectoryLaw (CertifiedState.initialLaw (treeDepth m) m)) =
      ((parameterizedKernel m hm).iterate t (refreshedLaw (treeDepth m) m)).toMeasure
  execution :
    ∀ p : PolicyState m × ContinuousProcess.Noise,
      ((policyModel m hm).step p).raw =
        (Implementation.step (parameterA m : ℝ) p.1.raw
          (SupplyConfiguration.canonicalFallback (by omega)) p.2.1 p.2.2).value
  operations :
    ∀ (s : PolicyState m) (u v : unitInterval),
      ((Implementation.step (parameterA m : ℝ) s.raw
        (SupplyConfiguration.canonicalFallback (by omega)) u v).work : ℝ) ≤
        (180 / Real.log 2) * Real.log (m : ℝ)
  memory :
    ∀ (s : PolicyState m) (u v : unitInterval),
      stepPeakWords (parameterA m : ℝ) s.raw
        (SupplyConfiguration.canonicalFallback (by omega)) u v ≤ 69 * m
  initialization :
    ∀ s₀ v : SpatialState m,
      refreshRun (refreshStart (treeDepth m) (fun j => (s₀ j : ℝ)))
        v (List.finRange m) = (CertifiedState.initialState (treeDepth m) v).raw
  refreshCost :
    ∀ (s₀ : Fin m → ℝ) (v : SpatialState m) (k : ℕ) (hk : k < m) (u : ℝ),
      refreshMatchingCost
        (refreshRun (refreshStart (treeDepth m) s₀) v ((List.finRange m).take k))
        ⟨k, hk⟩ u = |u - s₀ ⟨k, hk⟩|
  refreshResources :
    ∀ (s₀ : Fin m → ℝ) (v : SpatialState m) (k : ℕ) (hk : k < m),
      let s := refreshRun (refreshStart (treeDepth m) s₀) v ((List.finRange m).take k)
      let j : Fin m := ⟨k, hk⟩
      ((refreshInsert s j (v j)).work : ℝ) ≤
          (180 / Real.log 2) * Real.log (m : ℝ) ∧
        refreshPeakWords s j (v j) ≤ 54 * m
  balancedEveryHorizon :
    ∃ μ₀ : ProbabilityMeasure (SpatialState m), ∀ T : ℕ, 0 < T →
      Real.sqrt ((∑ t ∈ Finset.range T,
        (policyModel m hm).expectedSquaredCost
          (CertifiedState.lawFrom (μ₀ : Measure (SpatialState m))) t) / (T : ℝ)) ≤
        1 / (m : ℝ) + Real.sqrt (5 / 3) * (parameterA m : ℝ) / (m : ℝ)

theorem full_formalization {m : ℕ} (hm : 2 ≤ m) : FullFormalization m hm where
  meanDistance s₀ _T hT := expected_average_distance_le_log hm s₀ hT
  rmsDistance s₀ _T hT := expected_rms_distance_le_log hm s₀ hT
  countMarginal t := policy_count_marginal hm t
  execution := policy_step_exact hm
  operations := policy_operations hm
  memory := policy_memory hm
  initialization := CertifiedState.refreshRun_eq_initialState
  refreshCost := refresh_prefix_matching_cost
  refreshResources := refresh_prefix_resources hm
  balancedEveryHorizon := balanced_initial_inventory hm

end

end TightBound


==> anc/lean-formalization/proof/TightBound/Parameters.lean <==
import FD1D.Basic

/-!
The exact parameters of `mor-skeleton/main.tex`, equation (parameters):
`L = ⌈log₂ m⌉`, `n = 2^L`, and `a = 48L`.
-/

namespace TightBound

noncomputable section

def treeDepth (m : ℕ) : ℕ := Nat.clog 2 m

def leafCount (m : ℕ) : ℕ := 2 ^ treeDepth m

def parameterA (m : ℕ) : ℕ := 48 * treeDepth m

theorem treeDepth_pos {m : ℕ} (hm : 2 ≤ m) :
    0 < treeDepth m :=
  Nat.clog_pos (by norm_num) (by omega)

theorem le_leafCount (m : ℕ) : m ≤ leafCount m :=
  Nat.le_pow_clog (by norm_num) m

theorem leafCount_lt_two_mul {m : ℕ} (hm : 2 ≤ m) :
    leafCount m < 2 * m := by
  have hL := treeDepth_pos hm
  have h := Nat.pow_pred_clog_lt_self (by norm_num : 1 < 2)
    (by omega : 1 < m)
  have heq : treeDepth m - 1 + 1 = treeDepth m := by omega
  calc
    leafCount m = 2 ^ (treeDepth m - 1) * 2 := by
      rw [← pow_succ, heq]
      rfl
    _ < m * 2 := Nat.mul_lt_mul_of_pos_right h (by norm_num)
    _ = 2 * m := Nat.mul_comm _ _

theorem parameterA_ge_forty_eight {m : ℕ} (hm : 2 ≤ m) :
    48 ≤ parameterA m := by
  have hL := treeDepth_pos hm
  unfold parameterA
  omega

theorem parameterA_cast_ge_forty_eight {m : ℕ} (hm : 2 ≤ m) :
    (48 : ℝ) ≤ parameterA m := by
  exact_mod_cast parameterA_ge_forty_eight hm

theorem parameterA_cast_pos {m : ℕ} (hm : 2 ≤ m) :
    0 < (parameterA m : ℝ) :=
  lt_of_lt_of_le (by norm_num) (parameterA_cast_ge_forty_eight hm)

theorem parameterA_eq_depth (m : ℕ) :
    (parameterA m : ℝ) = 48 * (treeDepth m : ℝ) := by
  simp [parameterA]

/-- The harmonic-potential budget used in the finite-horizon energy proof. -/
theorem log_potential_budget {m : ℕ} (hm : 2 ≤ m) :
    Real.log (1 + 2 * (m : ℝ) / (parameterA m : ℝ)) ≤
      (parameterA m : ℝ) / 48 := by
  have hmR : (2 : ℝ) ≤ m := by exact_mod_cast hm
  have hm0 : 0 < (m : ℝ) := by linarith
  have ha := parameterA_cast_ge_forty_eight hm
  have ha0 := parameterA_cast_pos hm
  have hratio : 1 + 2 * (m : ℝ) / (parameterA m : ℝ) ≤ m := by
    have h : 2 * (m : ℝ) / (parameterA m : ℝ) ≤ (m : ℝ) / 2 := by
      apply (div_le_iff₀ ha0).2
      nlinarith
    linarith
  have hlog : Real.log (1 + 2 * (m : ℝ) / (parameterA m : ℝ)) ≤
      Real.log (m : ℝ) :=
    Real.log_le_log (by positivity) hratio
  have hlogTwoPos : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hlogTwo : Real.log 2 ≤ 1 := by
    convert Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2) using 1
    norm_num
  have hlog0 : 0 ≤ Real.log (m : ℝ) := Real.log_nonneg (by linarith)
  have hlogb : Real.log (m : ℝ) ≤ Real.logb 2 (m : ℝ) := by
    rw [← Real.log_div_log]
    apply (le_div_iff₀ hlogTwoPos).2
    nlinarith
  have hceil : Real.logb 2 (m : ℝ) ≤ (treeDepth m : ℝ) := by
    unfold treeDepth
    rw [← Real.natCeil_logb_natCast]
    exact Nat.le_ceil _
  calc
    Real.log (1 + 2 * (m : ℝ) / (parameterA m : ℝ)) ≤ (treeDepth m : ℝ) :=
      hlog.trans (hlogb.trans hceil)
    _ = (parameterA m : ℝ) / 48 := by simp [parameterA]

theorem parameterA_cast_le_log {m : ℕ} (hm : 2 ≤ m) :
    (parameterA m : ℝ) ≤
      (96 / Real.log 2) * Real.log (m : ℝ) := by
  have hlog : (1 : ℝ) ≤ Real.logb 2 (m : ℝ) := by
    calc
      (1 : ℝ) = Real.logb 2 2 :=
        (Real.logb_self_eq_one (by norm_num)).symm
      _ ≤ Real.logb 2 (m : ℝ) := by
        apply Real.logb_le_logb_of_le (by norm_num) (by norm_num)
        exact_mod_cast hm
  have hceil : (treeDepth m : ℝ) ≤ 2 * Real.logb 2 (m : ℝ) := by
    unfold treeDepth
    rw [← Real.natCeil_logb_natCast]
    exact Nat.ceil_le_two_mul (by linarith)
  calc
    (parameterA m : ℝ) = 48 * (treeDepth m : ℝ) := parameterA_eq_depth m
    _ ≤ 96 * Real.logb 2 (m : ℝ) := by linarith
    _ = (96 / Real.log 2) * Real.log (m : ℝ) := by
      rw [← Real.log_div_log]
      ring

def universalConstant : ℝ := 144 / Real.log 2

theorem universalConstant_pos : 0 < universalConstant := by
  exact div_pos (by norm_num) (Real.log_pos (by norm_num))

theorem three_halves_parameter_le_log {m : ℕ} (hm : 2 ≤ m) :
    3 * (parameterA m : ℝ) / (2 * (m : ℝ)) ≤
      universalConstant * Real.log (m : ℝ) / (m : ℝ) := by
  have hmpos : 0 < (m : ℝ) := by exact_mod_cast (show 0 < m by omega)
  have h := parameterA_cast_le_log hm
  calc
    3 * (parameterA m : ℝ) / (2 * (m : ℝ)) =
        ((3 / 2 : ℝ) * (parameterA m : ℝ)) / (m : ℝ) := by ring
    _ ≤ ((3 / 2 : ℝ) * ((96 / Real.log 2) * Real.log (m : ℝ))) /
        (m : ℝ) := by
      apply div_le_div_of_nonneg_right _ hmpos.le
      linarith
    _ = universalConstant * Real.log (m : ℝ) / (m : ℝ) := by
      unfold universalConstant
      ring

end

end TightBound


==> anc/lean-formalization/proof/TightBound/ProbabilityBounds.lean <==
import FD1D.Basic

open MeasureTheory
open scoped ENNReal

namespace TightBound

noncomputable section

theorem bounded_integral_le_sqrt_integral_sq
    {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (f : Ω → ℝ) (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) (hf1 : ∀ x, f x ≤ 1) :
    (∫ x, f x ∂μ) ≤ Real.sqrt (∫ x, f x ^ 2 ∂μ) := by
  have hfn : 0 ≤ᵐ[μ] f := Filter.Eventually.of_forall hf0
  have h1n : 0 ≤ᵐ[μ] (fun _ : Ω => (1 : ℝ)) :=
    Filter.Eventually.of_forall (fun _ => by norm_num)
  have hfm : MemLp f (ENNReal.ofReal 2) μ := by
    apply MemLp.of_bound hf.aestronglyMeasurable 1
    filter_upwards with x
    simpa only [Real.norm_eq_abs, abs_of_nonneg (hf0 x)] using hf1 x
  have h1m : MemLp (fun _ : Ω => (1 : ℝ)) (ENNReal.ofReal 2) μ := by
    apply MemLp.of_bound measurable_const.aestronglyMeasurable 1
    simp
  have hpq : Real.HolderConjugate (2 : ℝ) (2 : ℝ) := by
    rw [Real.holderConjugate_iff]
    norm_num
  have hs := integral_mul_le_Lp_mul_Lq_of_nonneg hpq hfn h1n hfm h1m
  simpa only [mul_one, one_pow, integral_const, measureReal_def,
    measure_univ, ENNReal.toReal_one, one_smul, one_div,
    OfNat.ofNat_eq_ofNat, invOf_eq_inv, Real.sqrt_eq_rpow,
    Real.one_rpow, Real.rpow_natCast, Real.rpow_two] using hs

/-- Jensen's inequality for the exact expected RMS quantity in Theorem 1.1. -/
theorem bounded_integral_sqrt_le_sqrt_integral
    {Ω : Type*} [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (f : Ω → ℝ) (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) (hf1 : ∀ x, f x ≤ 1) :
    (∫ x, Real.sqrt (f x) ∂μ) ≤ Real.sqrt (∫ x, f x ∂μ) := by
  have hs := bounded_integral_le_sqrt_integral_sq μ (fun x => Real.sqrt (f x))
    hf.sqrt (fun _ => Real.sqrt_nonneg _) (fun x => Real.sqrt_le_one.mpr (hf1 x))
  simpa only [Real.sq_sqrt (hf0 _)] using hs

end

end TightBound


==> anc/lean-formalization/proof/TightBound/Process.lean <==
import TightBound.SquaredCost
import FD1D.UniformArrival
import FD1D.Realization

open FD1D

noncomputable section

open Set MeasureTheory

/-!
# One-step spatial dynamics

This module lifts one transition of the hierarchical count chain to the
actual labeled supply configuration.  The selected label is retained, so
replacing its coordinate and dyadic leaf gives a pathwise update rather than
only a count-law coupling.
-/

namespace TightBound.Dynamics

variable {L m : ℕ}

/-- The harmonic-feedback deletion-mass tree, re-exported at the spatial-dynamics boundary. -/
abbrev stateDyadicMass (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : DyadicMass L :=
  Transport.stateDyadicMass a x

theorem stateDyadicMass_isProbability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).IsProbability :=
  Transport.stateDyadicMass_isProbability a ha hm x

theorem stateDyadicMass_leafMass_eq_deletionRule
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateDyadicMass a x).leafMass w =
      (deletionRule a ha hm).prob x w :=
  Transport.stateDyadicMass_leafMass_eq_deletionRule a ha hm x w

/-- The concrete supply label selected from the hierarchical dyadic mass. -/
def selectedSupplyLabel (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) : Fin m :=
  C.selectedSupplyIndex (stateDyadicMass a C.countState) fallback u

/-- The leaf actually deleted by the concrete label selection. -/
def selectedDeletedLeaf (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) : DyadicNode L :=
  C.leaf (selectedSupplyLabel a C fallback u)

/--
One actual hierarchical-policy step: match demand `u` to the selected supply
label and replace that same label by the replenishment coordinate `v`.
-/
def actualStep (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) :
    SupplyConfiguration L m where
  location := Function.update C.location
    (selectedSupplyLabel a C fallback u) v
  leaf := Function.update C.leaf
    (selectedSupplyLabel a C fallback u)
    (DyadicMass.uniformArrivalLeaf L v)
  location_mem_unit := by
    intro j
    by_cases hj : j = selectedSupplyLabel a C fallback u
    · subst j
      simpa using hv
    · simpa [Function.update_of_ne hj] using C.location_mem_unit j
  location_mem_cell := by
    intro j
    by_cases hj : j = selectedSupplyLabel a C fallback u
    · subst j
      simpa using DyadicMass.uniformArrival_mem_dyadicCell L hv
    · simpa [Function.update_of_ne hj] using C.location_mem_cell j

@[simp]
theorem actualStep_location_selected
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m)
    (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) :
    (actualStep a C fallback u v hv).location
        (selectedSupplyLabel a C fallback u) = v := by
  simp [actualStep]

@[simp]
theorem actualStep_leaf_selected
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m)
    (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) :
    (actualStep a C fallback u v hv).leaf
        (selectedSupplyLabel a C fallback u) =
      DyadicMass.uniformArrivalLeaf L v := by
  simp [actualStep]

theorem actualStep_location_of_ne
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m)
    (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) (j : Fin m)
    (hj : j ≠ selectedSupplyLabel a C fallback u) :
    (actualStep a C fallback u v hv).location j = C.location j := by
  simp [actualStep, Function.update_of_ne hj]

theorem actualStep_leaf_of_ne
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m)
    (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) (j : Fin m)
    (hj : j ≠ selectedSupplyLabel a C fallback u) :
    (actualStep a C fallback u v hv).leaf j = C.leaf j := by
  simp [actualStep, Function.update_of_ne hj]

/-- Replacing one labeled leaf changes every fiber count by the corresponding
delete/arrive indicators. -/
private theorem leafCount_update
    (C : SupplyConfiguration L m) (j : Fin m)
    (arrived i : DyadicNode L) :
    (Finset.univ.filter fun k : Fin m =>
        Function.update C.leaf j arrived k = i).card =
      C.leafCount i + (if i = arrived then 1 else 0) -
        (if i = C.leaf j then 1 else 0) := by
  classical
  let rest : Finset (Fin m) := Finset.univ.erase j
  let restCount : ℕ :=
    (rest.filter fun k : Fin m => C.leaf k = i).card
  have huniv : Finset.univ = insert j rest := by
    exact (Finset.insert_erase (Finset.mem_univ j)).symm
  have hjrest : j ∉ rest := by
    simp [rest]
  have hjfilter :
      j ∉ rest.filter fun k : Fin m => C.leaf k = i := by
    simp [hjrest]
  have hrest :
      (rest.filter fun k : Fin m =>
          Function.update C.leaf j arrived k = i) =
        rest.filter fun k : Fin m => C.leaf k = i := by
    apply Finset.filter_congr
    intro k hk
    have hkj : k ≠ j := by
      exact (Finset.mem_erase.mp hk).1
    rw [Function.update_of_ne hkj]
  have hnew :
      (Finset.univ.filter fun k : Fin m =>
          Function.update C.leaf j arrived k = i).card =
        restCount + (if arrived = i then 1 else 0) := by
    rw [huniv, Finset.filter_insert, hrest]
    by_cases harrived : arrived = i
    · simp [harrived, restCount, hjfilter]
    · simp [harrived, restCount]
  have hold :
      C.leafCount i =
        restCount + (if C.leaf j = i then 1 else 0) := by
    unfold SupplyConfiguration.leafCount
    rw [huniv, Finset.filter_insert]
    by_cases hold : C.leaf j = i
    · simp [hold, restCount, hjfilter]
    · simp [hold, restCount]
  rw [hnew, hold]
  by_cases harrived : arrived = i
  · have hiarrived : i = arrived := harrived.symm
    by_cases hold : C.leaf j = i
    · have hiold : i = C.leaf j := hold.symm
      rw [if_pos harrived, if_pos hiarrived, if_pos hold, if_pos hiold]
      omega
    · have hiold : i ≠ C.leaf j := fun h => hold h.symm
      rw [if_pos harrived, if_pos hiarrived, if_neg hold, if_neg hiold]
      omega
  · have hiarrived : i ≠ arrived := fun h => harrived h.symm
    by_cases hold : C.leaf j = i
    · have hiold : i = C.leaf j := hold.symm
      rw [if_neg harrived, if_neg hiarrived, if_pos hold, if_pos hiold]
      omega
    · have hiold : i ≠ C.leaf j := fun h => hold h.symm
      rw [if_neg harrived, if_neg hiarrived, if_neg hold, if_neg hiold]
      omega

/--
Replace the fixed representative of an occupied deletion leaf by an arbitrary
point certified to lie in the arrival leaf.  On an empty deletion leaf this
is a no-op, matching `InventoryState.move`.
-/
def actualLeafStep (C : SupplyConfiguration L m) (fallback : Fin m)
    (deleted arrived : DyadicNode L) (v : ℝ)
    (hv : v ∈ dyadicCell arrived) : SupplyConfiguration L m :=
  if h : ∃ j, C.leaf j = deleted then
    { location := Function.update C.location
        (C.representative fallback deleted) v
      leaf := Function.update C.leaf
        (C.representative fallback deleted) arrived
      location_mem_unit := by
        intro j
        by_cases hj : j = C.representative fallback deleted
        · subst j
          simpa using dyadicCell_subset_unit arrived hv
        · simpa [Function.update_of_ne hj] using C.location_mem_unit j
      location_mem_cell := by
        intro j
        by_cases hj : j = C.representative fallback deleted
        · subst j
          simpa using hv
        · simpa [Function.update_of_ne hj] using C.location_mem_cell j }
  else C

theorem actualLeafStep_of_occupied
    (C : SupplyConfiguration L m) (fallback : Fin m)
    (deleted arrived : DyadicNode L) (v : ℝ)
    (hv : v ∈ dyadicCell arrived)
    (h : ∃ j, C.leaf j = deleted) :
    actualLeafStep C fallback deleted arrived v hv =
      { location := Function.update C.location
          (C.representative fallback deleted) v
        leaf := Function.update C.leaf
          (C.representative fallback deleted) arrived
        location_mem_unit := by
          intro j
          by_cases hj : j = C.representative fallback deleted
          · subst j
            simpa using dyadicCell_subset_unit arrived hv
          · simpa [Function.update_of_ne hj] using C.location_mem_unit j
        location_mem_cell := by
          intro j
          by_cases hj : j = C.representative fallback deleted
          · subst j
            simpa using hv
          · simpa [Function.update_of_ne hj] using C.location_mem_cell j } := by
  rw [actualLeafStep, dif_pos h]

/-- The leaf-conditioned spatial update projects exactly to the finite count
move, including the zero-probability empty-deletion case. -/
@[simp]
theorem actualLeafStep_countState
    (C : SupplyConfiguration L m) (fallback : Fin m)
    (deleted arrived : DyadicNode L) (v : ℝ)
    (hv : v ∈ dyadicCell arrived) :
    (actualLeafStep C fallback deleted arrived v hv).countState =
      InventoryState.move C.countState deleted arrived := by
  classical
  by_cases h : ∃ j, C.leaf j = deleted
  · rw [actualLeafStep, dif_pos h]
    have hleaf :
        C.leaf (C.representative fallback deleted) = deleted :=
      C.representative_leaf fallback deleted h
    have hpos : 0 < C.countState.1 deleted := by
      change 0 < (Finset.univ.filter fun j : Fin m =>
        C.leaf j = deleted).card
      obtain ⟨j, hj⟩ := h
      exact Finset.card_pos.mpr ⟨j, by simp [hj]⟩
    apply InventoryState.ext
    intro i
    rw [InventoryState.move_apply_of_pos C.countState hpos]
    change
      (Finset.univ.filter fun k : Fin m =>
        Function.update C.leaf (C.representative fallback deleted)
          arrived k = i).card =
        C.leafCount i + (if i = arrived then 1 else 0) -
          (if i = deleted then 1 else 0)
    simpa [hleaf] using
      (leafCount_update C (C.representative fallback deleted) arrived i)
  · rw [actualLeafStep, dif_neg h]
    have hempty : C.countState.1 deleted = 0 := by
      change (Finset.univ.filter fun j : Fin m =>
        C.leaf j = deleted).card = 0
      rw [Finset.card_eq_zero]
      simpa only [Finset.filter_eq_empty_iff, Finset.mem_univ, true_implies,
        not_exists] using h
    exact (InventoryState.move_empty C.countState hempty).symm

/-- The selected concrete slot certifies that its old leaf is occupied. -/
theorem selectedDeletedLeaf_count_pos
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m) (u : ℝ) :
    0 < C.countState.1 (selectedDeletedLeaf a C fallback u) := by
  classical
  change 0 < (Finset.univ.filter fun j : Fin m =>
    C.leaf j = C.leaf (selectedSupplyLabel a C fallback u)).card
  exact Finset.card_pos.mpr
    ⟨selectedSupplyLabel a C fallback u, by simp⟩

/--
The spatial update projects exactly to deletion of the selected slot's old
leaf followed by insertion of the uniform-arrival leaf.
-/
@[simp]
theorem actualStep_countState
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m)
    (u v : ℝ) (hv : v ∈ Icc (0 : ℝ) 1) :
    (actualStep a C fallback u v hv).countState =
      InventoryState.move C.countState
        (selectedDeletedLeaf a C fallback u)
        (DyadicMass.uniformArrivalLeaf L v) := by
  apply InventoryState.ext
  intro i
  rw [InventoryState.move_apply_of_pos C.countState
    (selectedDeletedLeaf_count_pos a C fallback u)]
  exact leafCount_update C (selectedSupplyLabel a C fallback u)
    (DyadicMass.uniformArrivalLeaf L v) i

/--
Away from the null boundary `u = 0`, the old leaf of the selected concrete
slot is exactly the leaf selected by the hierarchical mass tree.
-/
theorem selectedDeletedLeaf_eq_selectedIndex
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (fallback : Fin m)
    {u : ℝ} (hu : u ∈ Icc (0 : ℝ) 1) (hu0 : u ≠ 0) :
    selectedDeletedLeaf a C fallback u =
      (stateDyadicMass a C.countState).selectedIndex u := by
  apply C.selectedSupplyIndex_leaf_of_ne_zero
    (stateDyadicMass a C.countState)
    (stateDyadicMass_isProbability a ha hm C.countState)
    (C.supports_of_deletionRule
      (stateDyadicMass a C.countState)
      (deletionRule a ha hm)
      (stateDyadicMass_leafMass_eq_deletionRule
        a ha hm C.countState))
    fallback hu hu0

/-- Off the null demand boundary, the continuous-coordinate update is exactly
the corresponding leaf-conditioned update. -/
theorem actualStep_eq_actualLeafStep
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (fallback : Fin m)
    {u v : ℝ} (hu : u ∈ Icc (0 : ℝ) 1) (hu0 : u ≠ 0)
    (hv : v ∈ Icc (0 : ℝ) 1) :
    actualStep a C fallback u v hv =
      actualLeafStep C fallback
        ((stateDyadicMass a C.countState).selectedIndex u)
        (DyadicMass.uniformArrivalLeaf L v) v
        (DyadicMass.uniformArrival_mem_dyadicCell L hv) := by
  have hselected :
      C.leaf
          (C.representative fallback
            ((stateDyadicMass a C.countState).selectedIndex u)) =
        (stateDyadicMass a C.countState).selectedIndex u := by
    simpa [selectedDeletedLeaf, selectedSupplyLabel,
      SupplyConfiguration.selectedSupplyIndex] using
      selectedDeletedLeaf_eq_selectedIndex
        a ha hm C fallback hu hu0
  have hoccupied :
      ∃ j, C.leaf j =
        (stateDyadicMass a C.countState).selectedIndex u :=
    ⟨C.representative fallback
      ((stateDyadicMass a C.countState).selectedIndex u), hselected⟩
  rw [actualLeafStep, dif_pos hoccupied]
  rfl

/-- Pathwise cost of the actual match made in one hierarchical step. -/
def actualStepCost (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) : ℝ :=
  |C.location (selectedSupplyLabel a C fallback u) - u|

theorem actualStepCost_eq_selectedSupplyPoint
    (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) :
    actualStepCost a C fallback u =
      |C.selectedSupplyPoint (stateDyadicMass a C.countState)
          fallback u - u| :=
  rfl

/-- Integrating the pathwise one-step cost is exactly the existing configured
matching-cost functional. -/
theorem integral_actualStepCost_eq_expectedActualDistance
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m) :
    ∫ u in Icc (0 : ℝ) 1, actualStepCost a C fallback u =
      C.expectedActualDistance (stateDyadicMass a C.countState) fallback := by
  rfl

/-- Squared pathwise cost of the actual harmonic-feedback match. -/
def actualStepSquaredCost (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) : ℝ :=
  (C.location (selectedSupplyLabel a C fallback u) - u) ^ 2

theorem actualStepSquaredCost_eq_selectedSupplyPoint
    (a : ℝ) (C : SupplyConfiguration L m)
    (fallback : Fin m) (u : ℝ) :
    actualStepSquaredCost a C fallback u =
      (C.selectedSupplyPoint (stateDyadicMass a C.countState)
        fallback u - u) ^ 2 :=
  rfl

theorem integral_actualStepSquaredCost_eq_expected
    (a : ℝ) (C : SupplyConfiguration L m) (fallback : Fin m) :
    ∫ u in Icc (0 : ℝ) 1, actualStepSquaredCost a C fallback u =
      Transport.expectedActualSquaredDistance C
        (stateDyadicMass a C.countState) fallback := by
  rfl

/-- The actual one-period expected distance of a concrete configuration. -/
def actualConfigurationCost (a : ℝ) (hm : 0 < m)
    (C : SupplyConfiguration L m) : ℝ :=
  C.expectedActualDistance (stateDyadicMass a C.countState)
    (SupplyConfiguration.canonicalFallback hm)

/-- The actual one-period expected squared distance. -/
def actualConfigurationSquaredCost (a : ℝ) (hm : 0 < m)
    (C : SupplyConfiguration L m) : ℝ :=
  Transport.expectedActualSquaredDistance C
    (stateDyadicMass a C.countState)
    (SupplyConfiguration.canonicalFallback hm)

/--
Selecting a leaf by the demand coordinate and adding an independent uniform
arrival leaf produces exactly the harmonic-feedback finite count transition.
-/
theorem configured_transition_eq_kernel
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m)
    (y : InventoryState (DyadicNode L) m) :
    (∑ deleted, ∑ arrived,
      if InventoryState.move C.countState deleted arrived = y then
        ((stateDyadicMass a C.countState).selectedIndexLaw
          (stateDyadicMass_isProbability a ha hm C.countState)).mass deleted *
          (1 / Fintype.card (DyadicNode L) : ℝ)
      else 0) =
      kernel a ha hm C.countState y := by
  exact C.selectedIndex_transition_eq_kernel
    (stateDyadicMass a C.countState)
    (stateDyadicMass_isProbability a ha hm C.countState)
    (deletionRule a ha hm)
    (stateDyadicMass_leafMass_eq_deletionRule a ha hm C.countState)
    y

end TightBound.Dynamics

end



==> anc/lean-formalization/proof/TightBound/QuantileSquared.lean <==
import FD1D.V5.QuantileSquared
import TightBound.Transport

/-! The squared quantile identity in FD1D.DyadicMass is policy independent. -/


==> anc/lean-formalization/proof/TightBound/SquaredCost.lean <==
import TightBound.QuantileSquared

/-!
# Squared matching cost for the harmonic-feedback policy

This module combines the exact squared-quantile identity with the one-cell
spatial coupling.  It proves the manuscript's conditional and count-law RMS
bounds while allowing arbitrary occupied locations inside their certified
dyadic cells.
-/

open FD1D

namespace TightBound.Transport

noncomputable section

open scoped BigOperators
open Set MeasureTheory

variable {L m : ℕ}

/-- Conditional squared distance to the actual selected supply point. -/
def expectedActualSquaredDistance
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (fallback : Fin m) : ℝ :=
  ∫ u in Icc (0 : ℝ) 1,
    (C.selectedSupplyPoint q fallback u - u) ^ 2

private theorem selectedSquaredDistance_integrable
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (fallback : Fin m) :
    IntegrableOn
      (fun u => (C.selectedSupplyPoint q fallback u - u) ^ 2)
      (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    (((C.selectedSupplyPoint_measurable q fallback).sub
      measurable_id).pow_const 2).aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖(C.selectedSupplyPoint q fallback u - u) ^ 2‖ ≤ 1
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hs := C.selectedSupplyPoint_mem_unit q fallback u
  have habs :
      |C.selectedSupplyPoint q fallback u - u| ≤ 1 :=
    abs_le.2 ⟨by linarith [hs.1, hu.2], by linarith [hs.2, hu.1]⟩
  calc
    (C.selectedSupplyPoint q fallback u - u) ^ 2 =
        |C.selectedSupplyPoint q fallback u - u| ^ 2 := by
      rw [sq_abs]
    _ ≤ 1 := pow_le_one₀ (abs_nonneg _) habs

private theorem quantileDisplacement_integrable
    (q : DyadicMass L) (hq : q.IsProbability) :
    IntegrableOn (fun u => q.quantile u - u) (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    (q.quantile_measurable.sub measurable_id).aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖q.quantile u - u‖ ≤ 1
  rw [Real.norm_eq_abs]
  have hqUnit := q.quantile_mem_unit hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)
  exact abs_le.2
    ⟨by linarith [hqUnit.1, hu.2], by linarith [hqUnit.2, hu.1]⟩

private theorem quantileSquaredDisplacement_integrable
    (q : DyadicMass L) (hq : q.IsProbability) :
    IntegrableOn (fun u => (q.quantile u - u) ^ 2)
      (Icc (0 : ℝ) 1) := by
  apply Measure.integrableOn_of_bounded (by simp [Real.volume_Icc])
    ((q.quantile_measurable.sub measurable_id).pow_const
      2).aestronglyMeasurable (M := 1)
  apply ae_restrict_of_forall_mem measurableSet_Icc
  intro u hu
  change ‖(q.quantile u - u) ^ 2‖ ≤ 1
  rw [Real.norm_eq_abs, abs_of_nonneg (sq_nonneg _)]
  have hqUnit := q.quantile_mem_unit hq.nonneg hu.1
    (by simpa [hq.total_eq_one] using hu.2)
  have habs : |q.quantile u - u| ≤ 1 :=
    abs_le.2
      ⟨by linarith [hqUnit.1, hu.2],
        by linarith [hqUnit.2, hu.1]⟩
  calc
    (q.quantile u - u) ^ 2 = |q.quantile u - u| ^ 2 := by
      rw [sq_abs]
    _ ≤ 1 := pow_le_one₀ (abs_nonneg _) habs

/--
Minkowski's inequality for the actual selected supply and the recursive
quantile, with the deterministic one-cell error made explicit.
-/
theorem expectedActualSquaredDistance_le
    (C : SupplyConfiguration L m) (q : DyadicMass L)
    (hq : q.IsProbability) (hsupport : C.Supports q)
    (fallback : Fin m) :
    expectedActualSquaredDistance C q fallback ≤
      (dyadicCellWidth L +
        Real.sqrt
          (∫ u in Icc (0 : ℝ) 1, (q.quantile u - u) ^ 2)) ^ 2 := by
  let d : ℝ → ℝ := fun u => q.quantile u - u
  let w : ℝ := dyadicCellWidth L
  have hw : 0 ≤ w := (dyadicCellWidth_pos L).le
  have hselected :=
    selectedSquaredDistance_integrable C q fallback
  have hd : IntegrableOn d (Icc (0 : ℝ) 1) := by
    simpa [d] using quantileDisplacement_integrable q hq
  have hdabs : IntegrableOn (fun u => |d u|) (Icc (0 : ℝ) 1) :=
    hd.norm
  have hdsq : IntegrableOn (fun u => d u ^ 2) (Icc (0 : ℝ) 1) := by
    simpa [d] using quantileSquaredDisplacement_integrable q hq
  have hconst :
      IntegrableOn (fun _ : ℝ => w ^ 2) (Icc (0 : ℝ) 1) :=
    integrableOn_const (C := w ^ 2) (by simp [Real.volume_Icc])
  have hlinear :
      IntegrableOn (fun u => 2 * w * |d u|) (Icc (0 : ℝ) 1) :=
    hdabs.const_mul (2 * w)
  have hrhs :
      IntegrableOn
        (fun u => w ^ 2 + 2 * w * |d u| + d u ^ 2)
        (Icc (0 : ℝ) 1) :=
    (hconst.add hlinear).add hdsq
  have hclose := C.selectedSupplyPoint_sub_quantile_le_ae
    q hq hsupport fallback
  have hpoint :
      ∀ᵐ u ∂volume.restrict (Icc (0 : ℝ) 1),
        (C.selectedSupplyPoint q fallback u - u) ^ 2 ≤
          w ^ 2 + 2 * w * |d u| + d u ^ 2 := by
    have hclose' :
        ∀ᵐ u ∂volume.restrict (Icc (0 : ℝ) 1),
          |C.selectedSupplyPoint q fallback u - q.quantile u| ≤ w := by
      simpa [DyadicMass.uniformDemand, w] using hclose
    filter_upwards [hclose'] with u hu
    have htriangle :
        |C.selectedSupplyPoint q fallback u - u| ≤ w + |d u| := by
      calc
        |C.selectedSupplyPoint q fallback u - u| ≤
            |C.selectedSupplyPoint q fallback u - q.quantile u| +
              |q.quantile u - u| := abs_sub_le _ _ _
        _ ≤ w + |d u| := by
          have h := add_le_add_right hu |q.quantile u - u|
          simpa [d, add_comm] using h
    have hnonneg : 0 ≤ w + |d u| :=
      add_nonneg hw (abs_nonneg _)
    have hsquare :
        |C.selectedSupplyPoint q fallback u - u| ^ 2 ≤
          (w + |d u|) ^ 2 :=
      (sq_le_sq₀ (abs_nonneg _) hnonneg).2 htriangle
    calc
      (C.selectedSupplyPoint q fallback u - u) ^ 2 =
          |C.selectedSupplyPoint q fallback u - u| ^ 2 := by
        rw [sq_abs]
      _ ≤ (w + |d u|) ^ 2 := hsquare
      _ = w ^ 2 + 2 * w * |d u| + d u ^ 2 := by
        rw [← sq_abs (d u)]
        ring
  have hintegral :
      expectedActualSquaredDistance C q fallback ≤
        w ^ 2 + 2 * w * cdfTransportArea d +
          ∫ u in Icc (0 : ℝ) 1, d u ^ 2 := by
    calc
      expectedActualSquaredDistance C q fallback ≤
          ∫ u in Icc (0 : ℝ) 1,
            (w ^ 2 + 2 * w * |d u| + d u ^ 2) :=
        integral_mono_ae hselected hrhs hpoint
      _ = (∫ u in Icc (0 : ℝ) 1,
            (w ^ 2 + 2 * w * |d u|)) +
          ∫ u in Icc (0 : ℝ) 1, d u ^ 2 :=
        MeasureTheory.integral_add (hconst.add hlinear) hdsq
      _ = ((∫ u in Icc (0 : ℝ) 1, w ^ 2) +
            ∫ u in Icc (0 : ℝ) 1, 2 * w * |d u|) +
          ∫ u in Icc (0 : ℝ) 1, d u ^ 2 := by
        rw [MeasureTheory.integral_add hconst hlinear]
      _ = w ^ 2 +
          2 * w * (∫ u in Icc (0 : ℝ) 1, |d u|) +
          ∫ u in Icc (0 : ℝ) 1, d u ^ 2 := by
        rw [MeasureTheory.integral_const_mul]
        simp [Real.volume_Icc]
      _ = _ := rfl
  let D : ℝ := ∫ u in Icc (0 : ℝ) 1, d u ^ 2
  have hD : 0 ≤ D := integral_nonneg fun _ => sq_nonneg _
  have harea : 0 ≤ cdfTransportArea d :=
    cdfTransportArea_nonneg d
  have hareaSq : cdfTransportArea d ^ 2 ≤ D := by
    simpa [D] using integral_abs_sq_le_integral_sq hd hdsq
  have hareaSqrt : cdfTransportArea d ≤ Real.sqrt D :=
    (Real.le_sqrt harea hD).2 hareaSq
  have hsqrtD := Real.sq_sqrt hD
  calc
    expectedActualSquaredDistance C q fallback ≤
        w ^ 2 + 2 * w * cdfTransportArea d + D := hintegral
    _ ≤ (w + Real.sqrt D) ^ 2 := by
      nlinarith
    _ = (dyadicCellWidth L +
          Real.sqrt
            (∫ u in Icc (0 : ℝ) 1, (q.quantile u - u) ^ 2)) ^ 2 := by
      rfl

/-- Count-state envelope for the actual conditional squared matching cost. -/
def stateSquaredCostEnvelope
    (a : ℝ) (x : InventoryState (DyadicNode L) m) : ℝ :=
  (dyadicCellWidth L +
    Real.sqrt
      (haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
        (stateHaarCoefficient a x))) ^ 2

theorem expectedActualSquaredDistance_le_stateEnvelope
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (C : SupplyConfiguration L m) (fallback : Fin m) :
    expectedActualSquaredDistance C
        (stateDyadicMass a C.countState) fallback ≤
      stateSquaredCostEnvelope a C.countState := by
  let q := stateDyadicMass a C.countState
  have hq := stateDyadicMass_isProbability a ha hm C.countState
  have hsupport : C.Supports q :=
    C.supports_of_deletionRule q
      (Dynamics.deletionRule a ha hm)
      (stateDyadicMass_leafMass_eq_deletionRule
        a ha hm C.countState)
  have hbound :=
    expectedActualSquaredDistance_le C q hq hsupport fallback
  rw [DyadicMass.quantile_sq_integral_eq_haarL2 q hq] at hbound
  dsimp [q] at hbound
  have hcoeff :
      (stateDyadicMass a C.countState).nodeCoefficient =
        stateHaarCoefficient a C.countState := by
    funext i
    exact stateDyadicMass_nodeCoefficient a C.countState i
  rw [hcoeff] at hbound
  simpa [stateSquaredCostEnvelope] using hbound

private theorem stateHaarEnergy_nonneg
    (a : ℝ) (x : InventoryState (DyadicNode L) m) :
    0 ≤ haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
      (stateHaarCoefficient a x) := by
  unfold haarL2
  exact integral_nonneg fun _ => sq_nonneg _

/--
Finite-law Minkowski/Jensen inequality for a deterministic error plus a
state-dependent nonnegative squared error.
-/
theorem sqrt_expect_add_sqrt_sq_le
    {Omega : Type*} [Fintype Omega]
    (mu : FiniteLaw Omega) (w : ℝ) (hw : 0 ≤ w)
    (H : Omega → ℝ) (hH : ∀ omega, 0 ≤ H omega) :
    Real.sqrt (mu.expect (fun omega =>
        (w + Real.sqrt (H omega)) ^ 2)) ≤
      w + Real.sqrt (mu.expect H) := by
  let EH : ℝ := mu.expect H
  have hEH : 0 ≤ EH := mu.expect_nonneg hH
  have hsqrtMean :
      mu.expect (fun omega => Real.sqrt (H omega)) ≤
        Real.sqrt EH := by
    apply mu.expect_le_sqrt_expect_sq
    · exact fun _ => Real.sqrt_nonneg _
    · exact hH
    · intro omega
      exact (Real.sq_sqrt (hH omega)).le
  have hexpand :
      mu.expect (fun omega => (w + Real.sqrt (H omega)) ^ 2) =
        w ^ 2 +
          2 * w * mu.expect (fun omega => Real.sqrt (H omega)) +
          EH := by
    rw [show (fun omega => (w + Real.sqrt (H omega)) ^ 2) =
        fun omega =>
          w ^ 2 + 2 * w * Real.sqrt (H omega) + H omega by
      funext omega
      calc
        (w + Real.sqrt (H omega)) ^ 2 =
            w ^ 2 + 2 * w * Real.sqrt (H omega) +
              Real.sqrt (H omega) ^ 2 := by ring
        _ = _ := by rw [Real.sq_sqrt (hH omega)]]
    rw [mu.expect_add, mu.expect_add, mu.expect_const,
      mu.expect_const_mul]
  have hbound :
      mu.expect (fun omega => (w + Real.sqrt (H omega)) ^ 2) ≤
        (w + Real.sqrt EH) ^ 2 := by
    rw [hexpand]
    nlinarith [Real.sq_sqrt hEH]
  exact (Real.sqrt_le_iff).2
    ⟨add_nonneg hw (Real.sqrt_nonneg _), hbound⟩

/--
The count-law RMS envelope.  Tree symmetry converts its mean Haar energy to
`E[G]/12`, yielding exactly the transport-cost inequality in the manuscript.
-/
theorem sqrt_expected_stateSquaredCostEnvelope_le
    (a : ℝ)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    Real.sqrt (μ.expect (stateSquaredCostEnvelope a)) ≤
      dyadicCellWidth L +
        Real.sqrt ((1 / 12) *
          μ.expect (Dynamics.stateTransportEnergy a)) := by
  let H : InventoryState (DyadicNode L) m → ℝ := fun x =>
    haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
      (stateHaarCoefficient a x)
  let w : ℝ := dyadicCellWidth L
  have hw : 0 ≤ w := (dyadicCellWidth_pos L).le
  have hH (x : InventoryState (DyadicNode L) m) : 0 ≤ H x := by
    exact stateHaarEnergy_nonneg a x
  have hsqrt :
      Real.sqrt (μ.expect (stateSquaredCostEnvelope a)) ≤
        w + Real.sqrt (μ.expect H) := by
    change Real.sqrt (μ.expect (fun x =>
      (w + Real.sqrt (H x)) ^ 2)) ≤
        w + Real.sqrt (μ.expect H)
    exact sqrt_expect_add_sqrt_sq_le μ w hw H hH
  have henergy :=
    expected_haarL2_eq_transportEnergy a μ hinv
  change μ.expect H = (1 / 12) *
    μ.expect (Dynamics.stateTransportEnergy a) at henergy
  simpa [w, henergy] using hsqrt

end

end TightBound.Transport


==> anc/lean-formalization/proof/TightBound/Symmetry.lean <==
import TightBound.Dynamics
import FD1D.Symmetry

/-!
# Tree symmetry for harmonic feedback

The underlying subtree permutations are policy-independent and live in
`FD1D.TreeSymmetry`.  This module proves that the recursively propagated harmonic-feedback
deletion masses are equivariant under those permutations.
-/

open FD1D

namespace TightBound.TreeSymmetry

noncomputable section

open FD1D.TreeSymmetry
open Local

variable {L m : ℕ}

private theorem aggregate_count_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {r : ℕ} (hrn : r ≤ n) (w : DyadicNode ((d + 1) + r)) :
    (Dynamics.aggregatedInventory
        (inventoryPerm (subtreeSwap v n) x)).count
        ((d + 1) + r) (subtreeSwap v r w) =
      (Dynamics.aggregatedInventory x).count ((d + 1) + r) w := by
  simpa only [← FD1D.TreeSymmetry.stateAggregate_eq_aggregatedInventory] using
    FD1D.TreeSymmetry.stateAggregate_count_subtreeSwap v x hrn w

private theorem aggregate_count_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    (Dynamics.aggregatedInventory
        (inventoryPerm (subtreeSwap v n) x)).count k w =
      (Dynamics.aggregatedInventory x).count k w := by
  simpa only [← FD1D.TreeSymmetry.stateAggregate_eq_aggregatedInventory] using
    FD1D.TreeSymmetry.stateAggregate_count_aboveSwap v x hkd w

/-- Rates at every level weakly above the swapped node are unchanged. -/
theorem deletionMass_aboveSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k ≤ d) (w : DyadicNode k) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a k w =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a k w := by
  induction k with
  | zero =>
      have hw : w = dyadicRoot := Fin.eq_zero w
      subst w
      rfl
  | succ k ih =>
      let z := (childrenEquiv k).symm w
      have hz : childrenEquiv k z = w :=
        (childrenEquiv k).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        aggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (leftChild u)
      have hright :=
        aggregate_count_aboveSwap v x (k := k + 1)
          (by omega) (rightChild u)
      fin_cases side
      · change
          TreePolicy.deletionMass
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (leftChild u) =
            TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
              (k + 1) (leftChild u)
        rw [TreePolicy.deletionMass_leftChild, TreePolicy.deletionMass_leftChild,
          hparent, hleft, hright]
      · change
          TreePolicy.deletionMass
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (k + 1) (rightChild u) =
            TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
              (k + 1) (rightChild u)
        rw [TreePolicy.deletionMass_rightChild, TreePolicy.deletionMass_rightChild,
          hparent, hleft, hright]

/-- At the first level below `v`, rates follow the child swap. -/
theorem deletionMass_subtreeSwap_zero
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) (w : DyadicNode (d + 1)) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a
        (d + 1) (subtreeSwap v 0 w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a (d + 1) w := by
  let I' :=
    Dynamics.aggregatedInventory
      (inventoryPerm (subtreeSwap v n) x)
  let I := Dynamics.aggregatedInventory x
  let z := (childrenEquiv d).symm w
  have hz : childrenEquiv d z = w :=
    (childrenEquiv d).apply_symm_apply w
  rw [← hz]
  rcases z with ⟨u, side⟩
  have hparent :
      TreePolicy.deletionMass I' a d u = TreePolicy.deletionMass I a d u := by
    exact deletionMass_aboveSwap v x a (le_refl d) u
  by_cases huv : u = v
  · subst u
    have hleft :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild v)
    have hright :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild v)
    have hleft' :
        I'.count (d + 1) (rightChild v) =
          I.count (d + 1) (leftChild v) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (leftChild v) =
          I.count (d + 1) (rightChild v) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        TreePolicy.deletionMass I' a (d + 1)
            (subtreeSwap v 0 (leftChild v)) =
          TreePolicy.deletionMass I a (d + 1) (leftChild v)
      rw [subtreeSwap_zero_left]
      rw [TreePolicy.deletionMass_rightChild, TreePolicy.deletionMass_leftChild,
        hparent, hleft', hright']
      exact Local.massRight_swap a (TreePolicy.intervalMass d v)
        (TreePolicy.deletionMass I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
        (fun hzero => TreePolicy.deletionMass_eq_zero_of_count_eq_zero I a d
          (by omega) v (by rw [I.count_children d (by omega) v]; exact hzero))
    · change
        TreePolicy.deletionMass I' a (d + 1)
            (subtreeSwap v 0 (rightChild v)) =
          TreePolicy.deletionMass I a (d + 1) (rightChild v)
      rw [subtreeSwap_zero_right]
      rw [TreePolicy.deletionMass_leftChild, TreePolicy.deletionMass_rightChild,
        hparent, hleft', hright']
      exact Local.massLeft_swap a (TreePolicy.intervalMass d v)
        (TreePolicy.deletionMass I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v))
        (fun hzero => TreePolicy.deletionMass_eq_zero_of_count_eq_zero I a d
          (by omega) v (by rw [I.count_children d (by omega) v]; exact hzero))
  · have hll : leftChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hlr : leftChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrl : rightChild u ≠ leftChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hrr : rightChild u ≠ rightChild v := by
      intro h
      apply huv
      simpa using congrArg parent h
    have hleft :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (leftChild u)
    have hright :=
      aggregate_count_subtreeSwap v x (r := 0) (by omega)
        (rightChild u)
    rw [subtreeSwap_zero_of_ne v hll hlr] at hleft
    rw [subtreeSwap_zero_of_ne v hrl hrr] at hright
    have hleft' :
        I'.count (d + 1) (leftChild u) =
          I.count (d + 1) (leftChild u) := by
      simpa [I', I] using hleft
    have hright' :
        I'.count (d + 1) (rightChild u) =
          I.count (d + 1) (rightChild u) := by
      simpa [I', I] using hright
    fin_cases side
    · change
        TreePolicy.deletionMass I' a (d + 1)
            (subtreeSwap v 0 (leftChild u)) =
          TreePolicy.deletionMass I a (d + 1) (leftChild u)
      rw [subtreeSwap_zero_of_ne v hll hlr,
        TreePolicy.deletionMass_leftChild, TreePolicy.deletionMass_leftChild,
        hparent, hleft', hright']
    · change
        TreePolicy.deletionMass I' a (d + 1)
            (subtreeSwap v 0 (rightChild u)) =
          TreePolicy.deletionMass I a (d + 1) (rightChild u)
      rw [subtreeSwap_zero_of_ne v hrl hrr,
        TreePolicy.deletionMass_rightChild, TreePolicy.deletionMass_rightChild,
        hparent, hleft', hright']

/-- Rates at descendant nodes are transported by the subtree swap. -/
theorem deletionMass_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {r : ℕ} (hrn : r ≤ n)
    (w : DyadicNode ((d + 1) + r)) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a
        ((d + 1) + r) (subtreeSwap v r w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
        ((d + 1) + r) w := by
  induction r with
  | zero =>
      exact deletionMass_subtreeSwap_zero v x a w
  | succ r ih =>
      let z := (childrenEquiv ((d + 1) + r)).symm w
      have hz : childrenEquiv ((d + 1) + r) z = w :=
        (childrenEquiv ((d + 1) + r)).apply_symm_apply w
      rw [← hz]
      rcases z with ⟨u, side⟩
      have hparent := ih (by omega) u
      have hleft :=
        aggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (leftChild u)
      have hright :=
        aggregate_count_subtreeSwap v x (r := r + 1)
          (by omega) (rightChild u)
      have hleft' :
          (Dynamics.aggregatedInventory
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (leftChild (subtreeSwap v r u)) =
            (Dynamics.aggregatedInventory x).count
              (((d + 1) + r) + 1) (leftChild u) := by
        rw [← subtreeSwap_succ_leftChild v u]
        exact hleft
      have hright' :
          (Dynamics.aggregatedInventory
              (inventoryPerm (subtreeSwap v n) x)).count
              (((d + 1) + r) + 1)
              (rightChild (subtreeSwap v r u)) =
            (Dynamics.aggregatedInventory x).count
              (((d + 1) + r) + 1) (rightChild u) := by
        rw [← subtreeSwap_succ_rightChild v u]
        exact hright
      fin_cases side
      · change
          TreePolicy.deletionMass
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (leftChild u)) =
            TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
              (((d + 1) + r) + 1) (leftChild u)
        rw [subtreeSwap_succ_leftChild,
          TreePolicy.deletionMass_leftChild, TreePolicy.deletionMass_leftChild, hparent]
        rw [hleft', hright']
        simp [TreePolicy.intervalMass, nodeMass]
      · change
          TreePolicy.deletionMass
              (Dynamics.aggregatedInventory
                (inventoryPerm (subtreeSwap v n) x)) a
              (((d + 1) + r) + 1)
              (subtreeSwap v (r + 1) (rightChild u)) =
            TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a
              (((d + 1) + r) + 1) (rightChild u)
        rw [subtreeSwap_succ_rightChild,
          TreePolicy.deletionMass_rightChild, TreePolicy.deletionMass_rightChild, hparent]
        rw [hleft', hright']
        simp [TreePolicy.intervalMass, nodeMass]

/-- The fixed-label deletion imbalance at the swapped node changes sign. -/
theorem imbalance_swapNode
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  have hleft :=
    deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (leftChild v)
  have hright :=
    deletionMass_subtreeSwap v x a (r := 0) (by omega)
      (rightChild v)
  simp only [subtreeSwap_zero_left] at hleft
  simp only [subtreeSwap_zero_right] at hright
  unfold TreePolicy.imbalance
  rw [hleft, hright]
  ring

/-- A strict ancestor's deletion imbalance is unchanged. -/
theorem imbalance_strictAncestor
    {d n m : ℕ} (v : DyadicNode d)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (a : ℝ) {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w := by
  unfold TreePolicy.imbalance
  rw [deletionMass_aboveSwap v x a (by omega) (leftChild w),
    deletionMass_aboveSwap v x a (by omega) (rightChild w)]

/-! ## Arbitrary-depth wrappers -/

theorem deletionMass_leafSwapWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a L
        (leafSwapWithGap v r hlevel w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a L w := by
  subst L
  exact deletionMass_subtreeSwap v x a le_rfl w

theorem imbalance_swapNodeWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  subst L
  exact imbalance_swapNode v x a

theorem imbalance_strictAncestorWithGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory
          (inventorySwapWithGap v r hlevel x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w := by
  subst L
  exact imbalance_strictAncestor v x a hkd w

theorem deletionMass_leafSwap
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    (w : DyadicNode L) :
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventorySwap hdL v x)) a L
        (leafSwap hdL v w) =
      TreePolicy.deletionMass (Dynamics.aggregatedInventory x) a L w :=
  deletionMass_leafSwapWithGap
    v (L - (d + 1)) (by omega) x a w

theorem imbalance_swapNode_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory (inventorySwap hdL v x)) a d v =
      -TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v :=
  imbalance_swapNodeWithGap
    v (L - (d + 1)) (by omega) x a

theorem imbalance_strictAncestor_general
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (x : InventoryState (DyadicNode L) m) (a : ℝ)
    {k : ℕ} (hkd : k < d) (w : DyadicNode k) :
    TreePolicy.imbalance
        (Dynamics.aggregatedInventory (inventorySwap hdL v x)) a k w =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a k w :=
  imbalance_strictAncestorWithGap
    v (L - (d + 1)) (by omega) x a hkd w

/-! ## Kernel equivariance and invariant stationary laws -/

theorem deletionRule_prob_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode ((d + 1) + n)) m)
    (w : DyadicNode ((d + 1) + n)) :
    (Dynamics.deletionRule a ha hm).prob
        (inventoryPerm (subtreeSwap v n) x) (subtreeSwap v n w) =
      (Dynamics.deletionRule a ha hm).prob x w := by
  change
    TreePolicy.deletionMass
        (Dynamics.aggregatedInventory
          (inventoryPerm (subtreeSwap v n) x)) a ((d + 1) + n)
          (subtreeSwap v n w) =
      TreePolicy.deletionMass
        (Dynamics.aggregatedInventory x) a ((d + 1) + n) w
  exact deletionMass_subtreeSwap v x a le_rfl w

theorem kernel_equivariant_subtreeSwap
    {d n m : ℕ} (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel
        (L := (d + 1) + n) (m := m) a ha hm).Equivariant
      (inventoryPerm (subtreeSwap v n)) := by
  exact FD1D.TreeSymmetry.deletionKernel_equivariant
    (Dynamics.deletionRule a ha hm)
    (subtreeSwap v n)
    (deletionRule_prob_subtreeSwap v a ha hm)

theorem kernel_equivariant_withGap
    {d L m : ℕ} (v : DyadicNode d) (r : ℕ)
    (hlevel : (d + 1) + r = L)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwapWithGap v r hlevel) := by
  subst L
  exact kernel_equivariant_subtreeSwap v a ha hm

theorem kernel_equivariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m) :
    (Dynamics.kernel (L := L) (m := m) a ha hm).Equivariant
      (inventorySwap hdL v) :=
  kernel_equivariant_withGap
    v (L - (d + 1)) (by omega) a ha hm

theorem stationary_lawInvariant
    {d L m : ℕ} (hdL : d < L) (v : DyadicNode d)
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    {μ : FiniteLaw (InventoryState (DyadicNode L) m)}
    (hμ : (Dynamics.kernel (L := L) (m := m) a ha hm).IsStationary μ) :
    FiniteKernel.LawInvariant μ (inventorySwap hdL v) :=
  FD1D.TreeSymmetry.stationary_lawInvariant_of_irreducible
    (Dynamics.kernel_irreducible a ha hm)
    (kernel_equivariant hdL v a ha hm) hμ

end

end TightBound.TreeSymmetry


==> anc/lean-formalization/proof/TightBound/Transport.lean <==
import TightBound.Energy
import TightBound.Symmetry
import FD1D.InvariantTransport
import FD1D.Initialization
import FD1D.Averaging
import FD1D.Spatial

/-!
# Quantile transport for the harmonic-feedback policy

This module realizes the harmonic-feedback leaf deletion probabilities as a recursive
dyadic mass, identifies its integrated Haar coefficients with the harmonic-feedback
deletion imbalances, and proves the exact invariant-law `L²` identity.
-/

open FD1D

namespace TightBound.Transport

noncomputable section

open scoped BigOperators
open Set MeasureTheory

variable {L m : ℕ}

/-! ## The concrete harmonic-feedback dyadic mass -/

/-- The harmonic-feedback deletion-mass tree below `v`, with `k` levels left to descend. -/
def stateDyadicMassAt (a : ℝ)
    (x : InventoryState (DyadicNode L) m) :
    (d k : ℕ) → DyadicNode d → DyadicMass k
  | d, 0, v => .leaf (Dynamics.deletionLabel a x d v)
  | d, k + 1, v =>
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v))

/-- The complete harmonic-feedback deletion-mass tree. -/
def stateDyadicMass (a : ℝ)
    (x : InventoryState (DyadicNode L) m) : DyadicMass L :=
  stateDyadicMassAt a x 0 L dyadicRoot

@[simp] theorem stateDyadicMassAt_zero
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d 0 v =
      .leaf (Dynamics.deletionLabel a x d v) :=
  rfl

@[simp] theorem stateDyadicMassAt_succ
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (d k : ℕ) (v : DyadicNode d) :
    stateDyadicMassAt a x d (k + 1) v =
      .branch
        (stateDyadicMassAt a x (d + 1) k (leftChild v))
        (stateDyadicMassAt a x (d + 1) k (rightChild v)) :=
  rfl

theorem stateDyadicMassAt_total
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).total =
      Dynamics.deletionLabel a x d v := by
  induction k generalizing d with
  | zero => rfl
  | succ k ih =>
      simp only [stateDyadicMassAt, DyadicMass.total]
      rw [ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)]
      symm
      exact TreePolicy.deletionMass_children
        (Dynamics.aggregatedInventory x) a d (by omega) v

theorem stateDyadicMassAt_allNonneg
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x d k v).allNonneg := by
  induction k generalizing d with
  | zero =>
      exact Dynamics.deletionLabel_nonneg a ha hm x (by omega) v
  | succ k ih =>
      exact ⟨ih (d := d + 1) (by omega) (leftChild v),
        ih (d := d + 1) (by omega) (rightChild v)⟩

@[simp] theorem stateDyadicMassAt_leaf_probability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    stateDyadicMassAt a x L 0 w =
      .leaf ((Dynamics.deletionRule a ha hm).prob x w) := by
  rw [stateDyadicMassAt_zero, Dynamics.deletionRule_prob]
  rfl

@[simp] theorem stateDyadicMass_total
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).total = 1 := by
  rw [stateDyadicMass, stateDyadicMassAt_total a x (by omega)]
  exact TreePolicy.deletionMass_root
    (Dynamics.aggregatedInventory x) a hm

theorem stateDyadicMass_isProbability
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    (stateDyadicMass a x).IsProbability where
  nonneg :=
    stateDyadicMassAt_allNonneg a ha hm x (by omega) dyadicRoot
  total_eq_one := stateDyadicMass_total a ha hm x

theorem stateDyadicMassAt_rootCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + (k + 1) ≤ L) (v : DyadicNode d) :
    (stateDyadicMassAt a x (d + 1) k (leftChild v)).total -
        (stateDyadicMassAt a x (d + 1) k (rightChild v)).total =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v := by
  rw [stateDyadicMassAt_total a x (by omega),
    stateDyadicMassAt_total a x (by omega)]
  rfl

/-! ## Canonical tree indexing -/

private def appendDyadicNode {d r : ℕ}
    (v : DyadicNode d) (w : DyadicNode r) :
    DyadicNode (d + r) :=
  ⟨v.val * 2 ^ r + w.val, by
    rw [pow_add]
    calc
      v.val * 2 ^ r + w.val < (v.val + 1) * 2 ^ r := by
        rw [Nat.add_mul, one_mul]
        omega
      _ ≤ 2 ^ d * 2 ^ r :=
        Nat.mul_le_mul_right (2 ^ r) (Nat.succ_le_iff.mpr v.isLt)⟩

@[simp] private theorem appendDyadicNode_zero
    {d : ℕ} (v : DyadicNode d) :
    appendDyadicNode v (0 : DyadicNode 0) = v := by
  apply Fin.ext
  simp [appendDyadicNode]

private theorem appendDyadicNode_leftNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.leftNode j).2 ≍
      appendDyadicNode (leftChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.leftNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.leftNode, leftChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_rightNode_heq
    {d k : ℕ} (v : DyadicNode d) (j : CompleteHaarNode k) :
    appendDyadicNode v (DyadicMass.rightNode j).2 ≍
      appendDyadicNode (rightChild v) j.2 := by
  apply (Fin.heq_ext_iff (by
    congr 1
    simp [DyadicMass.rightNode]
    omega)).2
  simp only [appendDyadicNode, DyadicMass.rightNode, rightChild_val]
  simp only [Fin.val_succ, pow_succ]
  ring

private theorem appendDyadicNode_inl_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inl w)) ≍
      appendDyadicNode (leftChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inl_val,
    leftChild_val, pow_succ]
  ring

private theorem appendDyadicNode_inr_heq
    {d k : ℕ} (v : DyadicNode d) (w : DyadicNode k) :
    appendDyadicNode v (dyadicLeafSumEquiv k (Sum.inr w)) ≍
      appendDyadicNode (rightChild v) w := by
  apply (Fin.heq_ext_iff (by
    congr 1
    omega)).2
  simp only [appendDyadicNode, dyadicLeafSumEquiv_inr_val,
    rightChild_val, pow_succ]
  ring

private theorem deletionLabel_eq_of_depth_node_heq
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    Dynamics.deletionLabel a x d v =
      Dynamics.deletionLabel a x e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_leafMass
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (w : DyadicNode k) :
    (stateDyadicMassAt a x d k v).leafMass w =
      Dynamics.deletionLabel a x (d + k)
        (appendDyadicNode v w) := by
  induction k generalizing d with
  | zero =>
      have hw : w = 0 := Fin.eq_zero w
      subst w
      simp [stateDyadicMassAt, DyadicMass.leafMass]
  | succ k ih =>
      obtain ⟨w | w, rfl⟩ := (dyadicLeafSumEquiv k).surjective w
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_left,
          ih (d := d + 1) (by omega) (leftChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inl_heq v w).symm
      · rw [stateDyadicMassAt_succ, DyadicMass.leafMass_right,
          ih (d := d + 1) (by omega) (rightChild v) w]
        apply deletionLabel_eq_of_depth_node_heq
        · omega
        · exact (appendDyadicNode_inr_heq v w).symm

theorem stateDyadicMass_leafMass_eq_deletionRule
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) (w : DyadicNode L) :
    (stateDyadicMass a x).leafMass w =
      (Dynamics.deletionRule a ha hm).prob x w := by
  rw [Dynamics.deletionRule_prob]
  rw [stateDyadicMass,
    stateDyadicMassAt_leafMass a x (by omega) dyadicRoot w]
  apply deletionLabel_eq_of_depth_node_heq
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

private theorem completeHaarNode_cases
    {k : ℕ} (i : CompleteHaarNode (k + 1)) :
    i = ⟨⟨0, Nat.zero_lt_succ k⟩, (0 : DyadicNode 0)⟩ ∨
      (∃ j : CompleteHaarNode k, i = DyadicMass.leftNode j) ∨
      ∃ j : CompleteHaarNode k, i = DyadicMass.rightNode j := by
  rcases i with ⟨⟨d, hd⟩, w⟩
  cases d with
  | zero =>
      left
      congr 1
      exact Fin.eq_zero w
  | succ r =>
      have hrk : r < k := by omega
      let depth : Fin k := ⟨r, hrk⟩
      by_cases hw : w.val < 2 ^ r
      · right
        left
        let u : Fin (2 ^ r) := ⟨w.val, hw⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.leftNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.leftNode, depth])).2
          rfl
      · right
        right
        have hwlt : w.val < 2 ^ (r + 1) := w.isLt
        have hpow : 2 ^ (r + 1) = 2 ^ r * 2 := by
          rw [pow_succ]
        have hu : w.val - 2 ^ r < 2 ^ r := by omega
        let u : Fin (2 ^ r) := ⟨w.val - 2 ^ r, hu⟩
        refine ⟨⟨depth, u⟩, ?_⟩
        apply Sigma.ext
        · apply Fin.ext
          simp [DyadicMass.rightNode, depth]
        · apply (Fin.heq_ext_iff
            (by simp [DyadicMass.rightNode, depth])).2
          dsimp [u, DyadicMass.rightNode, depth]
          omega

private theorem imbalance_eq_of_depth_node_heq
    (I : AggregatedInventory L m) (a : ℝ)
    {d e : ℕ} (hde : d = e)
    (v : DyadicNode d) (w : DyadicNode e) (hvw : v ≍ w) :
    TreePolicy.imbalance I a d v =
      TreePolicy.imbalance I a e w := by
  subst e
  rw [eq_of_heq hvw]

private theorem stateDyadicMassAt_nodeCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {d k : ℕ} (hdk : d + k ≤ L) (v : DyadicNode d)
    (i : CompleteHaarNode k) :
    (stateDyadicMassAt a x d k v).nodeCoefficient i =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
        (d + i.1.val) (appendDyadicNode v i.2) := by
  induction k generalizing d with
  | zero => exact Fin.elim0 i.1
  | succ k ih =>
      rcases completeHaarNode_cases i with hi | hi | hi
      · subst i
        rw [stateDyadicMassAt_succ]
        simp only [DyadicMass.nodeCoefficient,
          DyadicMass.nodeChildMasses,
          Nat.add_zero, appendDyadicNode_zero]
        exact stateDyadicMassAt_rootCoefficient a x hdk v
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_leftNode,
          ih (d := d + 1) (by omega) (leftChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.leftNode]
          omega
        · exact (appendDyadicNode_leftNode_heq v j).symm
      · rcases hi with ⟨j, rfl⟩
        rw [stateDyadicMassAt_succ,
          DyadicMass.nodeCoefficient_rightNode,
          ih (d := d + 1) (by omega) (rightChild v) j]
        apply imbalance_eq_of_depth_node_heq
        · simp [DyadicMass.rightNode]
          omega
        · exact (appendDyadicNode_rightNode_heq v j).symm

theorem stateDyadicMass_nodeCoefficient
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) :
    (stateDyadicMass a x).nodeCoefficient i =
      TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
        i.1.val i.2 := by
  rw [stateDyadicMass,
    stateDyadicMassAt_nodeCoefficient a x (by omega) dyadicRoot i]
  apply imbalance_eq_of_depth_node_heq
  · omega
  · apply (Fin.heq_ext_iff (by simp)).2
    simp [appendDyadicNode, dyadicRoot]

/-- The canonical harmonic-feedback integrated-Haar coefficient family. -/
def stateHaarCoefficient (a : ℝ)
    (x : InventoryState (DyadicNode L) m)
    (i : CompleteHaarNode L) : ℝ :=
  TreePolicy.imbalance
    (Dynamics.aggregatedInventory x) a i.1.val i.2

theorem stateDyadicMass_haarSeries_eq
    (a : ℝ) (x : InventoryState (DyadicNode L) m)
    {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (stateDyadicMass a x).haarSeries z =
      haarCombination (haarNodeLeft (L := L))
        (haarNodeWidth (L := L))
        (stateHaarCoefficient a x) z := by
  rw [(stateDyadicMass a x).haarSeries_eq_haarCombination hz.1 hz.2]
  apply congrFun
  congr 1
  funext i
  exact stateDyadicMass_nodeCoefficient a x i

theorem stateDyadicMass_cdf_sub_id_eq
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m)
    {z : ℝ} (hz : z ∈ Icc (0 : ℝ) 1) :
    (stateDyadicMass a x).piecewiseCDF z - z =
      haarCombination (haarNodeLeft (L := L))
        (haarNodeWidth (L := L))
        (stateHaarCoefficient a x) z := by
  calc
    (stateDyadicMass a x).piecewiseCDF z - z =
        (stateDyadicMass a x).haarSeries z :=
      (stateDyadicMass a x).quantile_discrepancy_eq_haar
        (stateDyadicMass_isProbability a ha hm x) hz
    _ = _ := stateDyadicMass_haarSeries_eq a x hz

/-! ## Symmetry and exact expected Haar energy -/

theorem haarCoefficient_swapNode
    (a : ℝ) (i : CompleteHaarNode L)
    (x : InventoryState (DyadicNode L) m) :
    stateHaarCoefficient a
        (FD1D.TreeSymmetry.inventorySwap i.1.isLt i.2 x) i =
      -stateHaarCoefficient a x i := by
  exact TightBound.TreeSymmetry.imbalance_swapNode_general
    i.1.isLt i.2 x a

theorem haarCoefficient_strictAncestor
    (a : ℝ) (i j : CompleteHaarNode L)
    (hji : j.1.val < i.1.val)
    (x : InventoryState (DyadicNode L) m) :
    stateHaarCoefficient a
        (FD1D.TreeSymmetry.inventorySwap i.1.isLt i.2 x) j =
      stateHaarCoefficient a x j := by
  exact TightBound.TreeSymmetry.imbalance_strictAncestor_general
    i.1.isLt i.2 x a hji j.2

theorem haar_crossTerm_symmetry_of_swapInvariant
    (a : ℝ)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i *
            stateHaarCoefficient a x j) := by
  apply completeHaar_crossTerm_symmetry_of_invariant_swaps
    μ (fun x i => stateHaarCoefficient a x i)
    (fun d v => FD1D.TreeSymmetry.inventorySwap d.isLt v) hinv
  · exact fun d v x => haarCoefficient_swapNode a ⟨d, v⟩ x
  · exact fun d v k w hkd x =>
      haarCoefficient_strictAncestor a ⟨d, v⟩ ⟨k, w⟩ hkd x

theorem stationary_haar_crossTerm_symmetry
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (Dynamics.kernel a ha hm).IsStationary μ) :
    ∀ i j, i ≠ j →
      IntervalsSeparated (haarNodeLeft (L := L))
          (haarNodeWidth (L := L)) i j ∨
        μ.OddSymmetry (fun x =>
          stateHaarCoefficient a x i *
            stateHaarCoefficient a x j) := by
  apply haar_crossTerm_symmetry_of_swapInvariant a μ
  intro d v
  exact TightBound.TreeSymmetry.stationary_lawInvariant
    d.isLt v a ha hm hμ

theorem iterate_lawInvariant_of_swapInvariant
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v))
    (n : ℕ) :
    ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant
        ((Dynamics.kernel a ha hm).iterate n μ)
        (FD1D.TreeSymmetry.inventorySwap d.isLt v) := by
  intro d v
  exact FiniteKernel.iterate_lawInvariant
    (TightBound.TreeSymmetry.kernel_equivariant d.isLt v a ha hm)
    (hinv d v) n

theorem iterate_refreshedLaw_lawInvariant
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (n : ℕ) (d : Fin L) (v : DyadicNode d.val) :
    FiniteKernel.LawInvariant
      ((Dynamics.kernel a ha hm).iterate n (refreshedLaw L m))
      (FD1D.TreeSymmetry.inventorySwap d.isLt v) := by
  apply iterate_refreshedLaw_lawInvariant_of_compatible
    (Dynamics.kernel a ha hm)
    (FD1D.TreeSymmetry.leafSwap d.isLt v)
    (FD1D.TreeSymmetry.inventorySwap d.isLt v)
  · intro omega
    calc
      assignmentState
          (assignmentPerm (FD1D.TreeSymmetry.leafSwap d.isLt v) omega) =
          inventoryStatePerm (FD1D.TreeSymmetry.leafSwap d.isLt v)
            (assignmentState omega) :=
        assignmentState_perm (FD1D.TreeSymmetry.leafSwap d.isLt v) omega
      _ = FD1D.TreeSymmetry.inventorySwap d.isLt v
          (assignmentState omega) := by
        rw [FD1D.TreeSymmetry.inventorySwap,
          FD1D.TreeSymmetry.inventoryPerm_eq_inventoryStatePerm]
  · exact TightBound.TreeSymmetry.kernel_equivariant d.isLt v a ha hm

private theorem expected_internalWeightedSum_eq
    {Omega : Type*} [Fintype Omega]
    (μ : FiniteLaw Omega)
    (b : Omega → ∀ d, DyadicNode d → ℝ) :
    (∑ i : CompleteHaarNode L,
        haarNodeWidth i *
          μ.expect (fun omega => (b omega i.1.val i.2) ^ 2)) =
      μ.expect (fun omega =>
        internalWeightedSum (fun d v => (b omega d v) ^ 2) L) := by
  rw [Fintype.sum_sigma]
  simp only [haarNodeWidth, one_div]
  change (∑ d : Fin L, ∑ v : DyadicNode d.val,
      ((2 ^ d.val : ℕ) : ℝ)⁻¹ *
        μ.expect (fun omega => (b omega d.val v) ^ 2)) = _
  rw [Fin.sum_univ_eq_sum_range
    (fun d => ∑ v : DyadicNode d,
      ((2 ^ d : ℕ) : ℝ)⁻¹ *
        μ.expect (fun omega => (b omega d v) ^ 2)) L]
  unfold FiniteLaw.expect internalWeightedSum weightedLevel
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro d hd
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro omega homega
  apply Finset.sum_congr rfl
  intro v hv
  simp [nodeMass]
  ring

/-- Cancellation and transport energy: `E ||F_Q-id||₂² = E G / 12`. -/
theorem expected_haarL2_eq_transportEnergy
    (a : ℝ)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    μ.expect (fun x =>
        haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
          (stateHaarCoefficient a x)) =
      (1 / 12) * μ.expect (Dynamics.stateTransportEnergy a) := by
  rw [expected_haarL2 μ
    (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
    (fun x => stateHaarCoefficient a x)
    (fun i => haarNodeWidth_pos i)
    (haar_crossTerm_symmetry_of_swapInvariant a μ hinv)]
  congr 1
  change
    (∑ i : CompleteHaarNode L, haarNodeWidth i *
      μ.expect (fun x =>
        (TreePolicy.imbalance (Dynamics.aggregatedInventory x) a
          i.1.val i.2) ^ 2)) =
      μ.expect (Dynamics.stateTransportEnergy a)
  calc
    _ = μ.expect (fun x =>
        internalWeightedSum
          (fun d v =>
            (TreePolicy.imbalance
              (Dynamics.aggregatedInventory x) a d v) ^ 2) L) :=
      expected_internalWeightedSum_eq μ
        (fun x d v =>
          TreePolicy.imbalance (Dynamics.aggregatedInventory x) a d v)
    _ = μ.expect (Dynamics.stateTransportEnergy a) := by
      rfl

theorem stationary_expected_haarL2_eq_transportEnergy
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hμ : (Dynamics.kernel a ha hm).IsStationary μ) :
    μ.expect (fun x =>
        haarL2 (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
          (stateHaarCoefficient a x)) =
      (1 / 12) * μ.expect (Dynamics.stateTransportEnergy a) := by
  apply expected_haarL2_eq_transportEnergy a μ
  intro d v
  exact TightBound.TreeSymmetry.stationary_lawInvariant
    d.isLt v a ha hm hμ

/-! ## First-moment quantile cost -/

def stateCellCost
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) : ℝ :=
  ((stateDyadicMass a x).quantilePolicy
    (stateDyadicMass_isProbability a ha hm x)).expectedDistance

theorem stateCellCost_pointwise
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (x : InventoryState (DyadicNode L) m) :
    stateCellCost a ha hm x ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        cdfTransportArea
          (haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a x)) := by
  calc
    stateCellCost a ha hm x ≤
        1 / ((2 ^ L : ℕ) : ℝ) +
          cdfTransportArea (fun z =>
            (stateDyadicMass a x).piecewiseCDF z - z) := by
      exact (stateDyadicMass a x).quantile_cost_within_leaf
        (stateDyadicMass_isProbability a ha hm x)
    _ = _ := by
      congr 1
      unfold cdfTransportArea
      apply setIntegral_congr_fun measurableSet_Icc
      intro z hz
      change
        |(stateDyadicMass a x).piecewiseCDF z - z| =
          |haarCombination (haarNodeLeft (L := L))
            (haarNodeWidth (L := L))
            (stateHaarCoefficient a x) z|
      rw [stateDyadicMass_cdf_sub_id_eq a ha hm x hz]

theorem expected_stateCellCost_le
    (a : ℝ) (ha : 0 < a) (hm : 0 < m)
    (μ : FiniteLaw (InventoryState (DyadicNode L) m))
    (hinv : ∀ (d : Fin L) (v : DyadicNode d.val),
      FiniteKernel.LawInvariant μ
        (FD1D.TreeSymmetry.inventorySwap d.isLt v)) :
    μ.expect (stateCellCost a ha hm) ≤
      1 / ((2 ^ L : ℕ) : ℝ) +
        Real.sqrt ((1 / 12) *
          μ.expect (Dynamics.stateTransportEnergy a)) := by
  calc
    μ.expect (stateCellCost a ha hm) ≤
        μ.expect (fun x =>
          1 / ((2 ^ L : ℕ) : ℝ) +
            cdfTransportArea
              (haarCombination (haarNodeLeft (L := L))
                (haarNodeWidth (L := L))
                (stateHaarCoefficient a x))) :=
      μ.expect_mono (stateCellCost_pointwise a ha hm)
    _ = 1 / ((2 ^ L : ℕ) : ℝ) +
        μ.expect (fun x =>
          cdfTransportArea
            (haarCombination (haarNodeLeft (L := L))
              (haarNodeWidth (L := L))
              (stateHaarCoefficient a x))) := by
      rw [μ.expect_add, μ.expect_const]
    _ ≤ 1 / ((2 ^ L : ℕ) : ℝ) +
        Real.sqrt
          (μ.expect (fun x =>
            haarL2 (haarNodeLeft (L := L))
              (haarNodeWidth (L := L))
              (stateHaarCoefficient a x))) := by
      gcongr
      exact expected_area_le_sqrt_l2 μ
        (haarNodeLeft (L := L)) (haarNodeWidth (L := L))
        (fun x => stateHaarCoefficient a x)
        (fun i => haarNodeWidth_pos i)
    _ = _ := by
      rw [expected_haarL2_eq_transportEnergy a μ hinv]

end

end TightBound.Transport


==> anc/lean-formalization/proof/TightBound/TreeEstimates.lean <==
import FD1D.Tree

/-!
The weighted tree telescopes in Section 3.3.  These lemmas expose their
local hypotheses; `TreePolicy` proves those hypotheses for harmonic feedback.
-/

open FD1D
open scoped BigOperators

namespace TightBound

noncomputable section

theorem transport_energy_nonneg (b : ∀ d, DyadicNode d → ℝ) (L : ℕ) :
    0 ≤ internalWeightedSum (fun d v => b d v ^ 2) L := by
  unfold internalWeightedSum weightedLevel
  exact Finset.sum_nonneg fun d _ =>
    Finset.sum_nonneg fun v _ => mul_nonneg (nodeMass_nonneg d v) (sq_nonneg _)

theorem aggregate_local_bellman
    (L : ℕ) {a : ℝ} (_ha : 0 < a)
    (h t b B : ∀ d, DyadicNode d → ℝ)
    (hlocal : ∀ d, d < L → ∀ v,
      b d v ^ 2 / (30 * a ^ 2) ≤
        childAverage (fun d v => t d v * h d v) d v +
          childAverage B d v - B d v)
    (hleaf : ∀ v, B L v ≤ 0)
    (hroot : B 0 dyadicRoot = -(h 0 dyadicRoot ^ 2) / 3) :
    internalWeightedSum (fun d v => b d v ^ 2) L / (30 * a ^ 2) -
        h 0 dyadicRoot ^ 2 / 3 ≤
      nonrootWeightedSum (fun d v => t d v * h d v) L := by
  have hs :
      (∑ d ∈ Finset.range L, ∑ v, nodeMass d v *
        (b d v ^ 2 / (30 * a ^ 2))) ≤
      ∑ d ∈ Finset.range L, ∑ v, nodeMass d v *
        (childAverage (fun d v => t d v * h d v) d v +
          childAverage B d v - B d v) := by
    apply Finset.sum_le_sum
    intro d hd
    exact Finset.sum_le_sum fun v _ =>
      mul_le_mul_of_nonneg_left (hlocal d (Finset.mem_range.mp hd) v)
        (nodeMass_nonneg d v)
  rw [bellman_tree_telescope, hroot] at hs
  have hterminal : weightedLevel B L ≤ 0 := by
    exact Finset.sum_nonpos fun v _ =>
      mul_nonpos_of_nonneg_of_nonpos (nodeMass_nonneg L v) (hleaf v)
  have heq :
      (∑ d ∈ Finset.range L, ∑ v, nodeMass d v *
        (b d v ^ 2 / (30 * a ^ 2))) =
      internalWeightedSum (fun d v => b d v ^ 2) L / (30 * a ^ 2) := by
    simp only [internalWeightedSum, weightedLevel, Finset.sum_div, mul_div_assoc]
  rw [heq] at hs
  linarith

theorem level_energy_bound
    (L : ℕ) {a : ℝ} (ha : 0 < a)
    (h b : ∀ d, DyadicNode d → ℝ)
    (hlocal : ∀ d, d < L → ∀ v,
      childAverage (fun d v => h d v ^ 2) d v - h d v ^ 2 ≤
        3 * b d v ^ 2 / (4 * a ^ 2))
    {k : ℕ} (hk : k ≤ L) :
    hazardEnergy h k ≤ h 0 dyadicRoot ^ 2 +
      3 * internalWeightedSum (fun d v => b d v ^ 2) L / (4 * a ^ 2) := by
  have hs :
      (∑ d ∈ Finset.range k, ∑ v, nodeMass d v *
        (childAverage (fun d v => h d v ^ 2) d v - h d v ^ 2)) ≤
      ∑ d ∈ Finset.range k, ∑ v, nodeMass d v *
        (3 * b d v ^ 2 / (4 * a ^ 2)) := by
    apply Finset.sum_le_sum
    intro d hd
    exact Finset.sum_le_sum fun v _ =>
      mul_le_mul_of_nonneg_left
        (hlocal d (by have := Finset.mem_range.mp hd; omega) v)
        (nodeMass_nonneg d v)
  rw [hazard_energy_telescope, hazardEnergy_root] at hs
  have heq :
      (∑ d ∈ Finset.range k, ∑ v, nodeMass d v *
        (3 * b d v ^ 2 / (4 * a ^ 2))) =
      3 * internalWeightedSum (fun d v => b d v ^ 2) k / (4 * a ^ 2) := by
    simp only [internalWeightedSum, weightedLevel, Finset.sum_div, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro d _
    apply Finset.sum_congr rfl
    intro v _
    ring
  rw [heq] at hs
  have hmono :
      internalWeightedSum (fun d v => b d v ^ 2) k ≤
        internalWeightedSum (fun d v => b d v ^ 2) L := by
    apply Finset.sum_le_sum_of_subset_of_nonneg (Finset.range_mono hk)
    intro d _ _
    exact Finset.sum_nonneg fun v _ =>
      mul_nonneg (nodeMass_nonneg d v) (sq_nonneg _)
  have hscale := div_le_div_of_nonneg_right
    (mul_le_mul_of_nonneg_left hmono (by norm_num : (0 : ℝ) ≤ 3))
    (show 0 ≤ 4 * a ^ 2 by positivity)
  linarith

end

end TightBound


==> anc/lean-formalization/proof/TightBound/TreePolicy.lean <==
import TightBound.Local
import TightBound.TreeEstimates

/-! The concrete harmonic-feedback policy on the complete dyadic tree. -/

open FD1D
open scoped BigOperators

namespace TightBound.TreePolicy

noncomputable section

variable {L m : ℕ}

def inventory (I : AggregatedInventory L m) (d : ℕ) (v : DyadicNode d) : ℝ :=
  I.count d v

def intervalMass (d : ℕ) (v : DyadicNode d) : ℝ := nodeMass d v

def rate (I : AggregatedInventory L m) (a : ℝ) (d : ℕ) (v : DyadicNode d) : ℝ :=
  Local.h a (intervalMass d v) (I.count d v)

abbrev regularizedMass := @rate

private def childMass (a p q : ℝ) (x y : ℕ) (side : Fin 2) : ℝ :=
  if side = 0 then Local.massLeft a p q x y else Local.massRight a p q x y

/-- Deletion masses propagated by the harmonic-feedback split.
The unused zero-total case is assigned zero mass. -/
def deletionMass (I : AggregatedInventory L m) (a : ℝ) :
    ∀ d, DyadicNode d → ℝ
  | 0, _ => if m = 0 then 0 else 1
  | d + 1, w =>
      let z := (childrenEquiv d).symm w
      childMass a (intervalMass d z.1) (deletionMass I a d z.1)
        (I.count (d + 1) (leftChild z.1))
        (I.count (d + 1) (rightChild z.1)) z.2

def discrepancy (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  Local.discrepancy a (intervalMass d v) (deletionMass I a d v)

def bellmanValue (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  Local.B (rate I a d v) (discrepancy I a d v)

def imbalance (I : AggregatedInventory L m) (a : ℝ) (d : ℕ)
    (v : DyadicNode d) : ℝ :=
  deletionMass I a (d + 1) (leftChild v) -
    deletionMass I a (d + 1) (rightChild v)

@[simp] theorem intervalMass_root : intervalMass 0 dyadicRoot = 1 := by
  simp [intervalMass]

@[simp] theorem intervalMass_leftChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (leftChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

@[simp] theorem intervalMass_rightChild (d : ℕ) (v : DyadicNode d) :
    intervalMass (d + 1) (rightChild v) = intervalMass d v / 2 := by
  simp [intervalMass]

@[simp] theorem deletionMass_leftChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    deletionMass I a (d + 1) (leftChild v) =
      Local.massLeft a (intervalMass d v) (deletionMass I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [deletionMass, childMass, leftChild]

@[simp] theorem deletionMass_rightChild (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (v : DyadicNode d) :
    deletionMass I a (d + 1) (rightChild v) =
      Local.massRight a (intervalMass d v) (deletionMass I a d v)
        (I.count (d + 1) (leftChild v))
        (I.count (d + 1) (rightChild v)) := by
  simp [deletionMass, childMass, rightChild, show (1 : Fin 2) ≠ 0 by decide]

theorem deletionMass_children (I : AggregatedInventory L m) (a : ℝ)
    (d : ℕ) (_hdL : d < L) (v : DyadicNode d) :
    deletionMass I a d v =
      deletionMass I a (d + 1) (leftChild v) +
        deletionMass I a (d + 1) (rightChild v) := by
  rw [deletionMass_leftChild, deletionMass_rightChild, Local.mass_sum]

theorem deletionMass_root (I : AggregatedInventory L m) (a : ℝ) (hm : 0 < m) :
    deletionMass I a 0 dyadicRoot = 1 := by
  simp [deletionMass, hm.ne']

theorem inventory_children (I : AggregatedInventory L m)
    (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    inventory I d v = inventory I (d + 1) (leftChild v) +
      inventory I (d + 1) (rightChild v) := by
  unfold inventory
  exact_mod_cast I.count_children d hdL v

theorem rate_pos (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (d : ℕ) (v : DyadicNode d) :
    0 < rate I a d v := Local.h_pos ha (nodeMass_pos d v) _

theorem intervalMass_eq_count_add_half_mul_rate
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a)
    (d : ℕ) (v : DyadicNode d) :
    intervalMass d v = (inventory I d v + a / 2) * rate I a d v := by
  exact (Local.h_mul_denominator ha (I.count d v)).symm.trans (mul_comm _ _)

theorem intervalMass_le_count_add_half_mul_rate
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a)
    (_hm : 0 < m) {d : ℕ} (_hdL : d ≤ L) (v : DyadicNode d) :
    intervalMass d v ≤ (inventory I d v + a / 2) * rate I a d v :=
  (intervalMass_eq_count_add_half_mul_rate I ha d v).le

theorem inventory_mul_rate_le_deletionMass
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a) (hm : 0 < m) :
    ∀ d, d ≤ L → ∀ v, inventory I d v * rate I a d v ≤ deletionMass I a d v := by
  intro d
  induction d with
  | zero =>
      intro _ v
      have hv : v = dyadicRoot := Fin.eq_zero v
      subst v
      rw [deletionMass_root I a hm]
      have hid := intervalMass_eq_count_add_half_mul_rate I ha 0 dyadicRoot
      rw [intervalMass_root] at hid
      have hp := rate_pos I ha 0 dyadicRoot
      nlinarith [mul_nonneg ha.le hp.le]
  | succ d ih =>
      intro hdL w
      let z := (childrenEquiv d).symm w
      have hz := (childrenEquiv d).apply_symm_apply w
      have hp := ih (by omega) z.1
      have hc := I.count_children d (by omega) z.1
      have hp' :
          ((I.count (d + 1) (leftChild z.1) +
              I.count (d + 1) (rightChild z.1) : ℕ) : ℝ) *
            Local.h a (intervalMass d z.1)
              (I.count (d + 1) (leftChild z.1) +
                I.count (d + 1) (rightChild z.1)) ≤ deletionMass I a d z.1 := by
        simpa only [inventory, rate, hc] using hp
      have hs := Local.local_invariants ha (nodeMass_pos d z.1) _ _ hp'
      change childrenEquiv d z = w at hz
      rw [← hz]
      rcases z with ⟨v, side⟩
      fin_cases side
      · change inventory I (d + 1) (leftChild v) * rate I a (d + 1) (leftChild v) ≤
          deletionMass I a (d + 1) (leftChild v)
        simpa only [inventory, rate, intervalMass_leftChild,
          deletionMass_leftChild, intervalMass, nodeMass_leftChild] using hs.1
      · change inventory I (d + 1) (rightChild v) * rate I a (d + 1) (rightChild v) ≤
          deletionMass I a (d + 1) (rightChild v)
        simpa only [inventory, rate, intervalMass_rightChild,
          deletionMass_rightChild, intervalMass, nodeMass_rightChild] using hs.2

theorem discrepancy_le_half (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    discrepancy I a d v ≤ rate I a d v / 2 :=
  (Local.invariant_iff ha _).mp (inventory_mul_rate_le_deletionMass I ha hm d hdL v)

theorem deletionMass_nonneg (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    0 ≤ deletionMass I a d v :=
  (mul_nonneg (Nat.cast_nonneg _) (rate_pos I ha d v).le).trans
    (inventory_mul_rate_le_deletionMass I ha hm d hdL v)

theorem deletionMass_eq_zero_of_count_eq_zero
    (I : AggregatedInventory L m) (a : ℝ) :
    ∀ d, d ≤ L → ∀ v, I.count d v = 0 → deletionMass I a d v = 0 := by
  intro d
  induction d with
  | zero =>
      intro _ v hv
      have hv' : v = dyadicRoot := Fin.eq_zero v
      subst v
      rw [I.count_root] at hv
      simp [deletionMass, hv]
  | succ d ih =>
      intro hdL w hw
      let z := (childrenEquiv d).symm w
      have hz : childrenEquiv d z = w := (childrenEquiv d).apply_symm_apply w
      have hempty :
          I.count (d + 1) (leftChild z.1) +
            I.count (d + 1) (rightChild z.1) = 0 → deletionMass I a d z.1 = 0 := by
        intro hzero
        apply ih (by omega)
        rw [I.count_children d (by omega) z.1]
        exact hzero
      have hs := Local.mass_zero_of_count_zero a (intervalMass d z.1)
        (deletionMass I a d z.1) _ _ hempty
      rw [← hz] at hw ⊢
      rcases z with ⟨v, side⟩
      fin_cases side
      · change deletionMass I a (d + 1) (leftChild v) = 0
        rw [deletionMass_leftChild]
        exact hs.1 hw
      · change deletionMass I a (d + 1) (rightChild v) = 0
        rw [deletionMass_rightChild]
        exact hs.2 hw

theorem leaf_deletionMass_eq_zero_of_count_eq_zero
    (I : AggregatedInventory L m) (a : ℝ) (v : DyadicNode L)
    (hv : I.count L v = 0) : deletionMass I a L v = 0 :=
  deletionMass_eq_zero_of_count_eq_zero I a L le_rfl v hv

theorem leaf_deletionMass_pos_of_count_pos
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a) (hm : 0 < m)
    (v : DyadicNode L) (hv : 0 < I.count L v) : 0 < deletionMass I a L v :=
  (mul_pos (show (0 : ℝ) < inventory I L v by unfold inventory; exact_mod_cast hv)
    (rate_pos I ha L v)).trans_le
    (inventory_mul_rate_le_deletionMass I ha hm L le_rfl v)

theorem sum_deletionMass (I : AggregatedInventory L m) {a : ℝ}
    (_ha : 0 < a) (hm : 0 < m) {d : ℕ} (hdL : d ≤ L) :
    ∑ v, deletionMass I a d v = 1 := by
  let q : CoherentTreeLabel L ℝ :=
    { value := deletionMass I a
      children := deletionMass_children I a }
  change levelSum q.value d = 1
  rw [q.levelSum_eq_root hdL]
  exact deletionMass_root I a hm

theorem discrepancy_root (I : AggregatedInventory L m) {a : ℝ}
    (_ha : 0 < a) (hm : 0 < m) : discrepancy I a 0 dyadicRoot = 0 := by
  simp [discrepancy, Local.discrepancy, deletionMass_root I a hm]

theorem rate_root (I : AggregatedInventory L m) (a : ℝ) :
    rate I a 0 dyadicRoot = 1 / ((m : ℝ) + a / 2) := by
  simp [rate, Local.h, I.count_root]

theorem bellmanValue_nonpos (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) {d : ℕ} (hdL : d ≤ L) (v : DyadicNode d) :
    bellmanValue I a d v ≤ 0 :=
  LocalAlgebra.B_nonpos (rate_pos I ha d v).le (discrepancy_le_half I ha hm hdL v)

theorem bellmanValue_root_eq (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) :
    bellmanValue I a 0 dyadicRoot = -(rate I a 0 dyadicRoot ^ 2) / 3 := by
  rw [bellmanValue, discrepancy_root I ha hm]
  exact LocalAlgebra.B_root _

private theorem parent_local_hypotheses (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    let x := I.count (d + 1) (leftChild v)
    let y := I.count (d + 1) (rightChild v)
    ((x + y : ℕ) : ℝ) * Local.h a (intervalMass d v) (x + y) ≤
        deletionMass I a d v ∧
      (x + y = 0 → deletionMass I a d v = 0) := by
  dsimp
  rw [← I.count_children d hdL v]
  exact ⟨inventory_mul_rate_le_deletionMass I ha hm d hdL.le v,
    deletionMass_eq_zero_of_count_eq_zero I a d hdL.le v⟩

theorem local_bellman_inequality (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    imbalance I a d v ^ 2 / (30 * a ^ 2) ≤
      childAverage (fun d v => discrepancy I a d v * rate I a d v) d v +
        childAverage (bellmanValue I a) d v - bellmanValue I a d v := by
  obtain ⟨hq, he⟩ := parent_local_hypotheses I ha hm d hdL v
  have hs := Local.local_bellman_inequality ha (nodeMass_pos d v) _ _ hq he
  simp only [childAverage, imbalance, bellmanValue, discrepancy, rate,
    intervalMass_leftChild, intervalMass_rightChild,
    deletionMass_leftChild, deletionMass_rightChild, I.count_children d hdL v, intervalMass, nodeMass_leftChild, nodeMass_rightChild]
  convert hs using 1 <;> ring

theorem local_rate_inequality (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) (d : ℕ) (hdL : d < L) (v : DyadicNode d) :
    childAverage (fun d v => rate I a d v ^ 2) d v - rate I a d v ^ 2 ≤
      3 * imbalance I a d v ^ 2 / (4 * a ^ 2) := by
  obtain ⟨hq, he⟩ := parent_local_hypotheses I ha hm d hdL v
  have hs := Local.local_rate_inequality ha (nodeMass_pos d v) _ _ hq he
  simpa only [childAverage, imbalance, rate, intervalMass_leftChild,
    intervalMass_rightChild, deletionMass_leftChild, deletionMass_rightChild,
    I.count_children d hdL v, intervalMass, nodeMass_leftChild, nodeMass_rightChild] using hs

def transportEnergy (I : AggregatedInventory L m) (a : ℝ) : ℝ :=
  internalWeightedSum (fun d v => imbalance I a d v ^ 2) L

def restoringDrift (I : AggregatedInventory L m) (a : ℝ) : ℝ :=
  bellmanDrift L (a / 2) (inventory I) (deletionMass I a)

theorem restoringDrift_div (I : AggregatedInventory L m) {a : ℝ} (_ha : 0 < a) :
    restoringDrift I a / a =
      nonrootWeightedSum (fun d v => discrepancy I a d v * rate I a d v) L := by
  unfold restoringDrift bellmanDrift nonrootWeightedSum weightedLevel
  unfold discrepancy Local.discrepancy rate Local.h intervalMass inventory
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro d _
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro v _
  ring

theorem deterministic_aggregate_estimate
    (I : AggregatedInventory L m) {a : ℝ} (ha : 0 < a) (hm : 0 < m) :
    transportEnergy I a / (30 * a) - a * rate I a 0 dyadicRoot ^ 2 / 3 ≤
      restoringDrift I a := by
  have hs := TightBound.aggregate_local_bellman L ha (rate I a)
    (discrepancy I a) (imbalance I a) (bellmanValue I a)
    (local_bellman_inequality I ha hm)
    (bellmanValue_nonpos I ha hm le_rfl)
    (bellmanValue_root_eq I ha hm)
  rw [← restoringDrift_div I ha] at hs
  change transportEnergy I a / (30 * a ^ 2) - rate I a 0 dyadicRoot ^ 2 / 3 ≤
    restoringDrift I a / a at hs
  have hm' := (le_div_iff₀ ha).mp hs
  calc
    transportEnergy I a / (30 * a) - a * rate I a 0 dyadicRoot ^ 2 / 3 =
        (transportEnergy I a / (30 * a ^ 2) - rate I a 0 dyadicRoot ^ 2 / 3) * a := by
      field_simp [ha.ne']
      <;> ring
    _ ≤ restoringDrift I a := hm'

theorem rateEnergy_bound (I : AggregatedInventory L m) {a : ℝ}
    (ha : 0 < a) (hm : 0 < m) {k : ℕ} (hk : k ≤ L) :
    hazardEnergy (rate I a) k ≤ rate I a 0 dyadicRoot ^ 2 +
      3 * transportEnergy I a / (4 * a ^ 2) :=
  TightBound.level_energy_bound L ha (rate I a) (imbalance I a)
    (local_rate_inequality I ha hm) hk

end

end TightBound.TreePolicy


==> anc/lean-formalization/proof/lake-manifest.json <==
{
  "version": "1.2.0",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4.git",
      "type": "git",
      "subDir": null,
      "scope": "",
      "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.1",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "master",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.33.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "type": "path",
      "name": "fd1d",
      "scope": "",
      "inherited": false,
      "dir": "..",
      "configFile": "lakefile.lean",
      "manifestFile": "lake-manifest.json"
    }
  ],
  "name": "tightBound",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/lean-formalization/proof/lakefile.lean <==
import Lake
open Lake DSL

package tightBound where

require fd1d from ".."

@[default_target]
lean_lib TightBound where


==> anc/lean-formalization/proof/lean-toolchain <==
leanprover/lean4:v4.33.1

